When Can Zero-Noise Extrapolation Be Trusted? Certify-or-Refuse Bounds and a Sub-Native No-Go Theorem

Zero-noise extrapolation (ZNE) infers an ideal expectation value from data taken only at amplified noise, so a precise extrapolation need not be correct. We study this gap on IBM Quantum dynamic circuits, amplifying gate noise, feedforward latency and mid-circuit-measurement noise as three independent knobs in a full factorial design. Across three circuits, five ZNE strategies agreed with one another yet excluded the exactly known ideal value for three of six observables, although measured knob interactions were small. We propose a certify-or-refuse alternative: a linear program returns every zero-noise value consistent with a simultaneous cluster-bootstrap region and declared curvature budgets, and refuses to certify when that range is wide. In two hardware experiments, including a drift-blocked replication, measured curvature on all three axes stayed below the declared budget (99th-percentile envelopes 0.0029, 0.024, 0.0026 vs 0.05), yet the certified interval remained $E_* \in [0.718, 1.000]$. Neither an experiment-selection rule fixed in advance nor center, random or space-filling points narrowed it. We prove this refusal is structural: because noise cannot be set below its native level, every design and shot budget leaves a sub-native floor $\Phi = \sum_i C_i \tau_{i1}\tau_{i2}/2$ on the certified log-interval, the matching lower bound to known Richardson error bounds, attained exactly for additive responses. Using classical optimal-recovery results, we further show that regular-looking data are the hardest to certify, that adaptive selection cannot beat the best fixed design in guaranteed width, and that one linear program decides whether further grid points can help. When the zero-noise limit is not identified, refusing to certify is more defensible than reporting false precision.

==> anc/LICENSE-code.txt <==
MIT License

Copyright (c) 2026 Aryan Kumar

Permission is hereby granted, free of charge, to any person obtaining a copy of this software and
associated documentation files (the "Software"), to deal in the Software without restriction, including
without limitation the rights to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is furnished to do so, subject to the
following conditions:

The above copyright notice and this permission notice shall be included in all copies or substantial
portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR IMPLIED, INCLUDING BUT NOT
LIMITED TO THE WARRANTIES OF MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO
EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER
IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE
USE OR OTHER DEALINGS IN THE SOFTWARE.


==> anc/LICENSE-data.txt <==
Everything in this deposit except the code (the .py files, pyproject.toml and uv.lock,
which are under the MIT License in LICENSE-code.txt) is licensed under the Creative
Commons Attribution 4.0 International License (CC BY 4.0):
https://creativecommons.org/licenses/by/4.0/
This covers the data, logs, figures, the paper and its LaTeX and TikZ sources, and the
documentation. Copyright (c) 2026 Aryan Kumar.

The legal code of the license follows, as published by Creative Commons (text from the
SPDX License List, identifier CC-BY-4.0).

==============================================================================

Creative Commons Attribution 4.0 International

 Creative Commons Corporation (“Creative Commons”) is not a law firm and does not provide legal services or legal advice. Distribution of Creative Commons public licenses does not create a lawyer-client or other relationship. Creative Commons makes its licenses and related information available on an “as-is” basis. Creative Commons gives no warranties regarding its licenses, any material licensed under their terms and conditions, or any related information. Creative Commons disclaims all liability for damages resulting from their use to the fullest extent possible.

Using Creative Commons Public Licenses

Creative Commons public licenses provide a standard set of terms and conditions that creators and other rights holders may use to share original works of authorship and other material subject to copyright and certain other rights specified in the public license below. The following considerations are for informational purposes only, are not exhaustive, and do not form part of our licenses.

Considerations for licensors: Our public licenses are intended for use by those authorized to give the public permission to use material in ways otherwise restricted by copyright and certain other rights. Our licenses are irrevocable. Licensors should read and understand the terms and conditions of the license they choose before applying it. Licensors should also secure all rights necessary before applying our licenses so that the public can reuse the material as expected. Licensors should clearly mark any material not subject to the license. This includes other CC-licensed material, or material used under an exception or limitation to copyright. More considerations for licensors.

Considerations for the public: By using one of our public licenses, a licensor grants the public permission to use the licensed material under specified terms and conditions. If the licensor’s permission is not necessary for any reason–for example, because of any applicable exception or limitation to copyright–then that use is not regulated by the license. Our licenses grant only permissions under copyright and certain other rights that a licensor has authority to grant. Use of the licensed material may still be restricted for other reasons, including because others have copyright or other rights in the material. A licensor may make special requests, such as asking that all changes be marked or described. Although not required by our licenses, you are encouraged to respect those requests where reasonable. More considerations for the public.

Creative Commons Attribution 4.0 International Public License

By exercising the Licensed Rights (defined below), You accept and agree to be bound by the terms and conditions of this Creative Commons Attribution 4.0 International Public License ("Public License"). To the extent this Public License may be interpreted as a contract, You are granted the Licensed Rights in consideration of Your acceptance of these terms and conditions, and the Licensor grants You such rights in consideration of benefits the Licensor receives from making the Licensed Material available under these terms and conditions.

Section 1 – Definitions.

     a.	Adapted Material means material subject to Copyright and Similar Rights that is derived from or based upon the Licensed Material and in which the Licensed Material is translated, altered, arranged, transformed, or otherwise modified in a manner requiring permission under the Copyright and Similar Rights held by the Licensor. For purposes of this Public License, where the Licensed Material is a musical work, performance, or sound recording, Adapted Material is always produced where the Licensed Material is synched in timed relation with a moving image.

     b.	Adapter's License means the license You apply to Your Copyright and Similar Rights in Your contributions to Adapted Material in accordance with the terms and conditions of this Public License.

     c.	Copyright and Similar Rights means copyright and/or similar rights closely related to copyright including, without limitation, performance, broadcast, sound recording, and Sui Generis Database Rights, without regard to how the rights are labeled or categorized. For purposes of this Public License, the rights specified in Section 2(b)(1)-(2) are not Copyright and Similar Rights.

     d.	Effective Technological Measures means those measures that, in the absence of proper authority, may not be circumvented under laws fulfilling obligations under Article 11 of the WIPO Copyright Treaty adopted on December 20, 1996, and/or similar international agreements.

     e.	Exceptions and Limitations means fair use, fair dealing, and/or any other exception or limitation to Copyright and Similar Rights that applies to Your use of the Licensed Material.

     f.	Licensed Material means the artistic or literary work, database, or other material to which the Licensor applied this Public License.

     g.	Licensed Rights means the rights granted to You subject to the terms and conditions of this Public License, which are limited to all Copyright and Similar Rights that apply to Your use of the Licensed Material and that the Licensor has authority to license.

     h.	Licensor means the individual(s) or entity(ies) granting rights under this Public License.

     i.	Share means to provide material to the public by any means or process that requires permission under the Licensed Rights, such as reproduction, public display, public performance, distribution, dissemination, communication, or importation, and to make material available to the public including in ways that members of the public may access the material from a place and at a time individually chosen by them.

     j.	Sui Generis Database Rights means rights other than copyright resulting from Directive 96/9/EC of the European Parliament and of the Council of 11 March 1996 on the legal protection of databases, as amended and/or succeeded, as well as other essentially equivalent rights anywhere in the world.

     k.	You means the individual or entity exercising the Licensed Rights under this Public License. Your has a corresponding meaning.

Section 2 – Scope.

     a.	License grant.

          1. Subject to the terms and conditions of this Public License, the Licensor hereby grants You a worldwide, royalty-free, non-sublicensable, non-exclusive, irrevocable license to exercise the Licensed Rights in the Licensed Material to:

               A. reproduce and Share the Licensed Material, in whole or in part; and

               B. produce, reproduce, and Share Adapted Material.

          2. Exceptions and Limitations. For the avoidance of doubt, where Exceptions and Limitations apply to Your use, this Public License does not apply, and You do not need to comply with its terms and conditions.

          3. Term. The term of this Public License is specified in Section 6(a).

          4. Media and formats; technical modifications allowed. The Licensor authorizes You to exercise the Licensed Rights in all media and formats whether now known or hereafter created, and to make technical modifications necessary to do so. The Licensor waives and/or agrees not to assert any right or authority to forbid You from making technical modifications necessary to exercise the Licensed Rights, including technical modifications necessary to circumvent Effective Technological Measures. For purposes of this Public License, simply making modifications authorized by this Section 2(a)(4) never produces Adapted Material.

          5. Downstream recipients.

               A. Offer from the Licensor – Licensed Material. Every recipient of the Licensed Material automatically receives an offer from the Licensor to exercise the Licensed Rights under the terms and conditions of this Public License.

               B. No downstream restrictions. You may not offer or impose any additional or different terms or conditions on, or apply any Effective Technological Measures to, the Licensed Material if doing so restricts exercise of the Licensed Rights by any recipient of the Licensed Material.

          6.  No endorsement. Nothing in this Public License constitutes or may be construed as permission to assert or imply that You are, or that Your use of the Licensed Material is, connected with, or sponsored, endorsed, or granted official status by, the Licensor or others designated to receive attribution as provided in Section 3(a)(1)(A)(i).

b. Other rights.

          1. Moral rights, such as the right of integrity, are not licensed under this Public License, nor are publicity, privacy, and/or other similar personality rights; however, to the extent possible, the Licensor waives and/or agrees not to assert any such rights held by the Licensor to the limited extent necessary to allow You to exercise the Licensed Rights, but not otherwise.

          2. Patent and trademark rights are not licensed under this Public License.

          3. To the extent possible, the Licensor waives any right to collect royalties from You for the exercise of the Licensed Rights, whether directly or through a collecting society under any voluntary or waivable statutory or compulsory licensing scheme. In all other cases the Licensor expressly reserves any right to collect such royalties.

Section 3 – License Conditions.

Your exercise of the Licensed Rights is expressly made subject to the following conditions.

     a.	Attribution.

          1. If You Share the Licensed Material (including in modified form), You must:

               A. retain the following if it is supplied by the Licensor with the Licensed Material:

                    i. identification of the creator(s) of the Licensed Material and any others designated to receive attribution, in any reasonable manner requested by the Licensor (including by pseudonym if designated);

                    ii. a copyright notice;

                    iii. a notice that refers to this Public License;

                    iv.	a notice that refers to the disclaimer of warranties;

                    v. a URI or hyperlink to the Licensed Material to the extent reasonably practicable;

               B. indicate if You modified the Licensed Material and retain an indication of any previous modifications; and

               C. indicate the Licensed Material is licensed under this Public License, and include the text of, or the URI or hyperlink to, this Public License.

          2. You may satisfy the conditions in Section 3(a)(1) in any reasonable manner based on the medium, means, and context in which You Share the Licensed Material. For example, it may be reasonable to satisfy the conditions by providing a URI or hyperlink to a resource that includes the required information.

          3. If requested by the Licensor, You must remove any of the information required by Section 3(a)(1)(A) to the extent reasonably practicable.

          4. If You Share Adapted Material You produce, the Adapter's License You apply must not prevent recipients of the Adapted Material from complying with this Public License.

Section 4 – Sui Generis Database Rights.

Where the Licensed Rights include Sui Generis Database Rights that apply to Your use of the Licensed Material:

     a.	for the avoidance of doubt, Section 2(a)(1) grants You the right to extract, reuse, reproduce, and Share all or a substantial portion of the contents of the database;

     b.	if You include all or a substantial portion of the database contents in a database in which You have Sui Generis Database Rights, then the database in which You have Sui Generis Database Rights (but not its individual contents) is Adapted Material; and

     c.	You must comply with the conditions in Section 3(a) if You Share all or a substantial portion of the contents of the database.
For the avoidance of doubt, this Section 4 supplements and does not replace Your obligations under this Public License where the Licensed Rights include other Copyright and Similar Rights.

Section 5 – Disclaimer of Warranties and Limitation of Liability.

     a.	Unless otherwise separately undertaken by the Licensor, to the extent possible, the Licensor offers the Licensed Material as-is and as-available, and makes no representations or warranties of any kind concerning the Licensed Material, whether express, implied, statutory, or other. This includes, without limitation, warranties of title, merchantability, fitness for a particular purpose, non-infringement, absence of latent or other defects, accuracy, or the presence or absence of errors, whether or not known or discoverable. Where disclaimers of warranties are not allowed in full or in part, this disclaimer may not apply to You.

     b.	To the extent possible, in no event will the Licensor be liable to You on any legal theory (including, without limitation, negligence) or otherwise for any direct, special, indirect, incidental, consequential, punitive, exemplary, or other losses, costs, expenses, or damages arising out of this Public License or use of the Licensed Material, even if the Licensor has been advised of the possibility of such losses, costs, expenses, or damages. Where a limitation of liability is not allowed in full or in part, this limitation may not apply to You.

     c.	The disclaimer of warranties and limitation of liability provided above shall be interpreted in a manner that, to the extent possible, most closely approximates an absolute disclaimer and waiver of all liability.

Section 6 – Term and Termination.

     a.	This Public License applies for the term of the Copyright and Similar Rights licensed here. However, if You fail to comply with this Public License, then Your rights under this Public License terminate automatically.

     b.	Where Your right to use the Licensed Material has terminated under Section 6(a), it reinstates:

          1. automatically as of the date the violation is cured, provided it is cured within 30 days of Your discovery of the violation; or

          2. upon express reinstatement by the Licensor.

     c.	For the avoidance of doubt, this Section 6(b) does not affect any right the Licensor may have to seek remedies for Your violations of this Public License.

     d.	For the avoidance of doubt, the Licensor may also offer the Licensed Material under separate terms or conditions or stop distributing the Licensed Material at any time; however, doing so will not terminate this Public License.

     e.	Sections 1, 5, 6, 7, and 8 survive termination of this Public License.

Section 7 – Other Terms and Conditions.

     a.	The Licensor shall not be bound by any additional or different terms or conditions communicated by You unless expressly agreed.

     b.	Any arrangements, understandings, or agreements regarding the Licensed Material not stated herein are separate from and independent of the terms and conditions of this Public License.

Section 8 – Interpretation.

     a.	For the avoidance of doubt, this Public License does not, and shall not be interpreted to, reduce, limit, restrict, or impose conditions on any use of the Licensed Material that could lawfully be made without permission under this Public License.

     b.	To the extent possible, if any provision of this Public License is deemed unenforceable, it shall be automatically reformed to the minimum extent necessary to make it enforceable. If the provision cannot be reformed, it shall be severed from this Public License without affecting the enforceability of the remaining terms and conditions.

     c.	No term or condition of this Public License will be waived and no failure to comply consented to unless expressly agreed to by the Licensor.

     d.	Nothing in this Public License constitutes or may be interpreted as a limitation upon, or waiver of, any privileges and immunities that apply to the Licensor or You, including from the legal processes of any jurisdiction or authority.

Creative Commons is not a party to its public licenses. Notwithstanding, Creative Commons may elect to apply one of its public licenses to material it publishes and in those instances will be considered the “Licensor.” Except for the limited purpose of indicating that material is shared under a Creative Commons public license or as otherwise permitted by the Creative Commons policies published at creativecommons.org/policies, Creative Commons does not authorize the use of the trademark “Creative Commons” or any other trademark or logo of Creative Commons without its prior written consent including, without limitation, in connection with any unauthorized modifications to any of its public licenses or any other arrangements, understandings, or agreements concerning use of licensed material. For the avoidance of doubt, this paragraph does not form part of the public licenses.

Creative Commons may be contacted at creativecommons.org.


==> anc/README.md <==
# Ancillary files

Data and code for *Separability does not certify zero-noise extrapolation: Factorial
diagnostics in dynamic quantum circuits* (A. Kumar, 2026). Run all commands from this folder.
Code is under the MIT License (`LICENSE-code.txt`); data are under CC BY 4.0 (`LICENSE-data.txt`).

## Raw data

For each hardware run: `jobN_ids.json` (IBM job IDs), `jobN_manifest.json` (circuit metadata,
twirl and fold decisions, and the calibration snapshot at job submission) and
`jobN_results.json` (raw counts).

| Run | Backend | Role in the paper | Script |
| --- | --- | --- | --- |
| Job 1 | ibm_kingston | trial run, no echo | `job1_pilot.py` |
| Job 1b | ibm_kingston | trial run, echoed | `job1b_echo_pilot.py` |
| Job 1c | ibm_marrakesh | echoed trial run on the main device | `job1b_echo_pilot.py` |
| Job 2 | ibm_marrakesh | main experiment: 2^3 factorial plus centre points, three circuits | `job2_core.py` |
| Job 3 | ibm_marrakesh | extra latency-only and gate-only levels | `job3_compare.py` |
| Job 4 | ibm_marrakesh | repeat of the probe, 2 h 37 min later | `job4_drift.py` |
| Job 5 | ibm_marrakesh | follow-up: repeat, injected interactions, padding controls | `job5_checks.py` |

All job scripts build their circuits with `common.py` (circuits, echo, the three noise knobs).

## Analysis

| Code | Paper | Output |
| --- | --- | --- |
| `sim_validation.py` | Sec. III (simulation) | `sim_validation_results*.json` |
| `job1_check.py` | Sec. IV A, Fig. 2 | `job1*_check.json` |
| `analysis.py` | Secs. IV B–D | `analysis_report.json`, `analysis_report_h4.json` |
| `job5_analysis.py` | Secs. IV B, D, F | `job5_report.json` |
| `post_hoc/rerun_twirl_bootstrap.py` | Sec. IV E | `post_hoc/analysis_report_twirl_s*.json` |
| `post_hoc/tauff_sensitivity.py` | Sec. IV C | `post_hoc/tauff_results.json` |
| `post_hoc/window_checks.py` | Sec. IV F, App. A | `post_hoc/window_checks.json` |
| `post_hoc/job5_followup.py` | Secs. IV B, D, F | `post_hoc/job5_followup.json` |
| `precision/compute_precision.py` | Sec. IV G, Fig. 6 | `precision/precision_results.json` |

## Figures

- `figures.py`: Figures 3–5, from the results files
- `plots/figure_sources/render_plots.py`: Figures 2 and 6 (styling from `original_plots.py`)

## Reproducing

Dependencies are listed in `pyproject.toml` (`uv sync`). The analysis needs no IBM account or
network access; only the job scripts contact IBM Quantum. For example:

```sh
mkdir out
python precision/compute_precision.py . out/precision
python plots/figure_sources/render_plots.py
uv run python post_hoc/tauff_sensitivity.py analysis.py job2_results.json job3_results.json out/tauff_results.json
uv run python post_hoc/window_checks.py analysis.py job1_results.json job1b_results.json job1c_results.json job2_results.json job3_results.json out/window_checks.json
uv run python post_hoc/job5_followup.py analysis.py job5_results.json job2_results.json job4_results.json out/job5_followup.json
```


==> anc/analysis.py <==
"""analysis.py - effects, interactions, bootstrap CIs, estimators.
Usage: python analysis.py job2_results.json [job3_results.json] [job4_results.json]"""
import json, sys
import numpy as np

OBS = {"probe": {"spec": ["s"], "ff": ["t", "a"]}, "teleport": {"tel": ["out"], "spec": ["s"]},
       "ghz": {"ghz": ["d0", "d1", "d2", "d3"], "spec": ["s"]}}
CORNERS = [(g, l, m) for g in (1, 3) for l in (1, 3) for m in (1, 3)]
B = 2000; RNG = np.random.default_rng(7)

def plus_counts(rec, labels):
    """(n_plus, n) for observable (-1)^(XOR of twirl-corrected fin bits). CHECK bit order on Job 1."""
    fm = rec["fin_map"]; npl = n = 0
    for bs, c in rec["counts_fin"].items():
        bs = bs.replace(" ", ""); par = 0
        for lab in labels:
            i, r = fm[lab]; par ^= int(bs[-1 - i]) ^ r
        n += c; npl += c * (par == 0)
    return npl, n

def load(files):
    data = {}
    for fn in files:
        J = json.load(open(fn))
        for sj in J["subjobs"]:
            for rec in sj["records"]:
                b = rec["bench"]
                if b not in OBS: continue
                tag = rec.get("label", "std") + "@" + J["job"]
                for o, labs in OBS[b].items():
                    data.setdefault((b, o, tuple(rec["setting"]), tag), []).append(plus_counts(rec, labs))
    return data

def mean_E(inst):
    return 2 * sum(a for a, _ in inst) / sum(b for _, b in inst) - 1

def boot_E(inst, rng):
    idx = rng.integers(len(inst), size=len(inst)); npl = n = 0
    for i in idx:
        a, b = inst[i]; npl += rng.binomial(b, a / b); n += b
    return 2 * npl / n - 1

def f(E):
    return np.log(E) if E > 0.05 else np.nan

def coded_effects(fv):
    X, y = [], []
    for s in CORNERS:
        x = [s[0] - 2, s[1] - 2, s[2] - 2]
        X.append([1, *x, x[0]*x[1], x[0]*x[2], x[1]*x[2], x[0]*x[1]*x[2]]); y.append(fv[s])
    X, y = np.array(X, float), np.array(y)
    return dict(zip(["b0", "bG", "bL", "bM", "bGL", "bGM", "bLM", "bGLM"], X.T @ y / 8))

def estimators(fv, Ev):
    out = {}
    A = [[1, -s[0], -s[1], -s[2], -s[0]*s[1], -s[0]*s[2], -s[1]*s[2], -s[0]*s[1]*s[2]] for s in CORNERS]
    coef = np.linalg.solve(np.array(A, float), np.array([fv[s] for s in CORNERS]))
    out["joint"] = np.exp(coef[0])
    base = fv[(1, 1, 1)]
    out["oat"] = np.exp(base + sum((base - fv[e]) / 2 for e in [(3, 1, 1), (1, 3, 1), (1, 1, 3)]))
    out["uniform"] = np.exp(base - (fv[(3, 3, 3)] - base) / 2)
    L = [l for l in range(1, 6) if (1, l, 1) in Ev]
    if len(L) >= 2:
        out["latency_only_lin"] = np.polyfit(L, [Ev[(1, l, 1)] for l in L], 1)[1]
        out["latency_only_exp"] = np.exp(np.polyfit(L, [fv[(1, l, 1)] for l in L], 1)[1])
    G = [g for g in (1, 2, 3) if (g, 1, 1) in Ev]
    if len(G) >= 2:
        out["gate_only_lin"] = np.polyfit(G, [Ev[(g, 1, 1)] for g in G], 1)[1]
        out["gate_only_exp"] = np.exp(np.polyfit(G, [fv[(g, 1, 1)] for g in G], 1)[1])
    return out

def predicted_log_bias(b):
    s = b["bGL"] + b["bGM"] + b["bLM"]
    return {"oat": -s + 4 * b["bGLM"], "uniform": -3 * s + 6 * b["bGLM"]}

CENTRES = [((2, 2, 1), 1), ((2, 2, 3), 3)]
PILOTS_AND_DRIFT = ("job1", "job1b", "job4")   # never pooled into the main tables

def curvature(fv):
    """Sec. IV-E: each centre point minus the mean of the 4 corners at the same lambda_M."""
    return {str(c): fv[c] - np.mean([fv[s] for s in CORNERS if s[2] == m]) for c, m in CENTRES if c in fv}

def derived(eff):
    """H2 (pre-specified): |b_LM| - |b_GL| and |b_LM| - |b_GM|, both > 0 if H2 holds."""
    return {"H2_LM_minus_GL": abs(eff["bLM"]) - abs(eff["bGL"]), "H2_LM_minus_GM": abs(eff["bLM"]) - abs(eff["bGM"])}

def ci_of(arr):
    arr = np.asarray(arr, float); arr = arr[np.isfinite(arr)]
    if not len(arr): return {"lo": None, "hi": None, "p_boot": None, "n": 0}
    lo, hi = np.percentile(arr, [2.5, 97.5])
    return {"lo": lo, "hi": hi, "p_boot": min(1.0, 2 * min((arr <= 0).mean(), (arr >= 0).mean())), "n": len(arr)}

def analyse(data, bench, obs, jobtag=None, split=None, exclude=(), keep_boot=False):
    keys = {}
    for k, v in data.items():
        if (k[0] == bench and k[1] == obs and k[3].startswith("std") and (jobtag is None or k[3].endswith(jobtag))
                and not any(k[3].endswith(e) for e in exclude)):
            keys.setdefault(k[2], []).extend(v)
    if split is not None:
        keys = {s: v[(0 if split == "A" else 1)::2] for s, v in keys.items()}
    if not all(s in keys for s in CORNERS): return None
    Ev = {s: mean_E(v) for s, v in keys.items()}; fv = {s: f(e) for s, e in Ev.items()}
    eff = coded_effects(fv)
    point = {"effects": eff, "est": estimators(fv, Ev), "E": {str(s): e for s, e in Ev.items()},
             "n_shots": {str(s): sum(b for _, b in v) for s, v in keys.items()},
             "flagged_low_E": [str(s) for s, e in Ev.items() if not e > 0.05], **derived(eff)}
    boots = []
    for _ in range(B):
        Eb = {s: boot_E(v, RNG) for s, v in keys.items()}; fb = {s: f(e) for s, e in Eb.items()}
        eb = coded_effects(fb)
        boots.append({**eb, **derived(eb), **{"curv_" + c: v for c, v in curvature(fb).items()},
                      **{"est_" + k: v for k, v in estimators(fb, Eb).items()}})
    ci = {k: ci_of([bb[k] for bb in boots]) for k in boots[0]}
    point["curvature"] = curvature(fv)
    point["ci"] = ci; point["pred_log_bias"] = predicted_log_bias(eff)
    if keep_boot:
        point["_boot"] = {k: np.array([bb[k] for bb in boots], float) for k in boots[0]}
    return point

def spearman(x, y):
    from scipy.stats import spearmanr
    return float(spearmanr(x, y).statistic)

def drift_flags(files, ref="job2"):
    """Sec. IV-E drift exclusion rule, relative to Job 2: a used qubit's measure error or a used CZ
    error changes by > 2x, or T1/T2 drops by > 50%. (The (1,1,1) shift > 5 SE check is done on the
    fitted values in __main__.) Flagged jobs are reported, never dropped."""
    snaps, used = {}, {}
    for fn in files:
        J = json.load(open(fn)); snaps[J["job"]] = J.get("calibration_before") or {}
        # "used" = qubits this job's circuits ran on (the snapshot covers the whole chain;
        # Job 4's probe uses only its first 3 qubits)
        used[J["job"]] = {str(q) for sj in J["subjobs"] for r in sj["records"] for q in r.get("layout", [])}
    if ref not in snaps: return {}
    out = {}
    for job, s in snaps.items():
        if job == ref: continue
        why = []
        for q, p in s.get("qubits", {}).items():
            p0 = snaps[ref].get("qubits", {}).get(q)
            if not p0 or (used.get(job) and q not in used[job]): continue
            for k in ("meas_err", "measure_2_err"):
                if p.get(k) and p0.get(k) and max(p[k] / p0[k], p0[k] / p[k]) > 2: why.append(f"q{q} {k} x{p[k] / p0[k]:.2f}")
            for k in ("t1", "t2"):
                if p.get(k) and p0.get(k) and p[k] < 0.5 * p0[k]: why.append(f"q{q} {k} {p[k] / p0[k]:.2f} of Job 2")
        for e, v in s.get("cz", {}).items():
            v0 = snaps[ref].get("cz", {}).get(e)
            if used.get(job) and not set(e.split("-")) <= used[job]: continue
            if v and v0 and max(v / v0, v0 / v) > 2: why.append(f"cz {e} x{v / v0:.2f}")
        out[job] = {"flagged": bool(why), "reasons": why, "used_qubits": sorted(used.get(job, []), key=int),
                    "same_qubits": set(s.get("qubits", {})) == set(snaps[ref].get("qubits", {}))}
    return out

def holm(p):
    order = sorted(p, key=p.get); m = len(order); adj, run = {}, 0
    for i, k in enumerate(order):
        run = max(run, min(1, (m - i) * p[k])); adj[k] = run
    return adj

def _json(o):
    if isinstance(o, (np.floating, np.integer)): return o.item()
    if isinstance(o, np.ndarray): return o.tolist()
    if isinstance(o, set): return sorted(o)
    return str(o)

if __name__ == "__main__":
    argv = sys.argv[1:]; out = "analysis_report.json"
    if "--out" in argv:
        i = argv.index("--out"); out = argv[i + 1]; del argv[i:i + 2]
    files = argv; data = load(files); report = {"inputs": files}
    # Main tables (Sec. VI-B/D): Jobs 2-3 only. Job 4 repeats Job 2's probe settings, so pooling it
    # would silently mix days; it enters only through H4 below (the draft's "Note on pooling").
    h3 = []
    for bench, obsd in OBS.items():
        for obs in obsd:
            r = analyse(data, bench, obs, exclude=PILOTS_AND_DRIFT)
            if r is None: continue
            r["bias_vs_ideal"] = {k: v - 1.0 for k, v in r["est"].items()}
            rA = analyse(data, bench, obs, split="A", exclude=PILOTS_AND_DRIFT)
            rB = analyse(data, bench, obs, split="B", exclude=PILOTS_AND_DRIFT)
            if rA and rB:
                r["H3_split"] = {"sum_b_A": rA["effects"]["bGL"] + rA["effects"]["bGM"] + rA["effects"]["bLM"],
                                 "bias_diff_B": abs(np.log(rB["est"]["uniform"])) - abs(np.log(rB["est"]["joint"]))}
                h3.append((f"{bench}/{obs}", abs(r["H3_split"]["sum_b_A"]), r["H3_split"]["bias_diff_B"]))
            report[f"{bench}/{obs}"] = r
    # H1: Holm over {b_GL, b_GM, b_LM, b_GLM} on the probe O_spec, Job 2 only.
    r2 = analyse(data, "probe", "spec", jobtag="job2", keep_boot=True)
    if r2:
        adj = holm({k: r2["ci"][k]["p_boot"] for k in ("bGL", "bGM", "bLM", "bGLM")})
        report["H1_holm_job2"] = adj
        report["H1"] = {"bLM": r2["effects"]["bLM"], "ci": r2["ci"]["bLM"], "p_holm": adj["bLM"],
                        "supported": bool(adj["bLM"] < 0.05 and not (r2["ci"]["bLM"]["lo"] <= 0 <= r2["ci"]["bLM"]["hi"]))}
        report["H2"] = {k: {"point": r2[k], "ci": r2["ci"][k]} for k in ("H2_LM_minus_GL", "H2_LM_minus_GM")}
        report["H2"]["supported"] = all(report["H2"][k]["ci"]["lo"] > 0 for k in ("H2_LM_minus_GL", "H2_LM_minus_GM"))
    # H3: Spearman over the benchmark-observable pairs, bootstrap CI by resampling pairs (descriptive).
    if len(h3) >= 3:
        x, y = np.array([a for _, a, _ in h3]), np.array([b for _, _, b in h3])
        bs = []
        for _ in range(B):
            i = RNG.integers(len(h3), size=len(h3))
            if len(set(x[i])) > 1 and len(set(y[i])) > 1: bs.append(spearman(x[i], y[i]))
        report["H3"] = {"pairs": [{"pair": p, "abs_sum_b_A": a, "bias_diff_B": b} for p, a, b in h3],
                        "spearman": spearman(x, y), "ci": ci_of(bs), "n_pairs": len(h3)}
    # H4: CI of b_LM(Job 4) - b_LM(Job 2), from independent bootstraps of each job.
    r4 = analyse(data, "probe", "spec", jobtag="job4", keep_boot=True)
    if r2 and r4:
        d = r4["_boot"]["bLM"] - r2["_boot"]["bLM"]
        ci = ci_of(d)
        report["H4"] = {"bLM_job2": r2["effects"]["bLM"], "ci_job2": r2["ci"]["bLM"],
                        "bLM_job4": r4["effects"]["bLM"], "ci_job4": r4["ci"]["bLM"],
                        "diff": r4["effects"]["bLM"] - r2["effects"]["bLM"], "ci_diff": ci,
                        "supported": bool(ci["lo"] is not None and ci["lo"] <= 0 <= ci["hi"])}
        # drift rule, last clause: the (1,1,1) value shifts by > 5 SE relative to Job 2
        e2, e4 = r2["E"]["(1, 1, 1)"], r4["E"]["(1, 1, 1)"]
        n2, n4 = r2["n_shots"]["(1, 1, 1)"], r4["n_shots"]["(1, 1, 1)"]
        se = np.sqrt((1 - e2 ** 2) / n2 + (1 - e4 ** 2) / n4)
        report["H4"]["baseline_shift_SE"] = abs(e4 - e2) / se
    # E1 (exploratory, pre-specified after Job 1): does the echo remove part of b_LM?
    # |b_LM(Job 1, no echo)| - |b_LM(Job 2, echo)| on the probe O_spec, independent bootstraps.
    r1 = analyse(data, "probe", "spec", jobtag="job1", keep_boot=True)
    if r1 and r2:
        d = np.abs(r1["_boot"]["bLM"]) - np.abs(r2["_boot"]["bLM"])
        report["E1"] = {"bLM_job1_noecho": r1["effects"]["bLM"], "ci_job1": r1["ci"]["bLM"],
                        "bLM_job2_echo": r2["effects"]["bLM"], "ci_job2": r2["ci"]["bLM"],
                        "abs_diff": abs(r1["effects"]["bLM"]) - abs(r2["effects"]["bLM"]), "ci_abs_diff": ci_of(d)}
        r1.pop("_boot", None)
    report["drift"] = drift_flags(files)
    if "H4" in report and "job4" in report["drift"]:
        report["drift"]["job4"]["baseline_shift_gt_5SE"] = bool(report["H4"]["baseline_shift_SE"] > 5)
        report["drift"]["job4"]["flagged"] |= report["drift"]["job4"]["baseline_shift_gt_5SE"]
        if report["drift"]["job4"]["baseline_shift_gt_5SE"]:
            report["drift"]["job4"]["reasons"].append(
                f"(1,1,1) baseline shifted {report['H4']['baseline_shift_SE']:.1f} SE (> 5 SE): "
                f"{r2['E']['(1, 1, 1)']:.4f} -> {r4['E']['(1, 1, 1)']:.4f}")
    for r in (r2, r4):
        if r: r.pop("_boot", None)
    json.dump(report, open(out, "w"), indent=1, default=_json)
    print("wrote", out)


==> anc/analysis_report.json <==
{
 "inputs": [
  "job2_results.json",
  "job3_results.json",
  "job1_results.json"
 ],
 "probe/spec": {
  "effects": {
   "b0": -0.1276449870967702,
   "bG": -0.0007984720829664754,
   "bL": -0.065255620681611,
   "bM": 0.03256658775415286,
   "bGL": -0.0016658634829363195,
   "bGM": -0.002690677327247183,
   "bLM": 0.0007439969885321938,
   "bGLM": 0.001166721952026776
  },
  "est": {
   "joint": 0.9190139952338091,
   "oat": 0.9266544946246418,
   "uniform": 0.9355544181829821,
   "latency_only_lin": 0.9319299999999999,
   "latency_only_exp": 0.9378732032749405,
   "gate_only_lin": 0.8983333333333337,
   "gate_only_exp": 0.898385894368878
  },
  "E": {
   "(1, 1, 1)": 0.9057999999999999,
   "(1, 1, 3)": 0.9728000000000001,
   "(1, 3, 1)": 0.7983,
   "(1, 3, 3)": 0.8559000000000001,
   "(3, 1, 1)": 0.9144000000000001,
   "(3, 1, 3)": 0.9670000000000001,
   "(3, 3, 1)": 0.7968,
   "(3, 3, 3)": 0.8491,
   "(2, 2, 1)": 0.8398000000000001,
   "(2, 2, 3)": 0.8964000000000001,
   "(1, 2, 1)": 0.8422000000000001,
   "(1, 4, 1)": 0.7675000000000001,
   "(1, 5, 1)": 0.7418,
   "(2, 1, 1)": 0.9006000000000001
  },
  "n_shots": {
   "(1, 1, 1)": 20000,
   "(1, 1, 3)": 20000,
   "(1, 3, 1)": 20000,
   "(1, 3, 3)": 20000,
   "(3, 1, 1)": 20000,
   "(3, 1, 3)": 20000,
   "(3, 3, 1)": 20000,
   "(3, 3, 3)": 20000,
   "(2, 2, 1)": 20000,
   "(2, 2, 3)": 20000,
   "(1, 2, 1)": 20000,
   "(1, 4, 1)": 20000,
   "(1, 5, 1)": 20000,
   "(2, 1, 1)": 20000
  },
  "flagged_low_E": [],
  "H2_LM_minus_GL": -0.0009218664944041256,
  "H2_LM_minus_GM": -0.0019466803387149893,
  "curvature": {
   "(2, 2, 1)": -0.01437993588112102,
   "(2, 2, 3)": -0.014290137712747689
  },
  "ci": {
   "b0": {
    "lo": -0.13167576980559445,
    "hi": -0.12350286707847379,
    "p_boot": 0.0,
    "n": 2000
   },
   "bG": {
    "lo": -0.004751075387189919,
    "hi": 0.0032575988440517087,
    "p_boot": 0.755,
    "n": 2000
   },
   "bL": {
    "lo": -0.06927307048638097,
    "hi": -0.061150342274743454,
    "p_boot": 0.0,
    "n": 2000
   },
   "bM": {
    "lo": 0.02850432700079251,
    "hi": 0.036414666184723436,
    "p_boot": 0.0,
    "n": 2000
   },
   "bGL": {
    "lo": -0.0054887667900131686,
    "hi": 0.002263285933457272,
    "p_boot": 0.417,
    "n": 2000
   },
   "bGM": {
    "lo": -0.006785152139624247,
    "hi": 0.001335266212330707,
    "p_boot": 0.197,
    "n": 2000
   },
   "bLM": {
    "lo": -0.003217455098312147,
    "hi": 0.0048754395666719035,
    "p_boot": 0.717,
    "n": 2000
   },
   "bGLM": {
    "lo": -0.002666392618924865,
    "hi": 0.005244516274341086,
    "p_boot": 0.533,
    "n": 2000
   },
   "H2_LM_minus_GL": {
    "lo": -0.004381119260898614,
    "hi": 0.0034100868735553926,
    "p_boot": 0.886,
    "n": 2000
   },
   "H2_LM_minus_GM": {
    "lo": -0.005450642862047627,
    "hi": 0.0033889744739485266,
    "p_boot": 0.622,
    "n": 2000
   },
   "curv_(2, 2, 1)": {
    "lo": -0.028246372473757986,
    "hi": -0.0004487120843482416,
    "p_boot": 0.047,
    "n": 2000
   },
   "curv_(2, 2, 3)": {
    "lo": -0.02613323805011873,
    "hi": -0.0029541340698815144,
    "p_boot": 0.012,
    "n": 2000
   },
   "est_joint": {
    "lo": 0.8868695209921502,
    "hi": 0.952268115906732,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_oat": {
    "lo": 0.905464670342709,
    "hi": 0.9475396714016613,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_uniform": {
    "lo": 0.921995441578933,
    "hi": 0.9494938224421579,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_latency_only_lin": {
    "lo": 0.9224597500000001,
    "hi": 0.9421537500000002,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_latency_only_exp": {
    "lo": 0.9272615156285594,
    "hi": 0.9495630458291514,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_gate_only_lin": {
    "lo": 0.8862658333333338,
    "hi": 0.9102008333333339,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_gate_only_exp": {
    "lo": 0.8864873226785407,
    "hi": 0.9101965858895269,
    "p_boot": 0.0,
    "n": 2000
   }
  },
  "pred_log_bias": {
   "oat": 0.008279431629758412,
   "uniform": 0.017837963177114582
  },
  "bias_vs_ideal": {
   "joint": -0.08098600476619089,
   "oat": -0.07334550537535822,
   "uniform": -0.06444558181701787,
   "latency_only_lin": -0.06807000000000007,
   "latency_only_exp": -0.0621267967250595,
   "gate_only_lin": -0.10166666666666635,
   "gate_only_exp": -0.10161410563112205
  },
  "H3_split": {
   "sum_b_A": -0.006028675487363883,
   "bias_diff_B": -0.008757601506961005
  }
 },
 "probe/ff": {
  "effects": {
   "b0": -0.15365737362298462,
   "bG": -0.001882789359644671,
   "bL": -0.07771321117815477,
   "bM": 0.018641455823315976,
   "bGL": 0.00215813835563395,
   "bGM": 0.0015319500900594883,
   "bLM": -0.005567638179746252,
   "bGLM": 0.0039148681065453925
  },
  "est": {
   "joint": 0.9318555850344317,
   "oat": 0.9483416931821529,
   "uniform": 0.9593919600439164,
   "latency_only_lin": 0.9611999999999998,
   "latency_only_exp": 0.9778885930833175,
   "gate_only_lin": 0.9051666666666666,
   "gate_only_exp": 0.9051552542180898
  },
  "E": {
   "(1, 1, 1)": 0.9061999999999999,
   "(1, 1, 3)": 0.9557,
   "(1, 3, 1)": 0.7871999999999999,
   "(1, 3, 3)": 0.7992999999999999,
   "(3, 1, 1)": 0.9032,
   "(3, 1, 3)": 0.9435,
   "(3, 3, 1)": 0.7790999999999999,
   "(3, 3, 3)": 0.8085,
   "(2, 2, 1)": 0.8481000000000001,
   "(2, 2, 3)": 0.8720000000000001,
   "(1, 2, 1)": 0.8394999999999999,
   "(1, 4, 1)": 0.7323,
   "(1, 5, 1)": 0.6693,
   "(2, 1, 1)": 0.8971
  },
  "n_shots": {
   "(1, 1, 1)": 20000,
   "(1, 1, 3)": 20000,
   "(1, 3, 1)": 20000,
   "(1, 3, 3)": 20000,
   "(3, 1, 1)": 20000,
   "(3, 1, 3)": 20000,
   "(3, 3, 1)": 20000,
   "(3, 3, 3)": 20000,
   "(2, 2, 1)": 20000,
   "(2, 2, 3)": 20000,
   "(1, 2, 1)": 20000,
   "(1, 4, 1)": 20000,
   "(1, 5, 1)": 20000,
   "(2, 1, 1)": 20000
  },
  "flagged_low_E": [],
  "H2_LM_minus_GL": 0.0034094998241123026,
  "H2_LM_minus_GM": 0.004035688089686764,
  "curvature": {
   "(2, 2, 1)": 0.00754210383181797,
   "(2, 2, 3)": -0.001949937273488661
  },
  "ci": {
   "b0": {
    "lo": -0.15808068074474488,
    "hi": -0.14940027569294664,
    "p_boot": 0.0,
    "n": 2000
   },
   "bG": {
    "lo": -0.006121082788015576,
    "hi": 0.002395914890163163,
    "p_boot": 0.372,
    "n": 2000
   },
   "bL": {
    "lo": -0.08206130727569744,
    "hi": -0.07321147408227602,
    "p_boot": 0.0,
    "n": 2000
   },
   "bM": {
    "lo": 0.014558923445903479,
    "hi": 0.022839048384151725,
    "p_boot": 0.0,
    "n": 2000
   },
   "bGL": {
    "lo": -0.0022606064609820976,
    "hi": 0.006412353608419016,
    "p_boot": 0.316,
    "n": 2000
   },
   "bGM": {
    "lo": -0.003022701898635463,
    "hi": 0.005776172112916389,
    "p_boot": 0.501,
    "n": 2000
   },
   "bLM": {
    "lo": -0.009700475804984511,
    "hi": -0.0012074123653104032,
    "p_boot": 0.014,
    "n": 2000
   },
   "bGLM": {
    "lo": -0.0005392852908887271,
    "hi": 0.008411041514388713,
    "p_boot": 0.086,
    "n": 2000
   },
   "H2_LM_minus_GL": {
    "lo": -0.0029568336083336997,
    "hi": 0.00824990098758121,
    "p_boot": 0.3,
    "n": 2000
   },
   "H2_LM_minus_GM": {
    "lo": -0.002126648107805372,
    "hi": 0.008139619712133327,
    "p_boot": 0.211,
    "n": 2000
   },
   "curv_(2, 2, 1)": {
    "lo": -0.004813853510929171,
    "hi": 0.020728682823531474,
    "p_boot": 0.241,
    "n": 2000
   },
   "curv_(2, 2, 3)": {
    "lo": -0.01383418603162071,
    "hi": 0.009728932446793688,
    "p_boot": 0.725,
    "n": 2000
   },
   "est_joint": {
    "lo": 0.894503454103337,
    "hi": 0.9707626728246497,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_oat": {
    "lo": 0.9251099160933718,
    "hi": 0.9737021953723151,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_uniform": {
    "lo": 0.9435893044185911,
    "hi": 0.9740765758455413,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_latency_only_lin": {
    "lo": 0.9501469999999997,
    "hi": 0.9731302499999996,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_latency_only_exp": {
    "lo": 0.9643122258975958,
    "hi": 0.993135331934222,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_gate_only_lin": {
    "lo": 0.8918991666666671,
    "hi": 0.9181025000000007,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_gate_only_exp": {
    "lo": 0.8919466661625912,
    "hi": 0.9181699185070894,
    "p_boot": 0.0,
    "n": 2000
   }
  },
  "pred_log_bias": {
   "oat": 0.017537022160234384,
   "uniform": 0.029121857841430798
  },
  "bias_vs_ideal": {
   "joint": -0.06814441496556833,
   "oat": -0.05165830681784711,
   "uniform": -0.04060803995608364,
   "latency_only_lin": -0.03880000000000017,
   "latency_only_exp": -0.022111406916682452,
   "gate_only_lin": -0.09483333333333344,
   "gate_only_exp": -0.09484474578191016
  },
  "H3_split": {
   "sum_b_A": -0.002623604613387325,
   "bias_diff_B": -0.04411211703620035
  }
 },
 "teleport/tel": {
  "effects": {
   "b0": -0.6131675143716864,
   "bG": -0.019078167899271914,
   "bL": -0.17788157580121478,
   "bM": -0.09744311008132556,
   "bGL": 0.011100774288404808,
   "bGM": -0.0015534573866844079,
   "bLM": 0.009834917656724132,
   "bGLM": 0.00266906038765298
  },
  "est": {
   "joint": 1.0323261441906186,
   "oat": 1.0233777289376491,
   "uniform": 0.9897353517796685,
   "latency_only_lin": 0.8044099999999998,
   "latency_only_exp": 0.8641534008324715,
   "gate_only_lin": 0.7573000000000002,
   "gate_only_exp": 0.7580881431842668
  },
  "E": {
   "(1, 1, 1)": 0.7393000000000001,
   "(1, 1, 3)": 0.6015999999999999,
   "(1, 3, 1)": 0.49940000000000007,
   "(1, 3, 3)": 0.4181999999999999,
   "(3, 1, 1)": 0.7019,
   "(3, 1, 3)": 0.5616000000000001,
   "(3, 3, 1)": 0.49039999999999995,
   "(3, 3, 3)": 0.4125000000000001,
   "(2, 2, 1)": 0.5933999999999999,
   "(2, 2, 3)": 0.5038,
   "(1, 2, 1)": 0.6069,
   "(1, 4, 1)": 0.4388000000000001,
   "(1, 5, 1)": 0.3662000000000001,
   "(2, 1, 1)": 0.7184999999999999
  },
  "n_shots": {
   "(1, 1, 1)": 20000,
   "(1, 1, 3)": 20000,
   "(1, 3, 1)": 20000,
   "(1, 3, 3)": 20000,
   "(3, 1, 1)": 20000,
   "(3, 1, 3)": 20000,
   "(3, 3, 1)": 20000,
   "(3, 3, 3)": 20000,
   "(2, 2, 1)": 20000,
   "(2, 2, 3)": 20000,
   "(1, 2, 1)": 20000,
   "(1, 4, 1)": 20000,
   "(1, 5, 1)": 20000,
   "(2, 1, 1)": 20000
  },
  "flagged_low_E": [],
  "H2_LM_minus_GL": -0.0012658566316806757,
  "H2_LM_minus_GM": 0.008281460270039724,
  "curvature": {
   "(2, 2, 1)": -0.006162166835054883,
   "(2, 2, 3)": 0.02503470938938479
  },
  "ci": {
   "b0": {
    "lo": -0.6268088336167078,
    "hi": -0.5997319013886506,
    "p_boot": 0.0,
    "n": 2000
   },
   "bG": {
    "lo": -0.03280414151700717,
    "hi": -0.004980709073745508,
    "p_boot": 0.004,
    "n": 2000
   },
   "bL": {
    "lo": -0.19196139085857666,
    "hi": -0.16489285524573713,
    "p_boot": 0.0,
    "n": 2000
   },
   "bM": {
    "lo": -0.11081099041953804,
    "hi": -0.08402777325694995,
    "p_boot": 0.0,
    "n": 2000
   },
   "bGL": {
    "lo": -0.0024889940190770845,
    "hi": 0.024766821885332833,
    "p_boot": 0.107,
    "n": 2000
   },
   "bGM": {
    "lo": -0.015530235340179398,
    "hi": 0.011477352076157321,
    "p_boot": 0.825,
    "n": 2000
   },
   "bLM": {
    "lo": -0.0037826659398134425,
    "hi": 0.022893844410712013,
    "p_boot": 0.156,
    "n": 2000
   },
   "bGLM": {
    "lo": -0.010499415301064647,
    "hi": 0.01592935573029647,
    "p_boot": 0.688,
    "n": 2000
   },
   "H2_LM_minus_GL": {
    "lo": -0.018500860595892392,
    "hi": 0.016621352701961394,
    "p_boot": 0.858,
    "n": 2000
   },
   "H2_LM_minus_GM": {
    "lo": -0.010122087609397996,
    "hi": 0.0199660443258743,
    "p_boot": 0.546,
    "n": 2000
   },
   "curv_(2, 2, 1)": {
    "lo": -0.03909172767046134,
    "hi": 0.026082809507970792,
    "p_boot": 0.69,
    "n": 2000
   },
   "curv_(2, 2, 3)": {
    "lo": -0.01306876260427516,
    "hi": 0.06557391983294006,
    "p_boot": 0.204,
    "n": 2000
   },
   "est_joint": {
    "lo": 0.9379961949744408,
    "hi": 1.1342485972889096,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_oat": {
    "lo": 0.9654816937673707,
    "hi": 1.0814312946719404,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_uniform": {
    "lo": 0.9516173415879232,
    "hi": 1.0350712570709117,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_latency_only_lin": {
    "lo": 0.7879227499999998,
    "hi": 0.8213422500000002,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_latency_only_exp": {
    "lo": 0.8391613747122347,
    "hi": 0.8903962556558859,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_gate_only_lin": {
    "lo": 0.7350658333333334,
    "hi": 0.7784666666666668,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_gate_only_exp": {
    "lo": 0.7352094798547583,
    "hi": 0.7800659547857383,
    "p_boot": 0.0,
    "n": 2000
   }
  },
  "pred_log_bias": {
   "oat": -0.008705993007832612,
   "uniform": -0.042132341349415715
  },
  "bias_vs_ideal": {
   "joint": 0.03232614419061863,
   "oat": 0.02337772893764911,
   "uniform": -0.010264648220331463,
   "latency_only_lin": -0.19559000000000015,
   "latency_only_exp": -0.1358465991675285,
   "gate_only_lin": -0.2426999999999998,
   "gate_only_exp": -0.24191185681573324
  },
  "H3_split": {
   "sum_b_A": 0.02909614039250155,
   "bias_diff_B": -0.011116418515243183
  }
 },
 "teleport/spec": {
  "effects": {
   "b0": -0.2541677917460173,
   "bG": 0.005194595669679711,
   "bL": -0.08022739400849127,
   "bM": -0.05415634084509198,
   "bGL": 0.0030644603646651156,
   "bGM": -0.006782020869161475,
   "bLM": 0.0011964132516679646,
   "bGLM": -0.0012560732406916505
  },
  "est": {
   "joint": 1.0041832088293787,
   "oat": 1.0016727352895718,
   "uniform": 1.0042103244661245,
   "latency_only_lin": 0.9224100000000001,
   "latency_only_exp": 0.9313911883370978,
   "gate_only_lin": 0.8771666666666671,
   "gate_only_exp": 0.8772065857657608
  },
  "E": {
   "(1, 1, 1)": 0.8814,
   "(1, 1, 3)": 0.7978000000000001,
   "(1, 3, 1)": 0.7424999999999999,
   "(1, 3, 3)": 0.6787000000000001,
   "(3, 1, 1)": 0.895,
   "(3, 1, 3)": 0.7924,
   "(3, 3, 1)": 0.7670999999999999,
   "(3, 3, 3)": 0.679,
   "(2, 2, 1)": 0.8343,
   "(2, 2, 3)": 0.7464999999999999,
   "(1, 2, 1)": 0.8404,
   "(1, 4, 1)": 0.7277,
   "(1, 5, 1)": 0.6966000000000001,
   "(2, 1, 1)": 0.8958999999999999
  },
  "n_shots": {
   "(1, 1, 1)": 20000,
   "(1, 1, 3)": 20000,
   "(1, 3, 1)": 20000,
   "(1, 3, 3)": 20000,
   "(3, 1, 1)": 20000,
   "(3, 1, 3)": 20000,
   "(3, 3, 1)": 20000,
   "(3, 3, 3)": 20000,
   "(2, 2, 1)": 20000,
   "(2, 2, 3)": 20000,
   "(1, 2, 1)": 20000,
   "(1, 4, 1)": 20000,
   "(1, 5, 1)": 20000,
   "(2, 1, 1)": 20000
  },
  "flagged_low_E": [],
  "H2_LM_minus_GL": -0.001868047112997151,
  "H2_LM_minus_GM": -0.0055856076174935106,
  "curvature": {
   "(2, 2, 1)": 0.01884922182681717,
   "(2, 2, 3)": 0.015964470588217206
  },
  "ci": {
   "b0": {
    "lo": -0.2605110991445555,
    "hi": -0.2484863997546994,
    "p_boot": 0.0,
    "n": 2000
   },
   "bG": {
    "lo": -0.0007210984070973633,
    "hi": 0.011239438752203498,
    "p_boot": 0.083,
    "n": 2000
   },
   "bL": {
    "lo": -0.08617382110940236,
    "hi": -0.07385552121629738,
    "p_boot": 0.0,
    "n": 2000
   },
   "bM": {
    "lo": -0.06046877113411386,
    "hi": -0.048159469213880986,
    "p_boot": 0.0,
    "n": 2000
   },
   "bGL": {
    "lo": -0.003054967814820529,
    "hi": 0.009132135153238175,
    "p_boot": 0.309,
    "n": 2000
   },
   "bGM": {
    "lo": -0.012577266110716875,
    "hi": -0.0008512455258640542,
    "p_boot": 0.032,
    "n": 2000
   },
   "bLM": {
    "lo": -0.004797395316454931,
    "hi": 0.007108862474214259,
    "p_boot": 0.682,
    "n": 2000
   },
   "bGLM": {
    "lo": -0.007003760583610372,
    "hi": 0.004757298765161989,
    "p_boot": 0.685,
    "n": 2000
   },
   "H2_LM_minus_GL": {
    "lo": -0.007255979621824292,
    "hi": 0.004809503504557417,
    "p_boot": 0.785,
    "n": 2000
   },
   "H2_LM_minus_GM": {
    "lo": -0.010771648239859818,
    "hi": 0.002682830023976258,
    "p_boot": 0.238,
    "n": 2000
   },
   "curv_(2, 2, 1)": {
    "lo": 0.0055270263421514036,
    "hi": 0.032948775391768104,
    "p_boot": 0.005,
    "n": 2000
   },
   "curv_(2, 2, 3)": {
    "lo": -0.0023147825360310863,
    "hi": 0.034831128554381814,
    "p_boot": 0.101,
    "n": 2000
   },
   "est_joint": {
    "lo": 0.9567218530649023,
    "hi": 1.0547058738660167,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_oat": {
    "lo": 0.9703815705188343,
    "hi": 1.033241815472649,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_uniform": {
    "lo": 0.9832075693741571,
    "hi": 1.0243416939980854,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_latency_only_lin": {
    "lo": 0.9100594999999998,
    "hi": 0.9339202499999998,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_latency_only_exp": {
    "lo": 0.917263452844832,
    "hi": 0.9447918384673395,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_gate_only_lin": {
    "lo": 0.8623991666666669,
    "hi": 0.8921008333333336,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_gate_only_exp": {
    "lo": 0.8626229552377945,
    "hi": 0.8920962411293767,
    "p_boot": 0.0,
    "n": 2000
   }
  },
  "pred_log_bias": {
   "oat": -0.002503145709938207,
   "uniform": 2.700231433528169e-05
  },
  "bias_vs_ideal": {
   "joint": 0.004183208829378726,
   "oat": 0.0016727352895717917,
   "uniform": 0.00421032446612446,
   "latency_only_lin": -0.07758999999999994,
   "latency_only_exp": -0.06860881166290222,
   "gate_only_lin": -0.1228333333333329,
   "gate_only_exp": -0.12279341423423917
  },
  "H3_split": {
   "sum_b_A": -0.0017188570727476732,
   "bias_diff_B": -0.00865103297584469
  }
 },
 "ghz/ghz": {
  "effects": {
   "b0": -1.1409530398896561,
   "bG": -0.04695005225490101,
   "bL": -0.22671275400409094,
   "bM": -0.19685038010139397,
   "bGL": -0.004339011232146389,
   "bGM": -0.017179154420635223,
   "bLM": -0.007376930846705432,
   "bGLM": -0.0041857667981390345
  },
  "est": {
   "joint": 0.7542579062115571,
   "oat": 0.7634795879848127,
   "uniform": 0.8021575611921463,
   "latency_only_lin": 0.54889,
   "latency_only_exp": 0.6273396099935401,
   "gate_only_lin": 0.5075333333333337,
   "gate_only_exp": 0.5078299998154187
  },
  "E": {
   "(1, 1, 1)": 0.4990000000000001,
   "(1, 1, 3)": 0.3506,
   "(1, 3, 1)": 0.3219000000000001,
   "(1, 3, 3)": 0.22330000000000005,
   "(3, 1, 1)": 0.47029999999999994,
   "(3, 1, 3)": 0.3137000000000001,
   "(3, 3, 1)": 0.3031999999999999,
   "(3, 3, 3)": 0.19310000000000005,
   "(2, 2, 1)": 0.36729999999999996,
   "(2, 2, 3)": 0.2661,
   "(1, 2, 1)": 0.36529999999999996,
   "(1, 4, 1)": 0.2298,
   "(1, 5, 1)": 0.18589999999999995,
   "(2, 1, 1)": 0.46720000000000006
  },
  "n_shots": {
   "(1, 1, 1)": 20000,
   "(1, 1, 3)": 20000,
   "(1, 3, 1)": 20000,
   "(1, 3, 3)": 20000,
   "(3, 1, 1)": 20000,
   "(3, 1, 3)": 20000,
   "(3, 3, 1)": 20000,
   "(3, 3, 3)": 20000,
   "(2, 2, 1)": 20000,
   "(2, 2, 3)": 20000,
   "(1, 2, 1)": 20000,
   "(1, 4, 1)": 20000,
   "(1, 5, 1)": 20000,
   "(2, 1, 1)": 20000
  },
  "flagged_low_E": [],
  "H2_LM_minus_GL": 0.0030379196145590426,
  "H2_LM_minus_GM": -0.009802223573929791,
  "curvature": {
   "(2, 2, 1)": -0.05747366636825357,
   "(2, 2, 3)": 0.013920318992556524
  },
  "ci": {
   "b0": {
    "lo": -1.16725230831677,
    "hi": -1.1174196350957017,
    "p_boot": 0.0,
    "n": 2000
   },
   "bG": {
    "lo": -0.07142621743231196,
    "hi": -0.023541291334742833,
    "p_boot": 0.0,
    "n": 2000
   },
   "bL": {
    "lo": -0.2512381152345715,
    "hi": -0.20152287937059665,
    "p_boot": 0.0,
    "n": 2000
   },
   "bM": {
    "lo": -0.2218056972741596,
    "hi": -0.1721409379890756,
    "p_boot": 0.0,
    "n": 2000
   },
   "bGL": {
    "lo": -0.03003172211433874,
    "hi": 0.019690494814751644,
    "p_boot": 0.751,
    "n": 2000
   },
   "bGM": {
    "lo": -0.04234084571146817,
    "hi": 0.007139554761887302,
    "p_boot": 0.173,
    "n": 2000
   },
   "bLM": {
    "lo": -0.034530101496431494,
    "hi": 0.01790040531856001,
    "p_boot": 0.54,
    "n": 2000
   },
   "bGLM": {
    "lo": -0.029171101562442014,
    "hi": 0.020760759710881847,
    "p_boot": 0.728,
    "n": 2000
   },
   "H2_LM_minus_GL": {
    "lo": -0.02298537290126589,
    "hi": 0.02576815487598233,
    "p_boot": 0.949,
    "n": 2000
   },
   "H2_LM_minus_GM": {
    "lo": -0.03521581366641763,
    "hi": 0.02171201291185144,
    "p_boot": 0.632,
    "n": 2000
   },
   "curv_(2, 2, 1)": {
    "lo": -0.11446880901769654,
    "hi": -4.265930541104677e-05,
    "p_boot": 0.05,
    "n": 2000
   },
   "curv_(2, 2, 3)": {
    "lo": -0.08417579780339067,
    "hi": 0.10478631072710483,
    "p_boot": 0.77,
    "n": 2000
   },
   "est_joint": {
    "lo": 0.631536535603454,
    "hi": 0.8978292076524922,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_oat": {
    "lo": 0.6838705910199194,
    "hi": 0.8507709641799343,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_uniform": {
    "lo": 0.7402345134165097,
    "hi": 0.8637205258659402,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_latency_only_lin": {
    "lo": 0.5268997500000001,
    "hi": 0.5703707500000001,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_latency_only_exp": {
    "lo": 0.5876865664980839,
    "hi": 0.6709991306202492,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_gate_only_lin": {
    "lo": 0.47703083333333346,
    "hi": 0.5374691666666666,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_gate_only_exp": {
    "lo": 0.47692756725867724,
    "hi": 0.5394514812663286,
    "p_boot": 0.0,
    "n": 2000
   }
  },
  "pred_log_bias": {
   "oat": 0.012152029306930906,
   "uniform": 0.061570688709626925
  },
  "bias_vs_ideal": {
   "joint": -0.24574209378844292,
   "oat": -0.23652041201518725,
   "uniform": -0.19784243880785368,
   "latency_only_lin": -0.45111,
   "latency_only_exp": -0.3726603900064599,
   "gate_only_lin": -0.4924666666666663,
   "gate_only_exp": -0.49217000018458135
  },
  "H3_split": {
   "sum_b_A": -0.009690553000667387,
   "bias_diff_B": -0.11432317092473099
  }
 },
 "ghz/spec": {
  "effects": {
   "b0": -0.583550242812086,
   "bG": 0.036517192852269176,
   "bL": -0.09040295500285896,
   "bM": 0.01988247652678976,
   "bGL": 0.008068617819870963,
   "bGM": 0.00874085985475892,
   "bLM": 0.009790941562217825,
   "bGLM": -0.04732716992006686
  },
  "est": {
   "joint": 0.9699365371374435,
   "oat": 0.7815831520744281,
   "uniform": 0.6741592550741968,
   "latency_only_lin": 0.6037999999999998,
   "latency_only_exp": 0.601968316400886,
   "gate_only_lin": 0.6373333333333336,
   "gate_only_exp": 0.638068994261073
  },
  "E": {
   "(1, 1, 1)": 0.6214999999999999,
   "(1, 1, 3)": 0.5669,
   "(1, 3, 1)": 0.45530000000000004,
   "(1, 3, 3)": 0.5219,
   "(3, 1, 1)": 0.5881000000000001,
   "(3, 1, 3)": 0.6713,
   "(3, 3, 1)": 0.5377000000000001,
   "(3, 3, 3)": 0.5282,
   "(2, 2, 1)": 0.4811000000000001,
   "(2, 2, 3)": 0.5394000000000001,
   "(1, 2, 1)": 0.5286,
   "(1, 4, 1)": 0.49239999999999995,
   "(1, 5, 1)": 0.4987999999999999,
   "(2, 1, 1)": 0.6022000000000001
  },
  "n_shots": {
   "(1, 1, 1)": 20000,
   "(1, 1, 3)": 20000,
   "(1, 3, 1)": 20000,
   "(1, 3, 3)": 20000,
   "(3, 1, 1)": 20000,
   "(3, 1, 3)": 20000,
   "(3, 3, 1)": 20000,
   "(3, 3, 3)": 20000,
   "(2, 2, 1)": 20000,
   "(2, 2, 3)": 20000,
   "(1, 2, 1)": 20000,
   "(1, 4, 1)": 20000,
   "(1, 5, 1)": 20000,
   "(2, 1, 1)": 20000
  },
  "flagged_low_E": [],
  "H2_LM_minus_GL": 0.0017223237423468624,
  "H2_LM_minus_GM": 0.0010500817074589053,
  "curvature": {
   "(2, 2, 1)": -0.12824741093785308,
   "(2, 2, 3)": -0.05363010199121099
  },
  "ci": {
   "b0": {
    "lo": -0.6366993020505317,
    "hi": -0.5354500396695203,
    "p_boot": 0.0,
    "n": 2000
   },
   "bG": {
    "lo": -0.012478178270544453,
    "hi": 0.08793018191287613,
    "p_boot": 0.153,
    "n": 2000
   },
   "bL": {
    "lo": -0.14126180074067346,
    "hi": -0.04121443184458843,
    "p_boot": 0.001,
    "n": 2000
   },
   "bM": {
    "lo": -0.03162137632710479,
    "hi": 0.07087623901964475,
    "p_boot": 0.442,
    "n": 2000
   },
   "bGL": {
    "lo": -0.041863957653631476,
    "hi": 0.060687398399280654,
    "p_boot": 0.721,
    "n": 2000
   },
   "bGM": {
    "lo": -0.03902311069357653,
    "hi": 0.057229118696429625,
    "p_boot": 0.754,
    "n": 2000
   },
   "bLM": {
    "lo": -0.03969018194800668,
    "hi": 0.062463156533808406,
    "p_boot": 0.68,
    "n": 2000
   },
   "bGLM": {
    "lo": -0.09801091778073716,
    "hi": 0.005268605281105229,
    "p_boot": 0.077,
    "n": 2000
   },
   "H2_LM_minus_GL": {
    "lo": -0.04559216121269195,
    "hi": 0.04926696143297236,
    "p_boot": 0.958,
    "n": 2000
   },
   "H2_LM_minus_GM": {
    "lo": -0.04430861577799169,
    "hi": 0.04920930366506181,
    "p_boot": 0.984,
    "n": 2000
   },
   "curv_(2, 2, 1)": {
    "lo": -0.3155002758325819,
    "hi": 0.04154010334212066,
    "p_boot": 0.147,
    "n": 2000
   },
   "curv_(2, 2, 3)": {
    "lo": -0.22277631315190546,
    "hi": 0.10935996138442212,
    "p_boot": 0.559,
    "n": 2000
   },
   "est_joint": {
    "lo": 0.5617830436593513,
    "hi": 1.6349979041210274,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_oat": {
    "lo": 0.5505175312691147,
    "hi": 1.0834929655599308,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_uniform": {
    "lo": 0.5446369618338734,
    "hi": 0.824488731152919,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_latency_only_lin": {
    "lo": 0.5295432499999998,
    "hi": 0.6768037499999998,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_latency_only_exp": {
    "lo": 0.5252290521754246,
    "hi": 0.6825005450616795,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_gate_only_lin": {
    "lo": 0.5167225000000005,
    "hi": 0.7549583333333336,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_gate_only_exp": {
    "lo": 0.5208710354182352,
    "hi": 0.7709130569483279,
    "p_boot": 0.0,
    "n": 2000
   }
  },
  "pred_log_bias": {
   "oat": -0.21590909891711513,
   "uniform": -0.3637642772309443
  },
  "bias_vs_ideal": {
   "joint": -0.030063462862556456,
   "oat": -0.21841684792557192,
   "uniform": -0.32584074492580317,
   "latency_only_lin": -0.3962000000000002,
   "latency_only_exp": -0.398031683599114,
   "gate_only_lin": -0.36266666666666636,
   "gate_only_exp": -0.361931005738927
  },
  "H3_split": {
   "sum_b_A": 0.04217598304363161,
   "bias_diff_B": 0.21720183541806973
  }
 },
 "H1_holm_job2": {
  "bGM": 0.796,
  "bGL": 1,
  "bGLM": 1,
  "bLM": 1
 },
 "H1": {
  "bLM": 0.0007439969885321938,
  "ci": {
   "lo": -0.0032819191940932765,
   "hi": 0.0049414382305163354,
   "p_boot": 0.713,
   "n": 2000
  },
  "p_holm": 1,
  "supported": false
 },
 "H2": {
  "H2_LM_minus_GL": {
   "point": -0.0009218664944041256,
   "ci": {
    "lo": -0.004534640051291759,
    "hi": 0.0035812497772402673,
    "p_boot": 0.857,
    "n": 2000
   }
  },
  "H2_LM_minus_GM": {
   "point": -0.0019466803387149893,
   "ci": {
    "lo": -0.005526373024342711,
    "hi": 0.00350627271023211,
    "p_boot": 0.622,
    "n": 2000
   }
  },
  "supported": false
 },
 "H3": {
  "pairs": [
   {
    "pair": "probe/spec",
    "abs_sum_b_A": 0.006028675487363883,
    "bias_diff_B": -0.008757601506961005
   },
   {
    "pair": "probe/ff",
    "abs_sum_b_A": 0.002623604613387325,
    "bias_diff_B": -0.04411211703620035
   },
   {
    "pair": "teleport/tel",
    "abs_sum_b_A": 0.02909614039250155,
    "bias_diff_B": -0.011116418515243183
   },
   {
    "pair": "teleport/spec",
    "abs_sum_b_A": 0.0017188570727476732,
    "bias_diff_B": -0.00865103297584469
   },
   {
    "pair": "ghz/ghz",
    "abs_sum_b_A": 0.009690553000667387,
    "bias_diff_B": -0.11432317092473099
   },
   {
    "pair": "ghz/spec",
    "abs_sum_b_A": 0.04217598304363161,
    "bias_diff_B": 0.21720183541806973
   }
  ],
  "spearman": 0.14285714285714288,
  "ci": {
   "lo": -1.0,
   "hi": 1.0,
   "p_boot": 0.821,
   "n": 2000
  },
  "n_pairs": 6
 },
 "E1": {
  "bLM_job1_noecho": 0.019808744629931874,
  "ci_job1": {
   "lo": 0.011433389006093643,
   "hi": 0.028437996572344436,
   "p_boot": 0.0,
   "n": 2000
  },
  "bLM_job2_echo": 0.0007439969885321938,
  "ci_job2": {
   "lo": -0.0032819191940932765,
   "hi": 0.0049414382305163354,
   "p_boot": 0.713,
   "n": 2000
  },
  "abs_diff": 0.01906474764139968,
  "ci_abs_diff": {
   "lo": 0.009158917860316404,
   "hi": 0.02715533281192405,
   "p_boot": 0.0,
   "n": 2000
  }
 },
 "drift": {
  "job3": {
   "flagged": false,
   "reasons": [],
   "used_qubits": [
    "4",
    "5",
    "6",
    "7",
    "8",
    "9",
    "10",
    "11"
   ],
   "same_qubits": true
  },
  "job1": {
   "flagged": false,
   "reasons": [],
   "used_qubits": [
    "13",
    "14",
    "15"
   ],
   "same_qubits": false
  }
 }
}

==> anc/analysis_report_h4.json <==
{
 "inputs": [
  "job2_results.json",
  "job3_results.json",
  "job4_results.json",
  "job1_results.json"
 ],
 "probe/spec": {
  "effects": {
   "b0": -0.1276449870967702,
   "bG": -0.0007984720829664754,
   "bL": -0.065255620681611,
   "bM": 0.03256658775415286,
   "bGL": -0.0016658634829363195,
   "bGM": -0.002690677327247183,
   "bLM": 0.0007439969885321938,
   "bGLM": 0.001166721952026776
  },
  "est": {
   "joint": 0.9190139952338091,
   "oat": 0.9266544946246418,
   "uniform": 0.9355544181829821,
   "latency_only_lin": 0.9319299999999999,
   "latency_only_exp": 0.9378732032749405,
   "gate_only_lin": 0.8983333333333337,
   "gate_only_exp": 0.898385894368878
  },
  "E": {
   "(1, 1, 1)": 0.9057999999999999,
   "(1, 1, 3)": 0.9728000000000001,
   "(1, 3, 1)": 0.7983,
   "(1, 3, 3)": 0.8559000000000001,
   "(3, 1, 1)": 0.9144000000000001,
   "(3, 1, 3)": 0.9670000000000001,
   "(3, 3, 1)": 0.7968,
   "(3, 3, 3)": 0.8491,
   "(2, 2, 1)": 0.8398000000000001,
   "(2, 2, 3)": 0.8964000000000001,
   "(1, 2, 1)": 0.8422000000000001,
   "(1, 4, 1)": 0.7675000000000001,
   "(1, 5, 1)": 0.7418,
   "(2, 1, 1)": 0.9006000000000001
  },
  "n_shots": {
   "(1, 1, 1)": 20000,
   "(1, 1, 3)": 20000,
   "(1, 3, 1)": 20000,
   "(1, 3, 3)": 20000,
   "(3, 1, 1)": 20000,
   "(3, 1, 3)": 20000,
   "(3, 3, 1)": 20000,
   "(3, 3, 3)": 20000,
   "(2, 2, 1)": 20000,
   "(2, 2, 3)": 20000,
   "(1, 2, 1)": 20000,
   "(1, 4, 1)": 20000,
   "(1, 5, 1)": 20000,
   "(2, 1, 1)": 20000
  },
  "flagged_low_E": [],
  "H2_LM_minus_GL": -0.0009218664944041256,
  "H2_LM_minus_GM": -0.0019466803387149893,
  "curvature": {
   "(2, 2, 1)": -0.01437993588112102,
   "(2, 2, 3)": -0.014290137712747689
  },
  "ci": {
   "b0": {
    "lo": -0.13167576980559445,
    "hi": -0.12350286707847379,
    "p_boot": 0.0,
    "n": 2000
   },
   "bG": {
    "lo": -0.004751075387189919,
    "hi": 0.0032575988440517087,
    "p_boot": 0.755,
    "n": 2000
   },
   "bL": {
    "lo": -0.06927307048638097,
    "hi": -0.061150342274743454,
    "p_boot": 0.0,
    "n": 2000
   },
   "bM": {
    "lo": 0.02850432700079251,
    "hi": 0.036414666184723436,
    "p_boot": 0.0,
    "n": 2000
   },
   "bGL": {
    "lo": -0.0054887667900131686,
    "hi": 0.002263285933457272,
    "p_boot": 0.417,
    "n": 2000
   },
   "bGM": {
    "lo": -0.006785152139624247,
    "hi": 0.001335266212330707,
    "p_boot": 0.197,
    "n": 2000
   },
   "bLM": {
    "lo": -0.003217455098312147,
    "hi": 0.0048754395666719035,
    "p_boot": 0.717,
    "n": 2000
   },
   "bGLM": {
    "lo": -0.002666392618924865,
    "hi": 0.005244516274341086,
    "p_boot": 0.533,
    "n": 2000
   },
   "H2_LM_minus_GL": {
    "lo": -0.004381119260898614,
    "hi": 0.0034100868735553926,
    "p_boot": 0.886,
    "n": 2000
   },
   "H2_LM_minus_GM": {
    "lo": -0.005450642862047627,
    "hi": 0.0033889744739485266,
    "p_boot": 0.622,
    "n": 2000
   },
   "curv_(2, 2, 1)": {
    "lo": -0.028246372473757986,
    "hi": -0.0004487120843482416,
    "p_boot": 0.047,
    "n": 2000
   },
   "curv_(2, 2, 3)": {
    "lo": -0.02613323805011873,
    "hi": -0.0029541340698815144,
    "p_boot": 0.012,
    "n": 2000
   },
   "est_joint": {
    "lo": 0.8868695209921502,
    "hi": 0.952268115906732,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_oat": {
    "lo": 0.905464670342709,
    "hi": 0.9475396714016613,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_uniform": {
    "lo": 0.921995441578933,
    "hi": 0.9494938224421579,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_latency_only_lin": {
    "lo": 0.9224597500000001,
    "hi": 0.9421537500000002,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_latency_only_exp": {
    "lo": 0.9272615156285594,
    "hi": 0.9495630458291514,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_gate_only_lin": {
    "lo": 0.8862658333333338,
    "hi": 0.9102008333333339,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_gate_only_exp": {
    "lo": 0.8864873226785407,
    "hi": 0.9101965858895269,
    "p_boot": 0.0,
    "n": 2000
   }
  },
  "pred_log_bias": {
   "oat": 0.008279431629758412,
   "uniform": 0.017837963177114582
  },
  "bias_vs_ideal": {
   "joint": -0.08098600476619089,
   "oat": -0.07334550537535822,
   "uniform": -0.06444558181701787,
   "latency_only_lin": -0.06807000000000007,
   "latency_only_exp": -0.0621267967250595,
   "gate_only_lin": -0.10166666666666635,
   "gate_only_exp": -0.10161410563112205
  },
  "H3_split": {
   "sum_b_A": -0.006028675487363883,
   "bias_diff_B": -0.008757601506961005
  }
 },
 "probe/ff": {
  "effects": {
   "b0": -0.15365737362298462,
   "bG": -0.001882789359644671,
   "bL": -0.07771321117815477,
   "bM": 0.018641455823315976,
   "bGL": 0.00215813835563395,
   "bGM": 0.0015319500900594883,
   "bLM": -0.005567638179746252,
   "bGLM": 0.0039148681065453925
  },
  "est": {
   "joint": 0.9318555850344317,
   "oat": 0.9483416931821529,
   "uniform": 0.9593919600439164,
   "latency_only_lin": 0.9611999999999998,
   "latency_only_exp": 0.9778885930833175,
   "gate_only_lin": 0.9051666666666666,
   "gate_only_exp": 0.9051552542180898
  },
  "E": {
   "(1, 1, 1)": 0.9061999999999999,
   "(1, 1, 3)": 0.9557,
   "(1, 3, 1)": 0.7871999999999999,
   "(1, 3, 3)": 0.7992999999999999,
   "(3, 1, 1)": 0.9032,
   "(3, 1, 3)": 0.9435,
   "(3, 3, 1)": 0.7790999999999999,
   "(3, 3, 3)": 0.8085,
   "(2, 2, 1)": 0.8481000000000001,
   "(2, 2, 3)": 0.8720000000000001,
   "(1, 2, 1)": 0.8394999999999999,
   "(1, 4, 1)": 0.7323,
   "(1, 5, 1)": 0.6693,
   "(2, 1, 1)": 0.8971
  },
  "n_shots": {
   "(1, 1, 1)": 20000,
   "(1, 1, 3)": 20000,
   "(1, 3, 1)": 20000,
   "(1, 3, 3)": 20000,
   "(3, 1, 1)": 20000,
   "(3, 1, 3)": 20000,
   "(3, 3, 1)": 20000,
   "(3, 3, 3)": 20000,
   "(2, 2, 1)": 20000,
   "(2, 2, 3)": 20000,
   "(1, 2, 1)": 20000,
   "(1, 4, 1)": 20000,
   "(1, 5, 1)": 20000,
   "(2, 1, 1)": 20000
  },
  "flagged_low_E": [],
  "H2_LM_minus_GL": 0.0034094998241123026,
  "H2_LM_minus_GM": 0.004035688089686764,
  "curvature": {
   "(2, 2, 1)": 0.00754210383181797,
   "(2, 2, 3)": -0.001949937273488661
  },
  "ci": {
   "b0": {
    "lo": -0.15808068074474488,
    "hi": -0.14940027569294664,
    "p_boot": 0.0,
    "n": 2000
   },
   "bG": {
    "lo": -0.006121082788015576,
    "hi": 0.002395914890163163,
    "p_boot": 0.372,
    "n": 2000
   },
   "bL": {
    "lo": -0.08206130727569744,
    "hi": -0.07321147408227602,
    "p_boot": 0.0,
    "n": 2000
   },
   "bM": {
    "lo": 0.014558923445903479,
    "hi": 0.022839048384151725,
    "p_boot": 0.0,
    "n": 2000
   },
   "bGL": {
    "lo": -0.0022606064609820976,
    "hi": 0.006412353608419016,
    "p_boot": 0.316,
    "n": 2000
   },
   "bGM": {
    "lo": -0.003022701898635463,
    "hi": 0.005776172112916389,
    "p_boot": 0.501,
    "n": 2000
   },
   "bLM": {
    "lo": -0.009700475804984511,
    "hi": -0.0012074123653104032,
    "p_boot": 0.014,
    "n": 2000
   },
   "bGLM": {
    "lo": -0.0005392852908887271,
    "hi": 0.008411041514388713,
    "p_boot": 0.086,
    "n": 2000
   },
   "H2_LM_minus_GL": {
    "lo": -0.0029568336083336997,
    "hi": 0.00824990098758121,
    "p_boot": 0.3,
    "n": 2000
   },
   "H2_LM_minus_GM": {
    "lo": -0.002126648107805372,
    "hi": 0.008139619712133327,
    "p_boot": 0.211,
    "n": 2000
   },
   "curv_(2, 2, 1)": {
    "lo": -0.004813853510929171,
    "hi": 0.020728682823531474,
    "p_boot": 0.241,
    "n": 2000
   },
   "curv_(2, 2, 3)": {
    "lo": -0.01383418603162071,
    "hi": 0.009728932446793688,
    "p_boot": 0.725,
    "n": 2000
   },
   "est_joint": {
    "lo": 0.894503454103337,
    "hi": 0.9707626728246497,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_oat": {
    "lo": 0.9251099160933718,
    "hi": 0.9737021953723151,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_uniform": {
    "lo": 0.9435893044185911,
    "hi": 0.9740765758455413,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_latency_only_lin": {
    "lo": 0.9501469999999997,
    "hi": 0.9731302499999996,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_latency_only_exp": {
    "lo": 0.9643122258975958,
    "hi": 0.993135331934222,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_gate_only_lin": {
    "lo": 0.8918991666666671,
    "hi": 0.9181025000000007,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_gate_only_exp": {
    "lo": 0.8919466661625912,
    "hi": 0.9181699185070894,
    "p_boot": 0.0,
    "n": 2000
   }
  },
  "pred_log_bias": {
   "oat": 0.017537022160234384,
   "uniform": 0.029121857841430798
  },
  "bias_vs_ideal": {
   "joint": -0.06814441496556833,
   "oat": -0.05165830681784711,
   "uniform": -0.04060803995608364,
   "latency_only_lin": -0.03880000000000017,
   "latency_only_exp": -0.022111406916682452,
   "gate_only_lin": -0.09483333333333344,
   "gate_only_exp": -0.09484474578191016
  },
  "H3_split": {
   "sum_b_A": -0.002623604613387325,
   "bias_diff_B": -0.04411211703620035
  }
 },
 "teleport/tel": {
  "effects": {
   "b0": -0.6131675143716864,
   "bG": -0.019078167899271914,
   "bL": -0.17788157580121478,
   "bM": -0.09744311008132556,
   "bGL": 0.011100774288404808,
   "bGM": -0.0015534573866844079,
   "bLM": 0.009834917656724132,
   "bGLM": 0.00266906038765298
  },
  "est": {
   "joint": 1.0323261441906186,
   "oat": 1.0233777289376491,
   "uniform": 0.9897353517796685,
   "latency_only_lin": 0.8044099999999998,
   "latency_only_exp": 0.8641534008324715,
   "gate_only_lin": 0.7573000000000002,
   "gate_only_exp": 0.7580881431842668
  },
  "E": {
   "(1, 1, 1)": 0.7393000000000001,
   "(1, 1, 3)": 0.6015999999999999,
   "(1, 3, 1)": 0.49940000000000007,
   "(1, 3, 3)": 0.4181999999999999,
   "(3, 1, 1)": 0.7019,
   "(3, 1, 3)": 0.5616000000000001,
   "(3, 3, 1)": 0.49039999999999995,
   "(3, 3, 3)": 0.4125000000000001,
   "(2, 2, 1)": 0.5933999999999999,
   "(2, 2, 3)": 0.5038,
   "(1, 2, 1)": 0.6069,
   "(1, 4, 1)": 0.4388000000000001,
   "(1, 5, 1)": 0.3662000000000001,
   "(2, 1, 1)": 0.7184999999999999
  },
  "n_shots": {
   "(1, 1, 1)": 20000,
   "(1, 1, 3)": 20000,
   "(1, 3, 1)": 20000,
   "(1, 3, 3)": 20000,
   "(3, 1, 1)": 20000,
   "(3, 1, 3)": 20000,
   "(3, 3, 1)": 20000,
   "(3, 3, 3)": 20000,
   "(2, 2, 1)": 20000,
   "(2, 2, 3)": 20000,
   "(1, 2, 1)": 20000,
   "(1, 4, 1)": 20000,
   "(1, 5, 1)": 20000,
   "(2, 1, 1)": 20000
  },
  "flagged_low_E": [],
  "H2_LM_minus_GL": -0.0012658566316806757,
  "H2_LM_minus_GM": 0.008281460270039724,
  "curvature": {
   "(2, 2, 1)": -0.006162166835054883,
   "(2, 2, 3)": 0.02503470938938479
  },
  "ci": {
   "b0": {
    "lo": -0.6268088336167078,
    "hi": -0.5997319013886506,
    "p_boot": 0.0,
    "n": 2000
   },
   "bG": {
    "lo": -0.03280414151700717,
    "hi": -0.004980709073745508,
    "p_boot": 0.004,
    "n": 2000
   },
   "bL": {
    "lo": -0.19196139085857666,
    "hi": -0.16489285524573713,
    "p_boot": 0.0,
    "n": 2000
   },
   "bM": {
    "lo": -0.11081099041953804,
    "hi": -0.08402777325694995,
    "p_boot": 0.0,
    "n": 2000
   },
   "bGL": {
    "lo": -0.0024889940190770845,
    "hi": 0.024766821885332833,
    "p_boot": 0.107,
    "n": 2000
   },
   "bGM": {
    "lo": -0.015530235340179398,
    "hi": 0.011477352076157321,
    "p_boot": 0.825,
    "n": 2000
   },
   "bLM": {
    "lo": -0.0037826659398134425,
    "hi": 0.022893844410712013,
    "p_boot": 0.156,
    "n": 2000
   },
   "bGLM": {
    "lo": -0.010499415301064647,
    "hi": 0.01592935573029647,
    "p_boot": 0.688,
    "n": 2000
   },
   "H2_LM_minus_GL": {
    "lo": -0.018500860595892392,
    "hi": 0.016621352701961394,
    "p_boot": 0.858,
    "n": 2000
   },
   "H2_LM_minus_GM": {
    "lo": -0.010122087609397996,
    "hi": 0.0199660443258743,
    "p_boot": 0.546,
    "n": 2000
   },
   "curv_(2, 2, 1)": {
    "lo": -0.03909172767046134,
    "hi": 0.026082809507970792,
    "p_boot": 0.69,
    "n": 2000
   },
   "curv_(2, 2, 3)": {
    "lo": -0.01306876260427516,
    "hi": 0.06557391983294006,
    "p_boot": 0.204,
    "n": 2000
   },
   "est_joint": {
    "lo": 0.9379961949744408,
    "hi": 1.1342485972889096,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_oat": {
    "lo": 0.9654816937673707,
    "hi": 1.0814312946719404,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_uniform": {
    "lo": 0.9516173415879232,
    "hi": 1.0350712570709117,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_latency_only_lin": {
    "lo": 0.7879227499999998,
    "hi": 0.8213422500000002,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_latency_only_exp": {
    "lo": 0.8391613747122347,
    "hi": 0.8903962556558859,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_gate_only_lin": {
    "lo": 0.7350658333333334,
    "hi": 0.7784666666666668,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_gate_only_exp": {
    "lo": 0.7352094798547583,
    "hi": 0.7800659547857383,
    "p_boot": 0.0,
    "n": 2000
   }
  },
  "pred_log_bias": {
   "oat": -0.008705993007832612,
   "uniform": -0.042132341349415715
  },
  "bias_vs_ideal": {
   "joint": 0.03232614419061863,
   "oat": 0.02337772893764911,
   "uniform": -0.010264648220331463,
   "latency_only_lin": -0.19559000000000015,
   "latency_only_exp": -0.1358465991675285,
   "gate_only_lin": -0.2426999999999998,
   "gate_only_exp": -0.24191185681573324
  },
  "H3_split": {
   "sum_b_A": 0.02909614039250155,
   "bias_diff_B": -0.011116418515243183
  }
 },
 "teleport/spec": {
  "effects": {
   "b0": -0.2541677917460173,
   "bG": 0.005194595669679711,
   "bL": -0.08022739400849127,
   "bM": -0.05415634084509198,
   "bGL": 0.0030644603646651156,
   "bGM": -0.006782020869161475,
   "bLM": 0.0011964132516679646,
   "bGLM": -0.0012560732406916505
  },
  "est": {
   "joint": 1.0041832088293787,
   "oat": 1.0016727352895718,
   "uniform": 1.0042103244661245,
   "latency_only_lin": 0.9224100000000001,
   "latency_only_exp": 0.9313911883370978,
   "gate_only_lin": 0.8771666666666671,
   "gate_only_exp": 0.8772065857657608
  },
  "E": {
   "(1, 1, 1)": 0.8814,
   "(1, 1, 3)": 0.7978000000000001,
   "(1, 3, 1)": 0.7424999999999999,
   "(1, 3, 3)": 0.6787000000000001,
   "(3, 1, 1)": 0.895,
   "(3, 1, 3)": 0.7924,
   "(3, 3, 1)": 0.7670999999999999,
   "(3, 3, 3)": 0.679,
   "(2, 2, 1)": 0.8343,
   "(2, 2, 3)": 0.7464999999999999,
   "(1, 2, 1)": 0.8404,
   "(1, 4, 1)": 0.7277,
   "(1, 5, 1)": 0.6966000000000001,
   "(2, 1, 1)": 0.8958999999999999
  },
  "n_shots": {
   "(1, 1, 1)": 20000,
   "(1, 1, 3)": 20000,
   "(1, 3, 1)": 20000,
   "(1, 3, 3)": 20000,
   "(3, 1, 1)": 20000,
   "(3, 1, 3)": 20000,
   "(3, 3, 1)": 20000,
   "(3, 3, 3)": 20000,
   "(2, 2, 1)": 20000,
   "(2, 2, 3)": 20000,
   "(1, 2, 1)": 20000,
   "(1, 4, 1)": 20000,
   "(1, 5, 1)": 20000,
   "(2, 1, 1)": 20000
  },
  "flagged_low_E": [],
  "H2_LM_minus_GL": -0.001868047112997151,
  "H2_LM_minus_GM": -0.0055856076174935106,
  "curvature": {
   "(2, 2, 1)": 0.01884922182681717,
   "(2, 2, 3)": 0.015964470588217206
  },
  "ci": {
   "b0": {
    "lo": -0.2605110991445555,
    "hi": -0.2484863997546994,
    "p_boot": 0.0,
    "n": 2000
   },
   "bG": {
    "lo": -0.0007210984070973633,
    "hi": 0.011239438752203498,
    "p_boot": 0.083,
    "n": 2000
   },
   "bL": {
    "lo": -0.08617382110940236,
    "hi": -0.07385552121629738,
    "p_boot": 0.0,
    "n": 2000
   },
   "bM": {
    "lo": -0.06046877113411386,
    "hi": -0.048159469213880986,
    "p_boot": 0.0,
    "n": 2000
   },
   "bGL": {
    "lo": -0.003054967814820529,
    "hi": 0.009132135153238175,
    "p_boot": 0.309,
    "n": 2000
   },
   "bGM": {
    "lo": -0.012577266110716875,
    "hi": -0.0008512455258640542,
    "p_boot": 0.032,
    "n": 2000
   },
   "bLM": {
    "lo": -0.004797395316454931,
    "hi": 0.007108862474214259,
    "p_boot": 0.682,
    "n": 2000
   },
   "bGLM": {
    "lo": -0.007003760583610372,
    "hi": 0.004757298765161989,
    "p_boot": 0.685,
    "n": 2000
   },
   "H2_LM_minus_GL": {
    "lo": -0.007255979621824292,
    "hi": 0.004809503504557417,
    "p_boot": 0.785,
    "n": 2000
   },
   "H2_LM_minus_GM": {
    "lo": -0.010771648239859818,
    "hi": 0.002682830023976258,
    "p_boot": 0.238,
    "n": 2000
   },
   "curv_(2, 2, 1)": {
    "lo": 0.0055270263421514036,
    "hi": 0.032948775391768104,
    "p_boot": 0.005,
    "n": 2000
   },
   "curv_(2, 2, 3)": {
    "lo": -0.0023147825360310863,
    "hi": 0.034831128554381814,
    "p_boot": 0.101,
    "n": 2000
   },
   "est_joint": {
    "lo": 0.9567218530649023,
    "hi": 1.0547058738660167,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_oat": {
    "lo": 0.9703815705188343,
    "hi": 1.033241815472649,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_uniform": {
    "lo": 0.9832075693741571,
    "hi": 1.0243416939980854,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_latency_only_lin": {
    "lo": 0.9100594999999998,
    "hi": 0.9339202499999998,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_latency_only_exp": {
    "lo": 0.917263452844832,
    "hi": 0.9447918384673395,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_gate_only_lin": {
    "lo": 0.8623991666666669,
    "hi": 0.8921008333333336,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_gate_only_exp": {
    "lo": 0.8626229552377945,
    "hi": 0.8920962411293767,
    "p_boot": 0.0,
    "n": 2000
   }
  },
  "pred_log_bias": {
   "oat": -0.002503145709938207,
   "uniform": 2.700231433528169e-05
  },
  "bias_vs_ideal": {
   "joint": 0.004183208829378726,
   "oat": 0.0016727352895717917,
   "uniform": 0.00421032446612446,
   "latency_only_lin": -0.07758999999999994,
   "latency_only_exp": -0.06860881166290222,
   "gate_only_lin": -0.1228333333333329,
   "gate_only_exp": -0.12279341423423917
  },
  "H3_split": {
   "sum_b_A": -0.0017188570727476732,
   "bias_diff_B": -0.00865103297584469
  }
 },
 "ghz/ghz": {
  "effects": {
   "b0": -1.1409530398896561,
   "bG": -0.04695005225490101,
   "bL": -0.22671275400409094,
   "bM": -0.19685038010139397,
   "bGL": -0.004339011232146389,
   "bGM": -0.017179154420635223,
   "bLM": -0.007376930846705432,
   "bGLM": -0.0041857667981390345
  },
  "est": {
   "joint": 0.7542579062115571,
   "oat": 0.7634795879848127,
   "uniform": 0.8021575611921463,
   "latency_only_lin": 0.54889,
   "latency_only_exp": 0.6273396099935401,
   "gate_only_lin": 0.5075333333333337,
   "gate_only_exp": 0.5078299998154187
  },
  "E": {
   "(1, 1, 1)": 0.4990000000000001,
   "(1, 1, 3)": 0.3506,
   "(1, 3, 1)": 0.3219000000000001,
   "(1, 3, 3)": 0.22330000000000005,
   "(3, 1, 1)": 0.47029999999999994,
   "(3, 1, 3)": 0.3137000000000001,
   "(3, 3, 1)": 0.3031999999999999,
   "(3, 3, 3)": 0.19310000000000005,
   "(2, 2, 1)": 0.36729999999999996,
   "(2, 2, 3)": 0.2661,
   "(1, 2, 1)": 0.36529999999999996,
   "(1, 4, 1)": 0.2298,
   "(1, 5, 1)": 0.18589999999999995,
   "(2, 1, 1)": 0.46720000000000006
  },
  "n_shots": {
   "(1, 1, 1)": 20000,
   "(1, 1, 3)": 20000,
   "(1, 3, 1)": 20000,
   "(1, 3, 3)": 20000,
   "(3, 1, 1)": 20000,
   "(3, 1, 3)": 20000,
   "(3, 3, 1)": 20000,
   "(3, 3, 3)": 20000,
   "(2, 2, 1)": 20000,
   "(2, 2, 3)": 20000,
   "(1, 2, 1)": 20000,
   "(1, 4, 1)": 20000,
   "(1, 5, 1)": 20000,
   "(2, 1, 1)": 20000
  },
  "flagged_low_E": [],
  "H2_LM_minus_GL": 0.0030379196145590426,
  "H2_LM_minus_GM": -0.009802223573929791,
  "curvature": {
   "(2, 2, 1)": -0.05747366636825357,
   "(2, 2, 3)": 0.013920318992556524
  },
  "ci": {
   "b0": {
    "lo": -1.16725230831677,
    "hi": -1.1174196350957017,
    "p_boot": 0.0,
    "n": 2000
   },
   "bG": {
    "lo": -0.07142621743231196,
    "hi": -0.023541291334742833,
    "p_boot": 0.0,
    "n": 2000
   },
   "bL": {
    "lo": -0.2512381152345715,
    "hi": -0.20152287937059665,
    "p_boot": 0.0,
    "n": 2000
   },
   "bM": {
    "lo": -0.2218056972741596,
    "hi": -0.1721409379890756,
    "p_boot": 0.0,
    "n": 2000
   },
   "bGL": {
    "lo": -0.03003172211433874,
    "hi": 0.019690494814751644,
    "p_boot": 0.751,
    "n": 2000
   },
   "bGM": {
    "lo": -0.04234084571146817,
    "hi": 0.007139554761887302,
    "p_boot": 0.173,
    "n": 2000
   },
   "bLM": {
    "lo": -0.034530101496431494,
    "hi": 0.01790040531856001,
    "p_boot": 0.54,
    "n": 2000
   },
   "bGLM": {
    "lo": -0.029171101562442014,
    "hi": 0.020760759710881847,
    "p_boot": 0.728,
    "n": 2000
   },
   "H2_LM_minus_GL": {
    "lo": -0.02298537290126589,
    "hi": 0.02576815487598233,
    "p_boot": 0.949,
    "n": 2000
   },
   "H2_LM_minus_GM": {
    "lo": -0.03521581366641763,
    "hi": 0.02171201291185144,
    "p_boot": 0.632,
    "n": 2000
   },
   "curv_(2, 2, 1)": {
    "lo": -0.11446880901769654,
    "hi": -4.265930541104677e-05,
    "p_boot": 0.05,
    "n": 2000
   },
   "curv_(2, 2, 3)": {
    "lo": -0.08417579780339067,
    "hi": 0.10478631072710483,
    "p_boot": 0.77,
    "n": 2000
   },
   "est_joint": {
    "lo": 0.631536535603454,
    "hi": 0.8978292076524922,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_oat": {
    "lo": 0.6838705910199194,
    "hi": 0.8507709641799343,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_uniform": {
    "lo": 0.7402345134165097,
    "hi": 0.8637205258659402,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_latency_only_lin": {
    "lo": 0.5268997500000001,
    "hi": 0.5703707500000001,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_latency_only_exp": {
    "lo": 0.5876865664980839,
    "hi": 0.6709991306202492,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_gate_only_lin": {
    "lo": 0.47703083333333346,
    "hi": 0.5374691666666666,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_gate_only_exp": {
    "lo": 0.47692756725867724,
    "hi": 0.5394514812663286,
    "p_boot": 0.0,
    "n": 2000
   }
  },
  "pred_log_bias": {
   "oat": 0.012152029306930906,
   "uniform": 0.061570688709626925
  },
  "bias_vs_ideal": {
   "joint": -0.24574209378844292,
   "oat": -0.23652041201518725,
   "uniform": -0.19784243880785368,
   "latency_only_lin": -0.45111,
   "latency_only_exp": -0.3726603900064599,
   "gate_only_lin": -0.4924666666666663,
   "gate_only_exp": -0.49217000018458135
  },
  "H3_split": {
   "sum_b_A": -0.009690553000667387,
   "bias_diff_B": -0.11432317092473099
  }
 },
 "ghz/spec": {
  "effects": {
   "b0": -0.583550242812086,
   "bG": 0.036517192852269176,
   "bL": -0.09040295500285896,
   "bM": 0.01988247652678976,
   "bGL": 0.008068617819870963,
   "bGM": 0.00874085985475892,
   "bLM": 0.009790941562217825,
   "bGLM": -0.04732716992006686
  },
  "est": {
   "joint": 0.9699365371374435,
   "oat": 0.7815831520744281,
   "uniform": 0.6741592550741968,
   "latency_only_lin": 0.6037999999999998,
   "latency_only_exp": 0.601968316400886,
   "gate_only_lin": 0.6373333333333336,
   "gate_only_exp": 0.638068994261073
  },
  "E": {
   "(1, 1, 1)": 0.6214999999999999,
   "(1, 1, 3)": 0.5669,
   "(1, 3, 1)": 0.45530000000000004,
   "(1, 3, 3)": 0.5219,
   "(3, 1, 1)": 0.5881000000000001,
   "(3, 1, 3)": 0.6713,
   "(3, 3, 1)": 0.5377000000000001,
   "(3, 3, 3)": 0.5282,
   "(2, 2, 1)": 0.4811000000000001,
   "(2, 2, 3)": 0.5394000000000001,
   "(1, 2, 1)": 0.5286,
   "(1, 4, 1)": 0.49239999999999995,
   "(1, 5, 1)": 0.4987999999999999,
   "(2, 1, 1)": 0.6022000000000001
  },
  "n_shots": {
   "(1, 1, 1)": 20000,
   "(1, 1, 3)": 20000,
   "(1, 3, 1)": 20000,
   "(1, 3, 3)": 20000,
   "(3, 1, 1)": 20000,
   "(3, 1, 3)": 20000,
   "(3, 3, 1)": 20000,
   "(3, 3, 3)": 20000,
   "(2, 2, 1)": 20000,
   "(2, 2, 3)": 20000,
   "(1, 2, 1)": 20000,
   "(1, 4, 1)": 20000,
   "(1, 5, 1)": 20000,
   "(2, 1, 1)": 20000
  },
  "flagged_low_E": [],
  "H2_LM_minus_GL": 0.0017223237423468624,
  "H2_LM_minus_GM": 0.0010500817074589053,
  "curvature": {
   "(2, 2, 1)": -0.12824741093785308,
   "(2, 2, 3)": -0.05363010199121099
  },
  "ci": {
   "b0": {
    "lo": -0.6366993020505317,
    "hi": -0.5354500396695203,
    "p_boot": 0.0,
    "n": 2000
   },
   "bG": {
    "lo": -0.012478178270544453,
    "hi": 0.08793018191287613,
    "p_boot": 0.153,
    "n": 2000
   },
   "bL": {
    "lo": -0.14126180074067346,
    "hi": -0.04121443184458843,
    "p_boot": 0.001,
    "n": 2000
   },
   "bM": {
    "lo": -0.03162137632710479,
    "hi": 0.07087623901964475,
    "p_boot": 0.442,
    "n": 2000
   },
   "bGL": {
    "lo": -0.041863957653631476,
    "hi": 0.060687398399280654,
    "p_boot": 0.721,
    "n": 2000
   },
   "bGM": {
    "lo": -0.03902311069357653,
    "hi": 0.057229118696429625,
    "p_boot": 0.754,
    "n": 2000
   },
   "bLM": {
    "lo": -0.03969018194800668,
    "hi": 0.062463156533808406,
    "p_boot": 0.68,
    "n": 2000
   },
   "bGLM": {
    "lo": -0.09801091778073716,
    "hi": 0.005268605281105229,
    "p_boot": 0.077,
    "n": 2000
   },
   "H2_LM_minus_GL": {
    "lo": -0.04559216121269195,
    "hi": 0.04926696143297236,
    "p_boot": 0.958,
    "n": 2000
   },
   "H2_LM_minus_GM": {
    "lo": -0.04430861577799169,
    "hi": 0.04920930366506181,
    "p_boot": 0.984,
    "n": 2000
   },
   "curv_(2, 2, 1)": {
    "lo": -0.3155002758325819,
    "hi": 0.04154010334212066,
    "p_boot": 0.147,
    "n": 2000
   },
   "curv_(2, 2, 3)": {
    "lo": -0.22277631315190546,
    "hi": 0.10935996138442212,
    "p_boot": 0.559,
    "n": 2000
   },
   "est_joint": {
    "lo": 0.5617830436593513,
    "hi": 1.6349979041210274,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_oat": {
    "lo": 0.5505175312691147,
    "hi": 1.0834929655599308,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_uniform": {
    "lo": 0.5446369618338734,
    "hi": 0.824488731152919,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_latency_only_lin": {
    "lo": 0.5295432499999998,
    "hi": 0.6768037499999998,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_latency_only_exp": {
    "lo": 0.5252290521754246,
    "hi": 0.6825005450616795,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_gate_only_lin": {
    "lo": 0.5167225000000005,
    "hi": 0.7549583333333336,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_gate_only_exp": {
    "lo": 0.5208710354182352,
    "hi": 0.7709130569483279,
    "p_boot": 0.0,
    "n": 2000
   }
  },
  "pred_log_bias": {
   "oat": -0.21590909891711513,
   "uniform": -0.3637642772309443
  },
  "bias_vs_ideal": {
   "joint": -0.030063462862556456,
   "oat": -0.21841684792557192,
   "uniform": -0.32584074492580317,
   "latency_only_lin": -0.3962000000000002,
   "latency_only_exp": -0.398031683599114,
   "gate_only_lin": -0.36266666666666636,
   "gate_only_exp": -0.361931005738927
  },
  "H3_split": {
   "sum_b_A": 0.04217598304363161,
   "bias_diff_B": 0.21720183541806973
  }
 },
 "H1_holm_job2": {
  "bGM": 0.796,
  "bGL": 1,
  "bGLM": 1,
  "bLM": 1
 },
 "H1": {
  "bLM": 0.0007439969885321938,
  "ci": {
   "lo": -0.0032819191940932765,
   "hi": 0.0049414382305163354,
   "p_boot": 0.713,
   "n": 2000
  },
  "p_holm": 1,
  "supported": false
 },
 "H2": {
  "H2_LM_minus_GL": {
   "point": -0.0009218664944041256,
   "ci": {
    "lo": -0.004534640051291759,
    "hi": 0.0035812497772402673,
    "p_boot": 0.857,
    "n": 2000
   }
  },
  "H2_LM_minus_GM": {
   "point": -0.0019466803387149893,
   "ci": {
    "lo": -0.005526373024342711,
    "hi": 0.00350627271023211,
    "p_boot": 0.622,
    "n": 2000
   }
  },
  "supported": false
 },
 "H3": {
  "pairs": [
   {
    "pair": "probe/spec",
    "abs_sum_b_A": 0.006028675487363883,
    "bias_diff_B": -0.008757601506961005
   },
   {
    "pair": "probe/ff",
    "abs_sum_b_A": 0.002623604613387325,
    "bias_diff_B": -0.04411211703620035
   },
   {
    "pair": "teleport/tel",
    "abs_sum_b_A": 0.02909614039250155,
    "bias_diff_B": -0.011116418515243183
   },
   {
    "pair": "teleport/spec",
    "abs_sum_b_A": 0.0017188570727476732,
    "bias_diff_B": -0.00865103297584469
   },
   {
    "pair": "ghz/ghz",
    "abs_sum_b_A": 0.009690553000667387,
    "bias_diff_B": -0.11432317092473099
   },
   {
    "pair": "ghz/spec",
    "abs_sum_b_A": 0.04217598304363161,
    "bias_diff_B": 0.21720183541806973
   }
  ],
  "spearman": 0.14285714285714288,
  "ci": {
   "lo": -1.0,
   "hi": 1.0,
   "p_boot": 0.821,
   "n": 2000
  },
  "n_pairs": 6
 },
 "H4": {
  "bLM_job2": 0.0007439969885321938,
  "ci_job2": {
   "lo": -0.0032819191940932765,
   "hi": 0.0049414382305163354,
   "p_boot": 0.713,
   "n": 2000
  },
  "bLM_job4": -0.0030882198531873746,
  "ci_job4": {
   "lo": -0.005596238035025879,
   "hi": -0.0004116383762448194,
   "p_boot": 0.025,
   "n": 2000
  },
  "diff": -0.0038322168417195684,
  "ci_diff": {
   "lo": -0.00883760707406236,
   "hi": 0.0010666981589012962,
   "p_boot": 0.13,
   "n": 2000
  },
  "supported": true,
  "baseline_shift_SE": 15.733532482728094
 },
 "E1": {
  "bLM_job1_noecho": 0.019808744629931874,
  "ci_job1": {
   "lo": 0.010768517641439537,
   "hi": 0.02843265222129681,
   "p_boot": 0.0,
   "n": 2000
  },
  "bLM_job2_echo": 0.0007439969885321938,
  "ci_job2": {
   "lo": -0.0032819191940932765,
   "hi": 0.0049414382305163354,
   "p_boot": 0.713,
   "n": 2000
  },
  "abs_diff": 0.01906474764139968,
  "ci_abs_diff": {
   "lo": 0.009024325424099745,
   "hi": 0.02696117449322196,
   "p_boot": 0.0,
   "n": 2000
  }
 },
 "drift": {
  "job3": {
   "flagged": false,
   "reasons": [],
   "used_qubits": [
    "4",
    "5",
    "6",
    "7",
    "8",
    "9",
    "10",
    "11"
   ],
   "same_qubits": true
  },
  "job4": {
   "flagged": true,
   "reasons": [
    "(1,1,1) baseline shifted 15.7 SE (> 5 SE): 0.9058 -> 0.9619"
   ],
   "used_qubits": [
    "4",
    "5",
    "6"
   ],
   "same_qubits": true,
   "baseline_shift_gt_5SE": true
  },
  "job1": {
   "flagged": false,
   "reasons": [],
   "used_qubits": [
    "13",
    "14",
    "15"
   ],
   "same_qubits": false
  }
 }
}

==> anc/common.py <==
"""common.py - shared builders for Jobs 1-4 and sim (qiskit 2.x, qiskit-ibm-runtime 0.50.x)."""
import json, sys, argparse, datetime, zlib
import numpy as np
from qiskit import QuantumCircuit, QuantumRegister, ClassicalRegister
from qiskit.circuit.classical import expr

TAU_FF_ASSUMED = 1.0e-6   # [DESIGN ASSUMPTION] feedforward latency; defines lambda_L units only
M_REF = 3                 # windows padded to M_REF measurement slots (duration-matched control)
FACTORIAL = [(g, l, m) for g in (1, 3) for l in (1, 3) for m in (1, 3)] + [(2, 2, 1), (2, 2, 3)]
N_MCM = {"probe": 1, "teleport": 4, "ghz": 3}
N_Q = {"probe": 3, "teleport": 6, "ghz": 8}
SPEC_Q = {"probe": 2, "teleport": 5, "ghz": 7}

def get_args():
    p = argparse.ArgumentParser()
    p.add_argument("--report", default="job0_report.json")
    p.add_argument("--backend"); p.add_argument("--chain", help="comma-separated physical qubits (>=8)")
    p.add_argument("--seed", type=int, default=20261003)
    p.add_argument("--dry-run", action="store_true")
    p.add_argument("--fake", help="offline rehearsal against a qiskit_ibm_runtime fake backend, e.g. FakeKingston")
    p.add_argument("--no-wait", action="store_true", help="submit, write the manifest, exit; collect.py finishes")
    p.add_argument("--s-per-exec", type=float, default=QUICK_S_PER_EXEC,
                   help="QPU s per execution for the quota check (pipeline passes Job 1's measured rate)")
    p.add_argument("--outdir", default=".", help="where manifests/ids/results are written")
    p.add_argument("--mock", action="store_true",
                   help="with --fake: run the ISA circuits on Aer with the fake's noise (pipeline test only)")
    p.add_argument("--mock-shots", type=int, help="override shots in --mock runs")
    p.add_argument("--job-name", help="override the job name (e.g. job1c: the echoed pilot replicated on another backend)")
    return p.parse_args()

def out_path(args_or_dir, name):
    import os
    d = args_or_dir if isinstance(args_or_dir, str) else getattr(args_or_dir, "outdir", ".")
    os.makedirs(d, exist_ok=True)
    return os.path.join(d, name)

def resolve(args):
    rep = {}
    try:
        rep = json.load(open(args.report))
    except FileNotFoundError:
        print("job0_report.json not found -> using CLI arguments")
    # RUNTIME CHECK: key names depend on job0_capabilities.py; adjust here if they differ.
    name = args.backend or rep.get("backend_name") or rep.get("backend")
    chain = ([int(x) for x in args.chain.split(",")] if args.chain else
             rep.get("best_chain") or rep.get("best_9q_chain") or rep.get("chain"))
    if not name or not chain:
        sys.exit("Need backend name and qubit chain (job0_report.json or --backend/--chain).")
    return name, [int(q) for q in chain], rep

class Timing:
    """Durations in seconds from backend.target; in simulation, abstract time quanta.
    layout maps a circuit (virtual) qubit to its physical qubit; the target is keyed by physical qubits."""
    def __init__(self, target=None, use_mcm2=False, sim_quantum=None, layout=None):
        self.t, self.use_mcm2, self.sim_quantum = target, use_mcm2, sim_quantum
        self.layout = list(layout) if layout is not None else None
        if sim_quantum:
            self.dt, self.gran, self.minlen = sim_quantum, 1, 1
        else:
            self.dt = target.dt
            self.gran = int(getattr(target, "granularity", 1) or 1)   # RUNTIME CHECK
            self.minlen = int(getattr(target, "min_length", 1) or 1)
    def dur(self, name, qargs):
        if self.sim_quantum:
            return {"measure": 4, "x": 0}.get(name, 0) * self.sim_quantum
        try:
            d = self.t[name][tuple(qargs)].duration
            return float(d) if d else 0.0
        except KeyError:
            return 0.0
    def slot(self, q):
        if self.layout is not None and not self.sim_quantum:
            q = self.layout[q]
        return self.dur("measure_2" if self.use_mcm2 else "measure", [q]) + 2 * self.dur("x", [q])
    def to_dt(self, sec):
        n = int(round(sec / self.dt / self.gran)) * self.gran
        if 0 < n < self.minlen:
            n = int(np.ceil(self.minlen / self.gran)) * self.gran
        return n

ECHO = True   # (design, revised after Job 1) staggered echo in every feedforward window; see Ctx.echo_seq

class Ctx:
    def __init__(self, bench, lam, timing, rng, sim=False, pad=True, interaction=False, echo=ECHO):
        self.bench, (self.G, self.L, self.M) = bench, lam
        self.timing, self.rng, self.sim, self.pad, self.echo = timing, rng, sim, pad, echo
        self.spec, self.interaction = SPEC_Q[bench], interaction
        self.qc = QuantumCircuit(QuantumRegister(N_Q[bench], "q"))
        self.mreg = ClassicalRegister(N_MCM[bench] * self.M, "mcm"); self.qc.add_register(self.mreg)
        self.mi, self.unroll_xor = 0, False
        self.meta = {"bench": bench, "setting": list(lam), "cz_twirl": [], "folds": [], "mcm_twirl": []}
        self.fold_half = bool(rng.integers(2))       # lambda_G = 2: fold with prob 1/2 per instance
        self.slot = max(timing.slot(q) for q in range(N_Q[bench])) if sim else None
    def _p(self, p, q):
        if p == 1: self.qc.x(q)
        elif p == 2: self.qc.y(q)
        elif p == 3: self.qc.z(q)
    @staticmethod
    def _conj(pa, pb):   # CZ (Pa x Pb) CZ up to phase; codes I0 X1 Y2 Z3
        xb = lambda p: p in (1, 2); zb = lambda p: p in (2, 3)
        mk = lambda x, z: {(0, 0): 0, (1, 0): 1, (1, 1): 2, (0, 1): 3}[(int(x), int(z))]
        return mk(xb(pa), zb(pa) ^ xb(pb)), mk(xb(pb), zb(pb) ^ xb(pa))
    def cz(self, a, b):
        n = {1: 1, 3: 3, 5: 5}.get(self.G, 3 if self.fold_half else 1)
        self.meta["folds"].append(n)
        for _ in range(n):
            pa, pb = int(self.rng.integers(4)), int(self.rng.integers(4))
            self._p(pa, a); self._p(pb, b); self.qc.cz(a, b)
            ca, cb = self._conj(pa, pb); self._p(ca, a); self._p(cb, b)
            self.qc.barrier(a, b); self.meta["cz_twirl"].append([pa, pb])
    def cx(self, c, t):
        self.qc.h(t); self.cz(c, t); self.qc.h(t)
    def mcm(self, q, idle=()):
        bits, R = [], 0
        for _ in range(self.M):
            r = int(self.rng.integers(2)); R ^= r
            if r: self.qc.x(q)
            c = self.mreg[self.mi]; self.mi += 1
            if self.timing.use_mcm2 and not self.sim:
                from qiskit_ibm_runtime.circuit import MidCircuitMeasure
                self.qc.append(MidCircuitMeasure(), [q], [c])
            else:
                self.qc.measure(q, c)
            if r: self.qc.x(q)
            if self.sim:
                for _ in range(int(round(self.slot / self.timing.dt))):
                    for i in idle: self.qc.id(i)
            bits.append(c)
        self.meta["mcm_twirl"].append({"qubit": q, "R": R, "first_clbit": self.mi - self.M})
        return bits, R
    def cond(self, gate, q, bits, R):
        """Apply gate^(v), v = parity(bits) XOR R (manual-twirl correction)."""
        if R: getattr(self.qc, gate)(q)
        if self.unroll_xor:
            for c in bits:
                with self.qc.if_test((c, 1)): getattr(self.qc, gate)(q)
        else:
            e = expr.lift(bits[0])
            for c in bits[1:]: e = expr.bit_xor(e, expr.lift(c))
            with self.qc.if_test(e): getattr(self.qc, gate)(q)
    def window(self, qubits):
        slot = self.slot if self.sim else max(self.timing.slot(q) for q in qubits)
        if not slot > 0:
            raise RuntimeError("backend target reports no measurement duration; cannot size the window")
        tau_w = M_REF * slot + (2 * self.timing.dt if self.sim else TAU_FF_ASSUMED)
        pad = max(M_REF - self.M, 0) * slot if self.pad else 0.0
        total = pad + (self.L - 1) * tau_w
        self.meta.update({"pad_s": pad, "delta_s": (self.L - 1) * tau_w, "tau_w_s": tau_w, "echo": self.echo})
        self.qc.barrier(*qubits)
        if self.sim:
            k = int(round(total / self.timing.dt))
            if self.echo:
                for q in qubits:
                    for part in self.echo_seq(q, k, 1):
                        if part == "x": self.qc.x(q); self.qc.barrier(q)
                        else:
                            for _ in range(part): self.qc.id(q)
            else:
                for _ in range(k):
                    for q in qubits: self.qc.id(q)
            if self.interaction and self.M > 1:
                from qiskit.circuit.library import UnitaryGate
                nwin = int(round((self.L - 1) * tau_w / self.timing.dt))
                for _ in range(nwin * (self.M - 1) // 2):
                    self.qc.append(UnitaryGate(np.eye(2), label="idx"), [self.spec])
        else:
            n = self.timing.to_dt(total); self.meta["window_dt"] = n
            if self.echo:
                for q in qubits:
                    for part in self.echo_seq(q, n, self.timing.gran):
                        if part == "x": self.qc.x(q); self.qc.barrier(q)
                        elif part > 0: self.qc.delay(max(part, self.timing.minlen), q, unit="dt")
            elif n > 0:
                for q in qubits: self.qc.delay(n, q, unit="dt")
        self.qc.barrier(*qubits)

    @staticmethod
    def echo_seq(q, n, gran=1):
        """Staggered echo over a free-evolution window of n time units on chain position q:
        even positions  d(n/2) X d(n/2) X;   odd positions  d(n/4) X d(n/2) X d(n/4).
        Every qubit's static Z phase cancels, and so does static ZZ on every nearest-neighbour
        pair (the two frames' product is +,-,+,- in equal quarters). Each qubit gets exactly two
        X (net identity) at EVERY setting, including n = 0, so pulse count never co-scales with
        a knob; only free-evolution time scales with lambda_L. Added after Job 1 (DD off) showed
        the spectator rotating coherently, <X_s> = cos(~0.27 lambda_L)."""
        r = lambda v: (v // gran) * gran
        if q % 2 == 0:
            a = r(n // 2); return [a, "x", n - a, "x"]
        a, b = r(n // 4), r(n // 2); return [a, "x", b, "x", n - a - b]
    def final(self, spec):
        fin = ClassicalRegister(len(spec), "fin"); self.qc.add_register(fin); fmap = {}
        for i, (q, b, lab) in enumerate(spec):
            if b == "X": self.qc.h(q)
            r = int(self.rng.integers(2))
            if r: self.qc.x(q)
            self.qc.measure(q, fin[i]); fmap[lab] = [i, r]
        self.meta["fin_map"] = fmap

def probe(ctx):
    t, a, s = 0, 1, 2; qc = ctx.qc
    qc.h(s); qc.h(a); ctx.cz(a, t)
    bits, R = ctx.mcm(a, idle=[t, s]); ctx.window([t, a, s])
    ctx.cond("x", t, bits, R)
    ctx.final([(s, "X", "s"), (t, "Z", "t"), (a, "Z", "a")])

def teleport(ctx, theta=np.pi / 3):
    qc = ctx.qc; qc.ry(theta, 0); qc.h(5)
    for x, y in [(1, 2), (3, 4)]: qc.h(x); ctx.cx(x, y)
    for src, b1, b2 in [(0, 1, 2), (2, 3, 4)]:
        ctx.cx(src, b1); qc.h(src)
        idle = [q for q in range(6) if q not in (src, b1)]
        bz, Rz = ctx.mcm(src, idle); bx, Rx = ctx.mcm(b1, idle)
        ctx.window(list(range(6)))
        ctx.cond("x", b2, bx, Rx); ctx.cond("z", b2, bz, Rz)
    qc.ry(-theta, 4)
    ctx.final([(4, "Z", "out"), (5, "X", "s")])

def ghz(ctx):
    qc = ctx.qc; data, anc, sp = [0, 2, 4, 6], [1, 3, 5], 7
    qc.h(sp)
    for d in data: qc.h(d)
    for i, a in enumerate(anc): ctx.cx(data[i], a); ctx.cx(data[i + 1], a)
    par = [ctx.mcm(a, idle=data + [sp]) for a in anc]
    ctx.window(list(range(8)))
    bits, R = [], 0
    for k in range(1, 4):
        bits = bits + par[k - 1][0]; R ^= par[k - 1][1]
        ctx.cond("x", data[k], bits, R)
    ctx.final([(d, "X", f"d{i}") for i, d in enumerate(data)] + [(sp, "X", "s")])

BENCH = {"probe": probe, "teleport": teleport, "ghz": ghz}

def build(bench, settings, K, timing, seed, sim=False, interaction=False, pad=True, unroll=False, echo=ECHO):
    out, bid = [], zlib.crc32(bench.encode())          # deterministic (not Python hash())
    for si, lam in enumerate(settings):
        for k in range(K):
            rng = np.random.default_rng([seed, bid, si, k])
            ctx = Ctx(bench, lam, timing, rng, sim=sim, pad=pad, interaction=interaction, echo=echo)
            ctx.unroll_xor = unroll; BENCH[bench](ctx)
            ctx.meta.update({"twirl": k, "seed": [seed, bid, si, k], "pad_on": pad})
            out.append((ctx.qc, ctx.meta))
    return out

def _err(t, name, qargs):
    try:
        p = t[name][tuple(qargs)]; return None if p is None else p.error
    except KeyError:
        return None

def calib_snapshot(backend, phys, target=None, when=None):
    t = target or backend.target; qp = t.qubit_properties or [None] * t.num_qubits
    when = when or datetime.datetime.now(datetime.timezone.utc)
    snap = {"utc": when.isoformat(), "backend": backend.name, "qubits": {}, "cz": {}}
    for q in phys:
        p = qp[q]
        snap["qubits"][str(q)] = {"t1": getattr(p, "t1", None), "t2": getattr(p, "t2", None),
            "freq": getattr(p, "frequency", None), "meas_err": _err(t, "measure", (q,)),
            "measure_2_err": _err(t, "measure_2", (q,)), "x_err": _err(t, "x", (q,))}
    for a, b in zip(phys, phys[1:]):
        snap["cz"][f"{a}-{b}"] = _err(t, "cz", (a, b)) or _err(t, "cz", (b, a))
    return snap

def layout_for(bench, chain):
    return chain[:N_Q[bench]]

QUICK_S_PER_SUBJOB, QUICK_S_PER_EXEC = 2.0, 0.00035   # IBM "Workload usage" quick formula (cited)
QUOTA_MARGIN = 1.15                                     # submit only if remaining quota >= 1.15 x estimate

def get_service():
    from qiskit_ibm_runtime import QiskitRuntimeService
    return QiskitRuntimeService()

def get_backend(args, name):
    """The real backend; with --fake NAME, an offline fake of it (rehearsal only, never results)."""
    if getattr(args, "fake", None):
        from qiskit_ibm_runtime import fake_provider
        return getattr(fake_provider, args.fake)()
    return get_service().backend(name)

def quick_cost(n_circ, shots, n_sub=1, s_per_exec=QUICK_S_PER_EXEC):
    return QUICK_S_PER_SUBJOB * n_sub + s_per_exec * n_circ * shots

def check_isa(logical, isa, bench):
    """Fail loudly if transpilation changed what the experiment means: inserted SWAPs, dropped
    conditionals, measurements or window delays."""
    lo, io = logical.count_ops(), isa.count_ops()
    two_q = sum(n for g, n in io.items() if g in ("cz", "ecr", "cx", "swap", "rzz"))
    problems = []
    if two_q != lo.get("cz", 0):
        problems.append(f"2q gates {two_q} != logical CZs {lo.get('cz', 0)} (routing inserted gates?)")
    if io.get("if_else", 0) != lo.get("if_else", 0):
        problems.append(f"if_else {io.get('if_else', 0)} != {lo.get('if_else', 0)}")
    meas = lambda o: o.get("measure", 0) + o.get("measure_2", 0)
    if meas(io) != meas(lo):
        problems.append(f"measurements {meas(io)} != {meas(lo)}")
    if io.get("delay", 0) != lo.get("delay", 0):
        problems.append(f"delays {io.get('delay', 0)} != {lo.get('delay', 0)} (window or echo segments changed)")
    if problems:
        raise RuntimeError(f"{bench}: transpiled circuit is not the designed experiment: " + "; ".join(problems))

def quota_remaining(service):
    """Remaining Open Plan seconds and a copy of the usage record that is safe to save: IBM's record
    carries the instance CRN (instance_id), which must never be written to a results file."""
    u = service.usage()
    rem = u.get("usage_remaining_seconds")
    if rem is None and u.get("usage_limit_seconds") is not None:
        rem = u["usage_limit_seconds"] - (u.get("usage_consumed_seconds") or 0)
    safe = {k: v for k, v in u.items()
            if k != "instance_id" and not (isinstance(v, str) and v.lower().startswith("crn:"))}
    return rem, safe

def run_job(job_name, groups, args, shots, s_per_exec=QUICK_S_PER_EXEC):
    """groups: list of (bench, [(circ, meta), ...], layout).
    Transpiles and checks every circuit; with --dry-run stops there. Otherwise checks the quota,
    submits one sub-job per benchmark in a Batch, and writes <job>_manifest.json (job ids + the
    twirl metadata needed to decode counts) straight after each submission, so a crash or a long
    queue never loses data. Then waits and collects, unless --no-wait."""
    from qiskit.transpiler import generate_preset_pass_manager
    name, chain, rep = resolve(args)
    backend = get_backend(args, name)
    assert "if_else" in backend.target.operation_names, "backend target lacks if_else"
    isa_groups, n_exec = [], 0
    for bench, items, layout in groups:
        pm = generate_preset_pass_manager(backend=backend, optimization_level=1, initial_layout=layout)
        isa = [pm.run(c) for c, _ in items]
        for (c, _), ic in zip(items, isa):
            check_isa(c, ic, bench)
        isa_groups.append((bench, isa, [m for _, m in items], layout))
        n_exec += len(isa) * shots
        print(f"{bench}: {len(isa)} circuits, max depth {max(c.depth() for c in isa)}, "
              f"cost estimate {quick_cost(len(isa), shots, 1, s_per_exec):.1f} s")
    est = quick_cost(n_exec // shots, shots, len(isa_groups), s_per_exec)
    print(f"{job_name}: {n_exec:.3g} executions, {len(isa_groups)} sub-jobs, estimate {est:.1f} QPU s")
    if getattr(args, "fake", None) and getattr(args, "mock", False) and not args.dry_run:
        return mock_run(job_name, isa_groups, backend, chain, args.mock_shots or shots, args, est)
    if args.dry_run or getattr(args, "fake", None):
        print("dry run: nothing submitted"); return {"estimate_s": est, "executions": n_exec}
    from qiskit_ibm_runtime import SamplerV2, Batch
    service = get_service()
    rem, usage = quota_remaining(service)
    print(f"quota remaining: {rem} s (needs {QUOTA_MARGIN} x {est:.1f} s)")
    if rem is not None and rem < QUOTA_MARGIN * est:
        sys.exit(f"QUOTA: {rem:.0f} s left < {QUOTA_MARGIN} x {est:.0f} s needed. Nothing submitted.")
    man = {"job": job_name, "backend": name, "chain": chain, "shots": shots,
           "measure_2_used": "measure_2" in backend.target.operation_names,
           "estimate_s": est, "quota_before": usage,
           "submitted_utc": datetime.datetime.now(datetime.timezone.utc).isoformat(),
           "calibration_before": calib_snapshot(backend, chain), "subjobs": []}
    with Batch(backend=backend) as batch:
        sampler = SamplerV2(mode=batch)
        sampler.options.default_shots = shots
        sampler.options.twirling.enable_gates = False       # manual twirling instead
        sampler.options.twirling.enable_measure = False     # conditional MCMs cannot be auto-twirled
        sampler.options.dynamical_decoupling.enable = False # design choice: DD off
        for bench, isa, metas, layout in isa_groups:
            job = sampler.run([(c,) for c in isa], shots=shots)
            print(job_name, bench, "job id:", job.job_id(), "usage_estimation:", job.usage_estimation)
            man["subjobs"].append({"bench": bench, "job_id": job.job_id(), "layout": layout,
                                   "usage_estimation": job.usage_estimation, "metas": metas})
            json.dump(man, open(out_path(args, f"{job_name}_manifest.json"), "w"), default=str)
        json.dump({"job_ids": [s["job_id"] for s in man["subjobs"]]}, open(out_path(args, f"{job_name}_ids.json"), "w"))
    if getattr(args, "no_wait", False):
        print(f"submitted; collect later with: python collect.py {job_name}"); return man
    return collect(job_name, service, outdir=args.outdir)

def split_counts(counts, cregs):
    """Aer joins registers with spaces, last-created register first. -> {creg_name: counts}."""
    out = {r.name: {} for r in cregs}
    for key, n in counts.items():
        for r, part in zip(cregs[::-1], key.split(" ")):
            out[r.name][part] = out[r.name].get(part, 0) + n
    return out

def mock_run(job_name, isa_groups, backend, chain, shots, args, est):
    """Pipeline test only: Aer with the fake backend's noise model. Output is marked mock_aer and
    goes to --outdir; it is never a hardware result."""
    from qiskit_aer import AerSimulator
    if "rehearsal" not in str(args.outdir):
        sys.exit("--mock output must go to a rehearsal directory (--outdir rehearsal/...)")
    sim = AerSimulator.from_backend(backend)
    out = {"job": job_name, "backend": backend.name, "chain": chain, "shots": shots, "mock_aer": True,
           "measure_2_used": "measure_2" in backend.target.operation_names, "estimate_s": est,
           "submitted_utc": datetime.datetime.now(datetime.timezone.utc).isoformat(),
           "calibration_before": calib_snapshot(backend, chain), "subjobs": []}
    for si, (bench, isa, metas, layout) in enumerate(isa_groups):
        res = sim.run(isa, shots=shots, seed_simulator=args.seed + si).result()
        recs = []
        for i, c in enumerate(isa):
            regs = split_counts(res.get_counts(i), c.cregs)
            rec = dict(metas[i]); rec["layout"] = layout
            rec["counts_fin"], rec["counts_mcm"] = regs["fin"], regs.get("mcm")
            recs.append(rec)
        n_exec = len(isa) * shots
        out["subjobs"].append({"bench": bench, "job_id": f"mock-{job_name}-{bench}",
                               "usage_s": QUICK_S_PER_SUBJOB + QUICK_S_PER_EXEC * n_exec,
                               "metrics": {"mock": True}, "records": recs})
        print(f"mock {job_name}/{bench}: {len(isa)} circuits x {shots} shots on Aer", flush=True)
    out["calibration_after"] = out["calibration_before"]
    json.dump(out, open(out_path(args, f"{job_name}_results.json"), "w"), default=str)
    print("saved", out_path(args, f"{job_name}_results.json"))
    return out

def collect(job_name, service=None, poll_s=60, outdir="."):
    """Rebuild <job>_results.json (the format analysis.py reads) from <job>_manifest.json.
    Blocks until every sub-job is final; raises if any sub-job failed."""
    import time
    man = json.load(open(out_path(outdir, f"{job_name}_manifest.json")))
    service = service or get_service()
    backend = service.backend(man["backend"])
    out = {k: man[k] for k in ("job", "backend", "chain", "shots", "measure_2_used", "estimate_s",
                               "submitted_utc", "calibration_before")}
    out["subjobs"] = []
    for sj in man["subjobs"]:
        job = service.job(sj["job_id"])
        while not job.in_final_state():
            print(f"{job_name}/{sj['bench']} {sj['job_id']}: {job.status()}", flush=True)
            time.sleep(poll_s)
        if str(job.status()) != "DONE":
            raise RuntimeError(f"{job_name}/{sj['bench']} {sj['job_id']} ended {job.status()}: "
                               f"{getattr(job, 'error_message', lambda: '')()}")
        res = job.result(); recs = []
        for i, pub in enumerate(res):
            d = pub.data; rec = dict(sj["metas"][i]); rec["layout"] = sj["layout"]
            rec["counts_fin"] = d.fin.get_counts()
            rec["counts_mcm"] = d.mcm.get_counts() if hasattr(d, "mcm") else None
            recs.append(rec)
        usage = 0
        for _ in range(10):                      # usage() reads 0 until IBM finishes accounting
            try:
                usage = job.usage()
            except Exception:
                usage = None
            if usage: break
            time.sleep(30)
        try:
            metrics = job.metrics()
        except Exception as e:
            metrics = {"error": str(e)}
        out["subjobs"].append({"bench": sj["bench"], "job_id": sj["job_id"], "usage_s": usage,
                               "metrics": metrics, "records": recs})
    end = None
    try:
        end = datetime.datetime.fromisoformat(str(out["subjobs"][-1]["metrics"]["timestamps"]["finished"]).replace("Z", "+00:00"))
        out["calibration_after"] = calib_snapshot(backend, man["chain"], backend.target_history(end), end)
    except Exception:
        out["calibration_after"] = calib_snapshot(backend, man["chain"])
    json.dump(out, open(out_path(outdir, f"{job_name}_results.json"), "w"), default=str)
    print("saved", out_path(outdir, f"{job_name}_results.json"))
    return out


==> anc/figures.py <==
"""figures.py - the paper's planned figures (Sec. VI) from the result files. PNG (300 dpi) + PDF.

    python figures.py                       # hardware results in . -> figures/
    python figures.py --dir rehearsal/e2e   # mock data -> rehearsal/e2e/figures, watermarked

Each figure is drawn only when its inputs exist, so this can be re-run after every job.
"""
import argparse, json, os
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

# Validated categorical slots (dataviz reference palette, light mode, all-pairs pass for 3).
# Slot 3 is < 3:1 on white, so every series also carries its own marker + legend entry.
C1, C2, C3 = "#2a78d6", "#eb6834", "#1baf7a"
INK, INK2, GRID = "#0b0b0b", "#52514e", "#e4e3df"
MK = ["o", "s", "^"]
COEFS = ["bG", "bL", "bM", "bGL", "bGM", "bLM", "bGLM"]
COEF_TEX = {"bG": r"$b_G$", "bL": r"$b_L$", "bM": r"$b_M$", "bGL": r"$b_{GL}$", "bGM": r"$b_{GM}$",
            "bLM": r"$b_{LM}$", "bGLM": r"$b_{GLM}$"}
PAIR_TEX = {"probe/spec": r"probe $\langle X_s\rangle$", "probe/ff": r"probe $\langle Z_tZ_a\rangle$",
            "teleport/tel": r"teleport $\langle Z_4\rangle$", "teleport/spec": r"teleport $\langle X_5\rangle$",
            "ghz/ghz": r"GHZ $\langle X^{\otimes 4}\rangle$", "ghz/spec": r"GHZ $\langle X_s\rangle$"}
EST = [("joint", "joint CR-ZNE"), ("oat", "one-at-a-time"), ("uniform", "uniform"),
       ("latency_only_lin", "latency-only (lin.)"), ("gate_only_lin", "gate-only (lin.)")]

plt.rcParams.update({
    "font.family": "STIXGeneral", "mathtext.fontset": "stix", "font.size": 8.5,
    "axes.edgecolor": INK2, "axes.labelcolor": INK, "xtick.color": INK2, "ytick.color": INK2,
    "axes.linewidth": 0.6, "xtick.major.width": 0.6, "ytick.major.width": 0.6,
    "axes.grid": True, "grid.color": GRID, "grid.linewidth": 0.5, "axes.axisbelow": True,
    "axes.spines.top": False, "axes.spines.right": False, "legend.frameon": False,
    "lines.linewidth": 1.4, "lines.markersize": 4.5, "errorbar.capsize": 0,
    "savefig.dpi": 300, "savefig.bbox": "tight", "figure.dpi": 150,
})
COL1, COL2 = 3.4, 7.0   # PRA single / double column width, inches


def load(d, name):
    path = os.path.join(d, name)
    return json.load(open(path)) if os.path.exists(path) else None


def save(fig, out, name, mock):
    if mock:
        fig.text(0.5, 0.5, "REHEARSAL - MOCK DATA", ha="center", va="center", rotation=30,
                 fontsize=26, color="#d03b3b", alpha=0.18, transform=fig.transFigure)
    for ext in ("png", "pdf"):
        fig.savefig(os.path.join(out, f"{name}.{ext}"))
    plt.close(fig)
    print("wrote", os.path.join(out, name) + ".{png,pdf}")


def setting(s):
    return tuple(int(x) for x in s.strip("()").split(","))


def fig1_circuit(out, mock):
    from common import Timing, build
    qc, _ = build("probe", [(3, 3, 3)], 1, Timing(sim_quantum=1e-7), 0)[0]
    with plt.rc_context(matplotlib.rcParamsDefault):
        fig = qc.draw("mpl", fold=-1, idle_wires=False, style={"name": "bw"}, scale=0.8)
    fig.suptitle(r"Spectator probe at $(\lambda_G,\lambda_L,\lambda_M)=(3,3,3)$: folded twirled CZ, "
                 r"3 parity-twirled MCMs, delay window, XOR-conditioned X", fontsize=8.5, color=INK)
    save(fig, out, "fig1_probe_circuit", mock)


def fig2_knobs(chk, out, mock, chk1b=None):
    g = chk["gates"]; fl = g["flip_law"]; sc = g["latency_shape"]["scan"]
    fig, (a, b) = plt.subplots(1, 2, figsize=(COL2, 2.5))
    p = fl["p_hat"]; lam = np.linspace(1, 3, 50)
    a.plot(lam, (1 - (1 - 2 * p) ** lam) / 2, color=INK2, lw=1, ls="--", label=r"independent flips, $(1-(1-2\hat p)^{\lambda})/2$")
    for i, l in enumerate(("1", "3")):
        v = fl["by_lambda"][l]
        a.errorbar([int(l)], [v["parity_err"]], yerr=[1.96 * v["se"]], fmt=MK[0], color=C1,
                   label="observed parity error" if i == 0 else None)
    a.set_xticks([1, 2, 3]); a.set_xlabel(r"MCM repetitions $\lambda_M$"); a.set_ylabel("parity error")
    a.set_title(rf"(a) flip law: $\hat p$ = {p:.4f}, z = {fl['z']:+.1f}", loc="left", fontsize=8.5)
    a.legend(fontsize=7, loc="upper left")
    xx = np.linspace(0, 5.2, 120)
    runs = [("no echo (Job 1)", chk, C2, MK[1])] + ([("echo (Job 1b)", chk1b, C1, MK[0])] if chk1b else [])
    for lab, c, col, m in runs:
        s2 = c["gates"]["latency_shape"]["scan"]; L = sorted(int(k) for k in s2)
        b.errorbar(L, [s2[str(l)]["E"] for l in L], yerr=[1.96 * s2[str(l)]["se"] for l in L], fmt=m, color=col, label=lab)
        lm = c["gates"].get("latency_model", {})
        if lm.get("params_cosine") and lm["chi2_exponential"] - lm["chi2_cosine"] > 25:
            A, w, ph = lm["params_cosine"]
            b.plot(xx, A * np.cos(w * xx + ph), color=col, lw=1, ls="--")
        elif lm.get("params_exponential"):
            A, gm = lm["params_exponential"]
            b.plot(xx, A * np.exp(-gm * xx), color=col, lw=1, ls="--")
    b.axhline(1.0, color=INK, lw=0.6)
    b.set_xlabel(r"latency knob $\lambda_L$"); b.set_ylabel(r"$\langle X_s\rangle$, $\lambda_G=\lambda_M=1$")
    b.set_title("(b) latency scan; dashed: best of cosine / exponential fit", loc="left", fontsize=8.5)
    b.set_xticks(range(0, 6)); b.legend(fontsize=7.5, loc="lower left")
    fig.tight_layout(); save(fig, out, "fig2_knob_validation", mock)


def pairs_of(rep):
    return [k for k in PAIR_TEX if k in rep]


def fig3_interaction(rep, out, mock):
    pairs = pairs_of(rep)
    fig, axs = plt.subplots(2, 3, figsize=(COL2, 3.9), squeeze=False)
    for ax, k in zip(axs.flat, pairs):
        E = {setting(s): e for s, e in rep[k]["E"].items()}
        N = {setting(s): n for s, n in rep[k]["n_shots"].items()}
        for i, m in enumerate((1, 3)):
            ys, es = [], []
            for l in (1, 3):
                fs = [np.log(E[(g, l, m)]) for g in (1, 3) if E[(g, l, m)] > 0.05]
                se = [np.sqrt((1 - E[(g, l, m)] ** 2) / N[(g, l, m)]) / E[(g, l, m)] for g in (1, 3) if E[(g, l, m)] > 0.05]
                ys.append(np.mean(fs) if fs else np.nan); es.append(1.96 * np.sqrt(np.sum(np.square(se))) / max(len(se), 1))
            ax.errorbar([1, 3], ys, yerr=es, fmt="-" + MK[i], color=(C1, C2)[i], label=fr"$\lambda_M={m}$")
        b = rep[k]["effects"]["bLM"]; ci = rep[k]["ci"]["bLM"]
        ax.set_title(f"{PAIR_TEX[k]}\n$b_{{LM}}$ = {b:+.4f} [{ci['lo']:+.4f}, {ci['hi']:+.4f}]", fontsize=8)
        ax.set_xticks([1, 3]); ax.set_xlabel(r"$\lambda_L$")
    for ax in axs[:, 0]: ax.set_ylabel(r"$\ln E$ (mean over $\lambda_G$)")
    for ax in list(axs.flat)[len(pairs):]: ax.axis("off")
    axs.flat[0].legend(fontsize=7.5)
    fig.tight_layout(); save(fig, out, "fig3_interaction_plots", mock)


def fig4_forest(rep, out, mock):
    pairs = pairs_of(rep); holm = rep.get("H1_holm_job2", {})
    fig, axs = plt.subplots(2, 3, figsize=(COL2, 4.2), sharex=False, squeeze=False)
    y = np.arange(len(COEFS))[::-1]
    for ax, k in zip(axs.flat, pairs):
        eff, ci = rep[k]["effects"], rep[k]["ci"]
        for yi, c in zip(y, COEFS):
            inter = len(c) > 2
            ax.plot([ci[c]["lo"], ci[c]["hi"]], [yi, yi], color=C1 if inter else INK2, lw=1.6, solid_capstyle="round")
            ax.plot([eff[c]], [yi], MK[0] if inter else "D", color=C1 if inter else INK2, ms=4)
        ax.axvline(0, color=INK, lw=0.7)
        ax.set_yticks(y); ax.set_yticklabels([COEF_TEX[c] for c in COEFS])
        title = PAIR_TEX[k]
        if k == "probe/spec" and holm:
            title += "\nHolm p: " + ", ".join(f"{COEF_TEX[c]} {holm[c]:.2g}" for c in ("bGL", "bGM", "bLM", "bGLM"))
        ax.set_title(title, fontsize=7.5 if "\n" in title else 8.5); ax.set_xlabel("coded coefficient (log scale)")
    for ax in list(axs.flat)[len(pairs):]: ax.axis("off")
    fig.tight_layout(); save(fig, out, "fig4_coefficient_forest", mock)


def fig5_bias(rep, out, mock):
    pairs = pairs_of(rep)
    fig, axs = plt.subplots(2, 3, figsize=(COL2, 3.9), squeeze=False)
    for ax, k in zip(axs.flat, pairs):
        est, ci = rep[k]["est"], rep[k]["ci"]
        rows = [(lab, est[e], ci.get("est_" + e, {})) for e, lab in EST if e in est]
        y = np.arange(len(rows))[::-1]
        for yi, (lab, v, c) in zip(y, rows):
            if c.get("lo") is not None:
                ax.plot([c["lo"], c["hi"]], [yi, yi], color=C1, lw=1.6, solid_capstyle="round")
            ax.plot([v], [yi], MK[0], color=C1)
        ax.axvline(1.0, color=INK, lw=0.7)
        ax.set_yticks(y); ax.set_yticklabels([r[0] for r in rows], fontsize=7.5)
        ax.set_title(PAIR_TEX[k], fontsize=8.5); ax.set_xlabel(r"extrapolated $\hat E$ (line: $E_{\mathrm{id}}=1$)")
    for ax in list(axs.flat)[len(pairs):]: ax.axis("off")
    fig.tight_layout(); save(fig, out, "fig5_estimator_bias", mock)


def fig6_drift(rep4, out, mock):
    h = rep4["H4"]
    fig, ax = plt.subplots(figsize=(COL1, 1.9))
    rows = [("Job 2 (day 1)", h["bLM_job2"], h["ci_job2"]), ("Job 4 (day 2)", h["bLM_job4"], h["ci_job4"]),
            ("difference", h["diff"], h["ci_diff"])]
    y = np.arange(len(rows))[::-1]
    for yi, (lab, v, c), col, m in zip(y, rows, (C1, C2, INK2), MK):
        ax.plot([c["lo"], c["hi"]], [yi, yi], color=col, lw=1.6, solid_capstyle="round")
        ax.plot([v], [yi], m, color=col)
    ax.axvline(0, color=INK, lw=0.7); ax.set_yticks(y); ax.set_yticklabels([r[0] for r in rows])
    ax.set_xlabel(r"$b_{LM}$, probe $\langle X_s\rangle$")
    flagged = rep4.get("drift", {}).get("job4", {}).get("flagged")
    ax.set_title(f"H4 {'supported' if h['supported'] else 'not supported'}; day 2 "
                 f"{'flagged by drift rule' if flagged else 'not flagged'} (baseline shift {h['baseline_shift_SE']:.1f} SE)",
                 fontsize=8, loc="left")
    fig.tight_layout(); save(fig, out, "fig6_drift", mock)


def figS1_sim(sim, out, mock):
    fig, axs = plt.subplots(1, 2, figsize=(COL2, 2.5))
    for ax, key, title in zip(axs, ("pint=0.0", "pint=0.004"), ("(a) separable noise", "(b) synthetic L x M interaction")):
        d = sim[key]; y = np.arange(len(COEFS))[::-1]
        for yi, c in zip(y, COEFS):
            ax.plot([d["ci"][c]["lo"], d["ci"][c]["hi"]], [yi, yi], color=C1, lw=1.6, solid_capstyle="round")
            ax.plot([d["est_b"][c]], [yi], MK[0], color=C1, label="estimate, 95% CI" if c == "bG" else None)
            ax.plot([d["true_b"][c]], [yi], "|", color=C2, ms=10, mew=1.6, label="analytic truth" if c == "bG" else None)
        ax.axvline(0, color=INK, lw=0.6); ax.set_yticks(y); ax.set_yticklabels([COEF_TEX[c] for c in COEFS])
        ax.set_title(title, loc="left", fontsize=8.5); ax.set_xlabel("coded coefficient")
    axs[0].legend(fontsize=7.5, loc="lower left")
    fig.text(0.99, 0.01, f"false-positive rate {sim['false_positive_rate']:.2f}, power {sim['power']:.2f} "
             f"(20 replicates each, N = 2e4 per setting)", ha="right", fontsize=7, color=INK2)
    fig.tight_layout(); save(fig, out, "figS1_simulation", mock)


def main():
    ap = argparse.ArgumentParser(); ap.add_argument("--dir", default="."); ap.add_argument("--out")
    a = ap.parse_args()
    out = a.out or os.path.join(a.dir, "figures"); os.makedirs(out, exist_ok=True)
    mock = "rehearsal" in os.path.normpath(a.dir)
    sim = load(".", "sim_validation_results.json")
    chk, rep, rep4 = load(a.dir, "job1_check.json"), load(a.dir, "analysis_report.json"), load(a.dir, "analysis_report_h4.json")
    fig1_circuit(out, mock)
    if sim: figS1_sim(sim, out, False if not mock else mock)
    if chk: fig2_knobs(chk, out, mock or chk.get("mock_aer"), load(a.dir, "job1b_check.json"))
    if rep:
        fig3_interaction(rep, out, mock); fig4_forest(rep, out, mock); fig5_bias(rep, out, mock)
    if rep4 and "H4" in rep4: fig6_drift(rep4, out, mock)


if __name__ == "__main__":
    main()


==> anc/job1_check.json <==
{
 "results": "job1_results.json",
 "mock_aer": false,
 "backend": "ibm_kingston",
 "power": {
  "kind": "INFO",
  "bLM_job1": 0.019808744629931874,
  "ci_job1": {
   "lo": 0.011349683026095486,
   "hi": 0.02827624413222041,
   "p_boot": 0.0,
   "n": 500
  },
  "se_bLM_job1": 0.004318000282174726,
  "se_bLM_projected_2e4": 0.002159000141087363,
  "mde80_alpha05": 0.006048654795270356,
  "mde80_holm_worst_alpha0125": 0.007209549171133031,
  "effects_job1": {
   "b0": -0.14008043662139813,
   "bG": -0.005288574863968401,
   "bL": -0.11638675773748616,
   "bM": 0.0251345794203129,
   "bGL": -0.004461747933367628,
   "bGM": 3.423313414470386e-05,
   "bLM": 0.019808744629931874,
   "bGLM": -0.0014037163007278863
  }
 },
 "s_per_exec_for_jobs23": 0.00037499999999999995,
 "gates": {
  "bit_order": {
   "kind": "STOP",
   "pass": true,
   "X_s_le": 0.9736,
   "X_s_be": -0.009600000000000053,
   "ZtZa_le": 0.9072,
   "ZtZa_be": 0.008799999999999919
  },
  "m_knob": {
   "kind": "STOP",
   "pass": true,
   "parity_err_lam1": 0.0209,
   "parity_err_lam3": 0.0309,
   "diff_over_se": 4.453983765677258
  },
  "flip_law": {
   "kind": "FLAG",
   "pass": false,
   "by_lambda": {
    "1": {
     "parity_err": 0.0209,
     "n": 10000,
     "se": 0.0014304960678030543,
     "per_measurement_err": [
      0.0209
     ]
    },
    "3": {
     "parity_err": 0.0309,
     "n": 10000,
     "se": 0.0017304678558124102,
     "per_measurement_err": [
      0.0192,
      0.0253,
      0.0306
     ]
    }
   },
   "p_hat": 0.0209,
   "pred_lam3": 0.06011565731599994,
   "obs_lam3": 0.0309,
   "z": -6.788863530736226
  },
  "l_knob": {
   "kind": "STOP",
   "pass": true,
   "diff_over_se": 22.861108747324142
  },
  "latency_shape": {
   "kind": "FLAG",
   "pass": false,
   "scan": {
    "1": {
     "E": 0.9736,
     "se": 0.0032280966528281025,
     "n": 5000
    },
    "2": {
     "E": 0.8876,
     "se": 0.006514080748655179,
     "n": 5000
    },
    "3": {
     "E": 0.746,
     "se": 0.009417897854617026,
     "n": 5000
    },
    "4": {
     "E": 0.5316000000000001,
     "se": 0.011978325759470727,
     "n": 5000
    },
    "5": {
     "E": 0.2944,
     "se": 0.013515388562671812,
     "n": 5000
    }
   },
   "linear_fit": [
    -0.17144,
    1.2009600000000002
   ],
   "resid_over_se": [
    -17.322901391756425,
    4.531721533555463,
    6.302892738521169,
    1.3691395883964093,
    -3.652133253225712
   ],
   "monotone": true,
   "intercept_lambda0": 1.2009600000000002
  },
  "latency_model": {
   "kind": "FLAG",
   "pass": false,
   "echo": false,
   "chi2_exponential": 349.4912672765772,
   "dof_exponential": 3,
   "params_exponential": [
    1.185197624833634,
    0.18391650519151578
   ],
   "chi2_cosine": 0.6387106536170194,
   "dof_cosine": 2,
   "params_cosine": [
    0.98961282997507,
    0.2722575824475023,
    -0.09128275821580015
   ],
   "rule": "pass if exponential chi2/dof <= 5 or cosine improves chi2 by <= 25"
  },
  "duration_ctrl": {
   "kind": "FLAG",
   "pass": false,
   "padded": 0.9736,
   "unpadded": 0.9916,
   "delta": -0.018000000000000016,
   "delta_over_se": -4.8513297898022945
  },
  "log_usable": {
   "kind": "STOP",
   "pass": true,
   "E_spec": {
    "(1, 1, 1)": 0.9736,
    "(1, 1, 3)": 0.9812000000000001,
    "(1, 3, 1)": 0.746,
    "(1, 3, 3)": 0.8184,
    "(3, 1, 1)": 0.9692000000000001,
    "(3, 1, 3)": 0.9823999999999999,
    "(3, 3, 1)": 0.7336,
    "(3, 3, 3)": 0.8004,
    "(2, 2, 1)": 0.8755999999999999,
    "(2, 2, 3)": 0.9208000000000001
   },
   "E_ff": {
    "(1, 1, 1)": 0.9072,
    "(1, 1, 3)": 0.8944000000000001,
    "(1, 3, 1)": 0.8251999999999999,
    "(1, 3, 3)": 0.8180000000000001,
    "(3, 1, 1)": 0.9008,
    "(3, 1, 3)": 0.8899999999999999,
    "(3, 3, 1)": 0.8144,
    "(3, 3, 3)": 0.8375999999999999,
    "(2, 2, 1)": 0.8772,
    "(2, 2, 3)": 0.8612
   },
   "ff_below_0.05": []
  },
  "quota": {
   "kind": "WAIT",
   "pass": true,
   "job1_usage_s": 27,
   "s_per_exec_measured": 0.0003,
   "projected_jobs23_s": 326.99999999999994,
   "remaining_s": 573
  }
 },
 "decision": "GO",
 "stops": [],
 "waits": [],
 "flags": [
  "flip_law",
  "latency_shape",
  "latency_model",
  "duration_ctrl"
 ]
}

==> anc/job1_check.py <==
"""job1_check.py - automated go/no-go on Job 1 (Sec. VI-A, Part 3 step 2), before Jobs 2-3 spend QPU time.

The draft says to inspect Job 1 before continuing but gives no thresholds. These are pre-specified
here (design) as part of the pre-specified analysis plan. STOP conditions mean the knobs or the
readout cannot support the experiment; FLAG conditions change interpretation (Sec. VI-A) but do
not stop it.

  STOP  bit_order      fin bits little-endian: <X_s> and <Z_t Z_a> at (1,1,1) > 0.3, and each
                       beats the reversed reading by > 0.2
  STOP  m_knob         parity error at lambda_M = 3 exceeds lambda_M = 1 by > 2 SE
  STOP  l_knob         <X_s>(1,1,1) - <X_s>(1,3,1) > 2 SE
  STOP  log_usable     every factorial setting has <X_s> > 0.05 (the log-scale rule, Sec. IV-E)
  WAIT  quota          remaining quota >= 1.15 x projected Jobs 2-3 cost (measured rate x 1.25)
  FLAG  flip_law       observed lambda_M = 3 parity error within 3 SE of (1-(1-2p)^3)/2
  FLAG  latency_shape  lambda_L scan monotone, and residuals of a linear fit within 3 SE
  FLAG  duration_ctrl  padded vs unpadded (1,1,1) differ by > 2 SE (padding matters)
  INFO  power          realized SE(b_LM) scaled to 2e4 shots, and the minimum detectable effect

Exit code: 0 GO, 2 STOP, 3 WAIT.   Usage: python job1_check.py job1_results.json [--out job1_check.json]
"""
import argparse, json, sys
import numpy as np
import analysis as A
from common import FACTORIAL, QUICK_S_PER_SUBJOB, QUICK_S_PER_EXEC, QUOTA_MARGIN, quick_cost

JOB23_CIRCUITS = 3 * 10 * 20 + 3 * 4 * 20     # Job 2 + Job 3 PUBs
JOB23_SHOTS, JOB23_SUBJOBS = 1000, 6
RATE_SAFETY = 1.25    # (design) teleport/GHZ shots run longer than the probe shots Job 1 measures


def se_E(E, n):
    return np.sqrt(max(1 - E * E, 1e-12) / n)


def E_of(recs, labels, bitorder="le"):
    npl = n = 0
    for r in recs:
        fm = r["fin_map"]
        for bs, c in r["counts_fin"].items():
            bs = bs.replace(" ", ""); par = 0
            for lab in labels:
                i, rb = fm[lab]
                bit = bs[-1 - i] if bitorder == "le" else bs[i]
                par ^= int(bit) ^ rb
            n += c; npl += c * (par == 0)
    return (2 * npl / n - 1, n) if n else (np.nan, 0)


def flip_law(recs):
    """Parity error of twirl-corrected MCM bits vs the prepared state, per lambda_M."""
    out = {}
    for lam in (1, 3):
        err = n = 0
        per_meas = np.zeros(lam);
        for r in (r for r in recs if r["lam"] == lam):
            rs = r["mcm_r"]
            for bs, c in r["counts_mcm"].items():
                bs = bs.replace(" ", "")
                corr = [int(bs[-1 - j]) ^ rs[j] for j in range(lam)]
                err += c * ((sum(corr) % 2) != r["prep"]); n += c
                per_meas += c * (np.array(corr) != r["prep"])
        out[lam] = {"parity_err": err / n, "n": n, "se": np.sqrt(err / n * (1 - err / n) / n),
                    "per_measurement_err": (per_meas / n).tolist()}
    p = out[1]["parity_err"]
    pred = (1 - (1 - 2 * p) ** 3) / 2
    se_pred = 3 * (1 - 2 * p) ** 2 * out[1]["se"]          # delta method
    obs = out[3]["parity_err"]
    z = (obs - pred) / np.hypot(out[3]["se"], se_pred)
    return {"by_lambda": out, "p_hat": p, "pred_lam3": pred, "obs_lam3": obs, "z": z}


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("results"); ap.add_argument("--out", default="job1_check.json")
    ap.add_argument("--quota-remaining", type=float, help="seconds; queried from IBM if omitted")
    ap.add_argument("--boot", type=int, default=500)
    a = ap.parse_args()
    J = json.load(open(a.results))
    recs = [r for sj in J["subjobs"] for r in sj["records"]]
    probe = [r for r in recs if r["bench"] == "probe" and r.get("label", "std") == "std"]
    nopad = [r for r in recs if r["bench"] == "probe" and r.get("label") == "nopad"]
    flips = [r for r in recs if r["bench"] == "fliplaw"]
    by = lambda s: [r for r in probe if tuple(r["setting"]) == s]
    gates, rep = {}, {"results": a.results, "mock_aer": bool(J.get("mock_aer")), "backend": J["backend"]}

    # bit order
    xs_le, n = E_of(by((1, 1, 1)), ["s"]); xs_be, _ = E_of(by((1, 1, 1)), ["s"], "be")
    ff_le, _ = E_of(by((1, 1, 1)), ["t", "a"]); ff_be, _ = E_of(by((1, 1, 1)), ["t", "a"], "be")
    ok = xs_le > 0.3 and ff_le > 0.3 and xs_le - xs_be > 0.2 and ff_le - ff_be > 0.2
    gates["bit_order"] = {"kind": "STOP", "pass": bool(ok), "X_s_le": xs_le, "X_s_be": xs_be,
                          "ZtZa_le": ff_le, "ZtZa_be": ff_be}

    # M knob + flip law (Job 1 only; Job 1b reuses Job 1's, its MCMs are unchanged)
    if flips:
        fl = flip_law(flips)
        d = fl["obs_lam3"] - fl["p_hat"]; se = np.hypot(fl["by_lambda"][3]["se"], fl["by_lambda"][1]["se"])
        gates["m_knob"] = {"kind": "STOP", "pass": bool(d > 2 * se), "parity_err_lam1": fl["p_hat"],
                           "parity_err_lam3": fl["obs_lam3"], "diff_over_se": d / se}
        gates["flip_law"] = {"kind": "FLAG", "pass": bool(abs(fl["z"]) <= 3), **fl}

    # L knob, latency scan
    scan = {}
    for l in range(1, 6):
        E, nn = E_of(by((1, l, 1)), ["s"])
        if nn: scan[l] = {"E": E, "se": se_E(E, nn), "n": nn}
    d = scan[1]["E"] - scan[3]["E"]; se = np.hypot(scan[1]["se"], scan[3]["se"])
    gates["l_knob"] = {"kind": "STOP", "pass": bool(d > 2 * se), "diff_over_se": d / se}
    L = np.array(sorted(scan)); Ev = np.array([scan[l]["E"] for l in L]); Se = np.array([scan[l]["se"] for l in L])
    fit = np.polyfit(L, Ev, 1); resid = (Ev - np.polyval(fit, L)) / Se
    mono = bool(np.all(np.diff(Ev) < 2 * np.hypot(Se[1:], Se[:-1])))
    gates["latency_shape"] = {"kind": "FLAG", "pass": bool(mono and np.all(np.abs(resid) <= 3)),
                              "scan": scan, "linear_fit": fit.tolist(), "resid_over_se": resid.tolist(),
                              "monotone": mono, "intercept_lambda0": float(fit[1])}

    # latency model: is the lambda_L axis exponential (model (1)) or a coherent rotation?
    from scipy.optimize import curve_fit
    def chi2(fn, p0):
        try:
            pp, _ = curve_fit(fn, L, Ev, p0=p0, sigma=Se, absolute_sigma=True, maxfev=20000)
            return float(np.sum(((Ev - fn(L, *pp)) / Se) ** 2)), pp.tolist()
        except Exception:
            return float("inf"), None
    c_exp, p_exp = chi2(lambda x, a, g: a * np.exp(-g * x), [1, 0.05])
    c_cos, p_cos = chi2(lambda x, a, w, c: a * np.cos(w * x + c), [1, 0.1, 0])
    echoed = all(r.get("echo", False) for r in probe)
    ok = (c_exp / 3 <= 5) or (c_exp - c_cos <= 25)
    gates["latency_model"] = {"kind": "STOP" if echoed else "FLAG", "pass": bool(ok), "echo": echoed,
                              "chi2_exponential": c_exp, "dof_exponential": 3, "params_exponential": p_exp,
                              "chi2_cosine": c_cos, "dof_cosine": 2, "params_cosine": p_cos,
                              "rule": "pass if exponential chi2/dof <= 5 or cosine improves chi2 by <= 25"}

    # duration control
    Ep, n_p = E_of(by((1, 1, 1)), ["s"]); En, n_n = E_of(nopad, ["s"])
    d = Ep - En; se = np.hypot(se_E(Ep, n_p), se_E(En, n_n))
    gates["duration_ctrl"] = {"kind": "FLAG", "pass": bool(abs(d) <= 2 * se), "padded": Ep, "unpadded": En,
                              "delta": d, "delta_over_se": d / se}

    # log scale usable on the primary observable
    fac = {str(s): E_of(by(s), ["s"])[0] for s in FACTORIAL}
    ff = {str(s): E_of(by(s), ["t", "a"])[0] for s in FACTORIAL}
    gates["log_usable"] = {"kind": "STOP", "pass": bool(all(e > 0.05 for e in fac.values())),
                           "E_spec": fac, "E_ff": ff, "ff_below_0.05": [s for s, e in ff.items() if not e > 0.05]}

    # power: realized SE of b_LM at Job 1's N, scaled to Job 2's 2e4 shots per setting
    data = {}
    for r in probe:
        data.setdefault(("probe", "spec", tuple(r["setting"]), "std@job1"), []).append(A.plus_counts(r, ["s"]))
    A.B = a.boot
    fitb = A.analyse(data, "probe", "spec")
    n1 = np.mean([sum(b for _, b in v) for v in data.values()])
    se1 = (fitb["ci"]["bLM"]["hi"] - fitb["ci"]["bLM"]["lo"]) / 3.92
    se2 = se1 * np.sqrt(n1 / 2e4)
    rep["power"] = {"kind": "INFO", "bLM_job1": fitb["effects"]["bLM"], "ci_job1": fitb["ci"]["bLM"],
                    "se_bLM_job1": se1, "se_bLM_projected_2e4": se2,
                    "mde80_alpha05": (1.96 + 0.8416) * se2, "mde80_holm_worst_alpha0125": (2.4977 + 0.8416) * se2,
                    "effects_job1": fitb["effects"]}

    # quota / cost projection from Job 1's measured usage
    execs1 = sum(len(sj["records"]) for sj in J["subjobs"]) * J["shots"]
    used = sum((sj.get("usage_s") or 0) for sj in J["subjobs"])
    rate = used / execs1 if used else QUICK_S_PER_EXEC
    proj = max(quick_cost(JOB23_CIRCUITS, JOB23_SHOTS, JOB23_SUBJOBS),
               RATE_SAFETY * rate * JOB23_CIRCUITS * JOB23_SHOTS + QUICK_S_PER_SUBJOB * JOB23_SUBJOBS)
    rem = a.quota_remaining
    if rem is None and not J.get("mock_aer"):
        from common import get_service, quota_remaining
        rem, _ = quota_remaining(get_service())
    gates["quota"] = {"kind": "WAIT", "pass": bool(rem is None or rem >= QUOTA_MARGIN * proj),
                      "job1_usage_s": used, "s_per_exec_measured": rate, "projected_jobs23_s": proj,
                      "remaining_s": rem}
    rep["s_per_exec_for_jobs23"] = RATE_SAFETY * rate

    rep["gates"] = gates
    stops = [k for k, g in gates.items() if g["kind"] == "STOP" and not g["pass"]]
    waits = [k for k, g in gates.items() if g["kind"] == "WAIT" and not g["pass"]]
    flags = [k for k, g in gates.items() if g["kind"] == "FLAG" and not g["pass"]]
    rep["decision"] = "STOP" if stops else "WAIT" if waits else "GO"
    rep["stops"], rep["waits"], rep["flags"] = stops, waits, flags
    json.dump(rep, open(a.out, "w"), indent=1, default=A._json)
    for k, g in gates.items():
        print(f"{g['kind']:5} {k:14} {'pass' if g['pass'] else 'FAIL'}")
    p = rep["power"]
    print(f"b_LM(pilot) {p['bLM_job1']:+.4f}  projected SE at 2e4 {p['se_bLM_projected_2e4']:.4f}  "
          f"MDE80 {p['mde80_alpha05']:.4f}")
    print("DECISION:", rep["decision"], stops or waits or "", "flags:", flags)
    sys.exit({"GO": 0, "STOP": 2, "WAIT": 3}[rep["decision"]])


if __name__ == "__main__":
    main()


==> anc/job1_ids.json <==
{"job_ids": ["db18pl6egvvc73bhab3g"]}

==> anc/job1_manifest.json <==
{"job": "job1", "backend": "ibm_kingston", "chain": [13, 14, 15, 19, 35, 34, 33, 32], "shots": 500, "measure_2_used": true, "estimate_s": 33.5, "quota_before": {"instance_id": "[redacted]", "plan_id": "850b21a7-71de-4e53-9441-1abdd202f35d", "usage_consumed_seconds": 0, "usage_consumed_ru": 0, "usage_period": {"start_time": "2026-09-06T17:28:49.719Z", "end_time": "2026-10-04T17:28:49.719Z"}, "usage_limit_seconds": 600, "usage_limit_ru": 10, "usage_limit_reached": false, "usage_remaining_seconds": 600}, "submitted_utc": "2026-10-04T17:28:51.049808+00:00", "calibration_before": {"utc": "2026-10-04T17:28:51.049860+00:00", "backend": "ibm_kingston", "qubits": {"13": {"t1": 0.0004061423345113376, "t2": 0.0005821074804056991, "freq": null, "meas_err": 0.006591796875, "measure_2_err": 0.0107421875, "x_err": 0.00041157567667183956}, "14": {"t1": 0.00035207866815929875, "t2": 0.0004276935240688528, "freq": null, "meas_err": 0.02734375, "measure_2_err": 0.016357421875, "x_err": 0.00013262142955580879}, "15": {"t1": 0.0002314112931499985, "t2": 0.00022993165784017432, "freq": null, "meas_err": 0.006591796875, "measure_2_err": 0.00439453125, "x_err": 0.0002090138689974386}, "19": {"t1": 0.00025378557637528975, "t2": 0.00019661075992688214, "freq": null, "meas_err": 0.01220703125, "measure_2_err": 0.007080078125, "x_err": 0.00030317198843908083}, "35": {"t1": 0.0002690193793855491, "t2": 0.00027454364833733546, "freq": null, "meas_err": 0.022705078125, "measure_2_err": 0.025634765625, "x_err": 0.00011249943813429711}, "34": {"t1": 0.00018834347291116462, "t2": 0.00016436636770432084, "freq": null, "meas_err": 0.021484375, "measure_2_err": 0.012939453125, "x_err": 0.0002759323653725313}, "33": {"t1": 0.00022972577690687544, "t2": 0.00023864376638319765, "freq": null, "meas_err": 0.017333984375, "measure_2_err": 0.00732421875, "x_err": 0.00010694183893873531}, "32": {"t1": 0.00023792390263300243, "t2": 0.00035265495447360214, "freq": null, "meas_err": 0.048828125, "measure_2_err": 0.01513671875, "x_err": 0.00022364633269255358}}, "cz": {"13-14": 0.0013716248821896149, "14-15": 0.002601900438190946, "15-19": 0.0020932307244959647, "19-35": 0.0009279234107442136, "35-34": 0.001416574533819187, "34-33": 0.002129853372728391, "33-32": 0.008022083117479761}}, "subjobs": [{"bench": "probe", "job_id": "db18pl6egvvc73bhab3g", "layout": [13, 14, 15], "usage_estimation": {"quantum_seconds": null}, "metas": [{"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 722, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 0, "seed": [20261003, 3613290282, 0, 0], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 722, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 1, "seed": [20261003, 3613290282, 0, 1], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 722, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 2, "seed": [20261003, 3613290282, 0, 2], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 722, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 3, "seed": [20261003, 3613290282, 0, 3], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 722, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 4, "seed": [20261003, 3613290282, 0, 4], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 722, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 5, "seed": [20261003, 3613290282, 0, 5], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 722, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 6, "seed": [20261003, 3613290282, 0, 6], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 722, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 7, "seed": [20261003, 3613290282, 0, 7], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 722, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 8, "seed": [20261003, 3613290282, 0, 8], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 722, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 9, "seed": [20261003, 3613290282, 0, 9], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 0, "seed": [20261003, 3613290282, 1, 0], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 1, "seed": [20261003, 3613290282, 1, 1], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 2, "seed": [20261003, 3613290282, 1, 2], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[0, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 3, "seed": [20261003, 3613290282, 1, 3], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 4, "seed": [20261003, 3613290282, 1, 4], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 5, "seed": [20261003, 3613290282, 1, 5], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 6, "seed": [20261003, 3613290282, 1, 6], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 7, "seed": [20261003, 3613290282, 1, 7], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 8, "seed": [20261003, 3613290282, 1, 8], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 9, "seed": [20261003, 3613290282, 1, 9], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 3388, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 0, "seed": [20261003, 3613290282, 2, 0], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 3388, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 1, "seed": [20261003, 3613290282, 2, 1], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 3388, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 2, "seed": [20261003, 3613290282, 2, 2], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 3388, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 3, "seed": [20261003, 3613290282, 2, 3], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 3388, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 4, "seed": [20261003, 3613290282, 2, 4], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 3388, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 5, "seed": [20261003, 3613290282, 2, 5], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 3388, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 6, "seed": [20261003, 3613290282, 2, 6], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 3388, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 7, "seed": [20261003, 3613290282, 2, 7], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 3388, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 8, "seed": [20261003, 3613290282, 2, 8], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 3388, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 9, "seed": [20261003, 3613290282, 2, 9], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 2666, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 0, "seed": [20261003, 3613290282, 3, 0], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 2666, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 1, "seed": [20261003, 3613290282, 3, 1], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 2666, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 2, "seed": [20261003, 3613290282, 3, 2], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 2666, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 3, "seed": [20261003, 3613290282, 3, 3], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 2666, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 4, "seed": [20261003, 3613290282, 3, 4], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[0, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 2666, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 5, "seed": [20261003, 3613290282, 3, 5], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 2666, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 6, "seed": [20261003, 3613290282, 3, 6], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 2666, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 7, "seed": [20261003, 3613290282, 3, 7], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 2666, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 8, "seed": [20261003, 3613290282, 3, 8], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 2666, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 9, "seed": [20261003, 3613290282, 3, 9], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[3, 0], [0, 3], [3, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 722, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 0, "seed": [20261003, 3613290282, 4, 0], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[0, 0], [2, 3], [1, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 722, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 1, "seed": [20261003, 3613290282, 4, 1], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[1, 0], [0, 2], [0, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 722, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 2, "seed": [20261003, 3613290282, 4, 2], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[0, 1], [3, 0], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 722, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 3, "seed": [20261003, 3613290282, 4, 3], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[1, 3], [3, 2], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 722, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 4, "seed": [20261003, 3613290282, 4, 4], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[1, 0], [1, 2], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 722, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 5, "seed": [20261003, 3613290282, 4, 5], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[3, 2], [1, 0], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 722, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 6, "seed": [20261003, 3613290282, 4, 6], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[3, 0], [2, 0], [2, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 722, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 7, "seed": [20261003, 3613290282, 4, 7], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[2, 1], [3, 3], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 722, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 8, "seed": [20261003, 3613290282, 4, 8], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[0, 2], [3, 2], [2, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 722, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 9, "seed": [20261003, 3613290282, 4, 9], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[2, 1], [3, 1], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 0, "seed": [20261003, 3613290282, 5, 0], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[3, 0], [0, 1], [1, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 1, "seed": [20261003, 3613290282, 5, 1], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[0, 1], [0, 2], [3, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 2, "seed": [20261003, 3613290282, 5, 2], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[2, 0], [1, 0], [2, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 3, "seed": [20261003, 3613290282, 5, 3], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[2, 3], [3, 2], [0, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 4, "seed": [20261003, 3613290282, 5, 4], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[2, 1], [3, 0], [3, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 5, "seed": [20261003, 3613290282, 5, 5], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[1, 0], [2, 2], [1, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 6, "seed": [20261003, 3613290282, 5, 6], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[0, 2], [2, 1], [1, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 7, "seed": [20261003, 3613290282, 5, 7], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[0, 0], [3, 1], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 8, "seed": [20261003, 3613290282, 5, 8], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[1, 1], [2, 1], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 9, "seed": [20261003, 3613290282, 5, 9], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[0, 2], [1, 3], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 3388, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 0, "seed": [20261003, 3613290282, 6, 0], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[0, 1], [0, 0], [3, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 3388, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 1, "seed": [20261003, 3613290282, 6, 1], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[2, 0], [2, 1], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 3388, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 2, "seed": [20261003, 3613290282, 6, 2], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[2, 1], [0, 1], [1, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 3388, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 3, "seed": [20261003, 3613290282, 6, 3], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[0, 1], [1, 0], [3, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 3388, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 4, "seed": [20261003, 3613290282, 6, 4], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[3, 0], [1, 3], [0, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 3388, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 5, "seed": [20261003, 3613290282, 6, 5], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[3, 3], [2, 0], [0, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 3388, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 6, "seed": [20261003, 3613290282, 6, 6], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[0, 0], [1, 2], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 3388, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 7, "seed": [20261003, 3613290282, 6, 7], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[3, 0], [2, 2], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 3388, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 8, "seed": [20261003, 3613290282, 6, 8], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[0, 3], [3, 3], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 3388, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 9, "seed": [20261003, 3613290282, 6, 9], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[3, 0], [2, 3], [3, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 2666, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 0, "seed": [20261003, 3613290282, 7, 0], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[3, 2], [3, 3], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 2666, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 1, "seed": [20261003, 3613290282, 7, 1], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[1, 2], [2, 3], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 2666, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 2, "seed": [20261003, 3613290282, 7, 2], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[3, 1], [3, 3], [3, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 2666, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 3, "seed": [20261003, 3613290282, 7, 3], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[1, 2], [1, 2], [2, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 2666, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 4, "seed": [20261003, 3613290282, 7, 4], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[0, 3], [0, 2], [3, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 2666, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 5, "seed": [20261003, 3613290282, 7, 5], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[0, 3], [2, 2], [0, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 2666, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 6, "seed": [20261003, 3613290282, 7, 6], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[2, 0], [0, 2], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 2666, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 7, "seed": [20261003, 3613290282, 7, 7], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[1, 0], [2, 0], [0, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 2666, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 8, "seed": [20261003, 3613290282, 7, 8], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[3, 1], [3, 2], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 2666, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 9, "seed": [20261003, 3613290282, 7, 9], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "window_dt": 2055, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 0, "seed": [20261003, 3613290282, 8, 0], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "window_dt": 2055, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 1, "seed": [20261003, 3613290282, 8, 1], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "window_dt": 2055, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 2, "seed": [20261003, 3613290282, 8, 2], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "window_dt": 2055, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 3, "seed": [20261003, 3613290282, 8, 3], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "window_dt": 2055, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 4, "seed": [20261003, 3613290282, 8, 4], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[0, 3], [1, 3], [0, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "window_dt": 2055, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 5, "seed": [20261003, 3613290282, 8, 5], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "window_dt": 2055, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 6, "seed": [20261003, 3613290282, 8, 6], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "window_dt": 2055, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 7, "seed": [20261003, 3613290282, 8, 7], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "window_dt": 2055, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 8, "seed": [20261003, 3613290282, 8, 8], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "window_dt": 2055, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 9, "seed": [20261003, 3613290282, 8, 9], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[0, 2], [3, 1], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "window_dt": 1333, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 0, "seed": [20261003, 3613290282, 9, 0], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[3, 1], [3, 3], [2, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "window_dt": 1333, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 1, "seed": [20261003, 3613290282, 9, 1], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "window_dt": 1333, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 2, "seed": [20261003, 3613290282, 9, 2], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[1, 1], [3, 0], [0, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "window_dt": 1333, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 3, "seed": [20261003, 3613290282, 9, 3], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[2, 1], [2, 3], [2, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "window_dt": 1333, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 4, "seed": [20261003, 3613290282, 9, 4], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "window_dt": 1333, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 5, "seed": [20261003, 3613290282, 9, 5], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[1, 1], [2, 0], [1, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "window_dt": 1333, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 6, "seed": [20261003, 3613290282, 9, 6], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "window_dt": 1333, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 7, "seed": [20261003, 3613290282, 9, 7], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[0, 1], [1, 0], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "window_dt": 1333, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 8, "seed": [20261003, 3613290282, 9, 8], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "window_dt": 1333, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 9, "seed": [20261003, 3613290282, 9, 9], "pad_on": true}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "window_dt": 2055, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 0, "seed": [20261003, 3613290282, 10, 0], "pad_on": true}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "window_dt": 2055, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 1, "seed": [20261003, 3613290282, 10, 1], "pad_on": true}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "window_dt": 2055, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 2, "seed": [20261003, 3613290282, 10, 2], "pad_on": true}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "window_dt": 2055, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 3, "seed": [20261003, 3613290282, 10, 3], "pad_on": true}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[3, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "window_dt": 2055, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 4, "seed": [20261003, 3613290282, 10, 4], "pad_on": true}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "window_dt": 2055, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 5, "seed": [20261003, 3613290282, 10, 5], "pad_on": true}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "window_dt": 2055, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 6, "seed": [20261003, 3613290282, 10, 6], "pad_on": true}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "window_dt": 2055, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 7, "seed": [20261003, 3613290282, 10, 7], "pad_on": true}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "window_dt": 2055, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 8, "seed": [20261003, 3613290282, 10, 8], "pad_on": true}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "window_dt": 2055, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 9, "seed": [20261003, 3613290282, 10, 9], "pad_on": true}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.5995999999999997e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 4721, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 0, "seed": [20261003, 3613290282, 11, 0], "pad_on": true}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.5995999999999997e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 4721, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 1, "seed": [20261003, 3613290282, 11, 1], "pad_on": true}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.5995999999999997e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 4721, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 2, "seed": [20261003, 3613290282, 11, 2], "pad_on": true}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.5995999999999997e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 4721, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 3, "seed": [20261003, 3613290282, 11, 3], "pad_on": true}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.5995999999999997e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 4721, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 4, "seed": [20261003, 3613290282, 11, 4], "pad_on": true}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.5995999999999997e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 4721, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 5, "seed": [20261003, 3613290282, 11, 5], "pad_on": true}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.5995999999999997e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 4721, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 6, "seed": [20261003, 3613290282, 11, 6], "pad_on": true}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.5995999999999997e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 4721, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 7, "seed": [20261003, 3613290282, 11, 7], "pad_on": true}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.5995999999999997e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 4721, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 8, "seed": [20261003, 3613290282, 11, 8], "pad_on": true}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.5995999999999997e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 4721, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 9, "seed": [20261003, 3613290282, 11, 9], "pad_on": true}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 2.1327999999999996e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 6054, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 0, "seed": [20261003, 3613290282, 12, 0], "pad_on": true}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[3, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 2.1327999999999996e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 6054, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 1, "seed": [20261003, 3613290282, 12, 1], "pad_on": true}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 2.1327999999999996e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 6054, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 2, "seed": [20261003, 3613290282, 12, 2], "pad_on": true}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 2.1327999999999996e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 6054, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 3, "seed": [20261003, 3613290282, 12, 3], "pad_on": true}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 2.1327999999999996e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 6054, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 4, "seed": [20261003, 3613290282, 12, 4], "pad_on": true}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 2.1327999999999996e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 6054, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 5, "seed": [20261003, 3613290282, 12, 5], "pad_on": true}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 2.1327999999999996e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 6054, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 6, "seed": [20261003, 3613290282, 12, 6], "pad_on": true}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 2.1327999999999996e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 6054, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 7, "seed": [20261003, 3613290282, 12, 7], "pad_on": true}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 2.1327999999999996e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 6054, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 8, "seed": [20261003, 3613290282, 12, 8], "pad_on": true}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 2.1327999999999996e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 6054, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 9, "seed": [20261003, 3613290282, 12, 9], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 0, "seed": [20261004, 3613290282, 0, 0], "pad_on": false, "label": "nopad"}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 1, "seed": [20261004, 3613290282, 0, 1], "pad_on": false, "label": "nopad"}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 2, "seed": [20261004, 3613290282, 0, 2], "pad_on": false, "label": "nopad"}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 3, "seed": [20261004, 3613290282, 0, 3], "pad_on": false, "label": "nopad"}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 4, "seed": [20261004, 3613290282, 0, 4], "pad_on": false, "label": "nopad"}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 5, "seed": [20261004, 3613290282, 0, 5], "pad_on": false, "label": "nopad"}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 6, "seed": [20261004, 3613290282, 0, 6], "pad_on": false, "label": "nopad"}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 7, "seed": [20261004, 3613290282, 0, 7], "pad_on": false, "label": "nopad"}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 8, "seed": [20261004, 3613290282, 0, 8], "pad_on": false, "label": "nopad"}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 9, "seed": [20261004, 3613290282, 0, 9], "pad_on": false, "label": "nopad"}, {"bench": "fliplaw", "prep": 0, "lam": 1, "twirl": 0, "mcm_r": [0], "fin_map": {"a": [0, 0]}}, {"bench": "fliplaw", "prep": 0, "lam": 1, "twirl": 1, "mcm_r": [0], "fin_map": {"a": [0, 0]}}, {"bench": "fliplaw", "prep": 0, "lam": 1, "twirl": 2, "mcm_r": [0], "fin_map": {"a": [0, 0]}}, {"bench": "fliplaw", "prep": 0, "lam": 1, "twirl": 3, "mcm_r": [0], "fin_map": {"a": [0, 0]}}, {"bench": "fliplaw", "prep": 0, "lam": 1, "twirl": 4, "mcm_r": [1], "fin_map": {"a": [0, 0]}}, {"bench": "fliplaw", "prep": 0, "lam": 1, "twirl": 5, "mcm_r": [0], "fin_map": {"a": [0, 0]}}, {"bench": "fliplaw", "prep": 0, "lam": 1, "twirl": 6, "mcm_r": [1], "fin_map": {"a": [0, 0]}}, {"bench": "fliplaw", "prep": 0, "lam": 1, "twirl": 7, "mcm_r": [0], "fin_map": {"a": [0, 0]}}, {"bench": "fliplaw", "prep": 0, "lam": 1, "twirl": 8, "mcm_r": [0], "fin_map": {"a": [0, 0]}}, {"bench": "fliplaw", "prep": 0, "lam": 1, "twirl": 9, "mcm_r": [1], "fin_map": {"a": [0, 0]}}, {"bench": "fliplaw", "prep": 0, "lam": 3, "twirl": 0, "mcm_r": [1, 1, 0], "fin_map": {"a": [0, 0]}}, {"bench": "fliplaw", "prep": 0, "lam": 3, "twirl": 1, "mcm_r": [1, 0, 0], "fin_map": {"a": [0, 0]}}, {"bench": "fliplaw", "prep": 0, "lam": 3, "twirl": 2, "mcm_r": [0, 0, 0], "fin_map": {"a": [0, 0]}}, {"bench": "fliplaw", "prep": 0, "lam": 3, "twirl": 3, "mcm_r": [0, 0, 1], "fin_map": {"a": [0, 0]}}, {"bench": "fliplaw", "prep": 0, "lam": 3, "twirl": 4, "mcm_r": [1, 0, 1], "fin_map": {"a": [0, 0]}}, {"bench": "fliplaw", "prep": 0, "lam": 3, "twirl": 5, "mcm_r": [0, 0, 1], "fin_map": {"a": [0, 0]}}, {"bench": "fliplaw", "prep": 0, "lam": 3, "twirl": 6, "mcm_r": [0, 0, 1], "fin_map": {"a": [0, 0]}}, {"bench": "fliplaw", "prep": 0, "lam": 3, "twirl": 7, "mcm_r": [1, 0, 0], "fin_map": {"a": [0, 0]}}, {"bench": "fliplaw", "prep": 0, "lam": 3, "twirl": 8, "mcm_r": [0, 1, 1], "fin_map": {"a": [0, 0]}}, {"bench": "fliplaw", "prep": 0, "lam": 3, "twirl": 9, "mcm_r": [1, 0, 0], "fin_map": {"a": [0, 0]}}, {"bench": "fliplaw", "prep": 1, "lam": 1, "twirl": 0, "mcm_r": [0], "fin_map": {"a": [0, 0]}}, {"bench": "fliplaw", "prep": 1, "lam": 1, "twirl": 1, "mcm_r": [1], "fin_map": {"a": [0, 0]}}, {"bench": "fliplaw", "prep": 1, "lam": 1, "twirl": 2, "mcm_r": [1], "fin_map": {"a": [0, 0]}}, {"bench": "fliplaw", "prep": 1, "lam": 1, "twirl": 3, "mcm_r": [0], "fin_map": {"a": [0, 0]}}, {"bench": "fliplaw", "prep": 1, "lam": 1, "twirl": 4, "mcm_r": [0], "fin_map": {"a": [0, 0]}}, {"bench": "fliplaw", "prep": 1, "lam": 1, "twirl": 5, "mcm_r": [0], "fin_map": {"a": [0, 0]}}, {"bench": "fliplaw", "prep": 1, "lam": 1, "twirl": 6, "mcm_r": [1], "fin_map": {"a": [0, 0]}}, {"bench": "fliplaw", "prep": 1, "lam": 1, "twirl": 7, "mcm_r": [1], "fin_map": {"a": [0, 0]}}, {"bench": "fliplaw", "prep": 1, "lam": 1, "twirl": 8, "mcm_r": [0], "fin_map": {"a": [0, 0]}}, {"bench": "fliplaw", "prep": 1, "lam": 1, "twirl": 9, "mcm_r": [0], "fin_map": {"a": [0, 0]}}, {"bench": "fliplaw", "prep": 1, "lam": 3, "twirl": 0, "mcm_r": [0, 1, 0], "fin_map": {"a": [0, 0]}}, {"bench": "fliplaw", "prep": 1, "lam": 3, "twirl": 1, "mcm_r": [0, 1, 1], "fin_map": {"a": [0, 0]}}, {"bench": "fliplaw", "prep": 1, "lam": 3, "twirl": 2, "mcm_r": [1, 0, 0], "fin_map": {"a": [0, 0]}}, {"bench": "fliplaw", "prep": 1, "lam": 3, "twirl": 3, "mcm_r": [1, 0, 0], "fin_map": {"a": [0, 0]}}, {"bench": "fliplaw", "prep": 1, "lam": 3, "twirl": 4, "mcm_r": [0, 1, 1], "fin_map": {"a": [0, 0]}}, {"bench": "fliplaw", "prep": 1, "lam": 3, "twirl": 5, "mcm_r": [1, 1, 0], "fin_map": {"a": [0, 0]}}, {"bench": "fliplaw", "prep": 1, "lam": 3, "twirl": 6, "mcm_r": [1, 0, 0], "fin_map": {"a": [0, 0]}}, {"bench": "fliplaw", "prep": 1, "lam": 3, "twirl": 7, "mcm_r": [1, 1, 0], "fin_map": {"a": [0, 0]}}, {"bench": "fliplaw", "prep": 1, "lam": 3, "twirl": 8, "mcm_r": [1, 1, 0], "fin_map": {"a": [0, 0]}}, {"bench": "fliplaw", "prep": 1, "lam": 3, "twirl": 9, "mcm_r": [1, 0, 0], "fin_map": {"a": [0, 0]}}]}]}

==> anc/job1_pilot.py <==
"""job1_pilot.py - probe factorial + latency scan + duration control + flip-law circuits."""
import numpy as np
from qiskit import QuantumCircuit, ClassicalRegister
from common import *

args = get_args(); name, chain, rep = resolve(args)
backend = get_backend(args, name)
use2 = "measure_2" in backend.target.operation_names     # runtime check
tim = Timing(backend.target, use_mcm2=use2, layout=chain)
K, SHOTS = 10, 500
items = build("probe", FACTORIAL + [(1, 2, 1), (1, 4, 1), (1, 5, 1)], K, tim, args.seed, echo=False)  # as run 2026-10-04: DD off
items += [(c, {**m, "label": "nopad"}) for c, m in build("probe", [(1, 1, 1)], K, tim, args.seed + 1, pad=False, echo=False)]
rng = np.random.default_rng(args.seed + 2)
for prep in (0, 1):                      # flip-law circuits on the ancilla (virtual qubit 1)
    for lam in (1, 3):
        for k in range(K):
            qc = QuantumCircuit(3); m = ClassicalRegister(lam, "mcm"); f = ClassicalRegister(1, "fin")
            qc.add_register(m); qc.add_register(f)
            if prep: qc.x(1)
            rs = []
            for j in range(lam):
                r = int(rng.integers(2)); rs.append(r)
                if r: qc.x(1)
                if use2:
                    from qiskit_ibm_runtime.circuit import MidCircuitMeasure
                    qc.append(MidCircuitMeasure(), [1], [m[j]])
                else:
                    qc.measure(1, m[j])
                if r: qc.x(1)
            qc.measure(1, f[0])
            items.append((qc, {"bench": "fliplaw", "prep": prep, "lam": lam, "twirl": k,
                               "mcm_r": rs, "fin_map": {"a": [0, 0]}}))
run_job("job1", [("probe", items, layout_for("probe", chain))], args, SHOTS, s_per_exec=args.s_per_exec)


==> anc/job1_results.json <==
{"job": "job1", "backend": "ibm_kingston", "chain": [13, 14, 15, 19, 35, 34, 33, 32], "shots": 500, "measure_2_used": true, "estimate_s": 33.5, "submitted_utc": "2026-10-04T17:28:51.049808+00:00", "calibration_before": {"utc": "2026-10-04T17:28:51.049860+00:00", "backend": "ibm_kingston", "qubits": {"13": {"t1": 0.0004061423345113376, "t2": 0.0005821074804056991, "freq": null, "meas_err": 0.006591796875, "measure_2_err": 0.0107421875, "x_err": 0.00041157567667183956}, "14": {"t1": 0.00035207866815929875, "t2": 0.0004276935240688528, "freq": null, "meas_err": 0.02734375, "measure_2_err": 0.016357421875, "x_err": 0.00013262142955580879}, "15": {"t1": 0.0002314112931499985, "t2": 0.00022993165784017432, "freq": null, "meas_err": 0.006591796875, "measure_2_err": 0.00439453125, "x_err": 0.0002090138689974386}, "19": {"t1": 0.00025378557637528975, "t2": 0.00019661075992688214, "freq": null, "meas_err": 0.01220703125, "measure_2_err": 0.007080078125, "x_err": 0.00030317198843908083}, "35": {"t1": 0.0002690193793855491, "t2": 0.00027454364833733546, "freq": null, "meas_err": 0.022705078125, "measure_2_err": 0.025634765625, "x_err": 0.00011249943813429711}, "34": {"t1": 0.00018834347291116462, "t2": 0.00016436636770432084, "freq": null, "meas_err": 0.021484375, "measure_2_err": 0.012939453125, "x_err": 0.0002759323653725313}, "33": {"t1": 0.00022972577690687544, "t2": 0.00023864376638319765, "freq": null, "meas_err": 0.017333984375, "measure_2_err": 0.00732421875, "x_err": 0.00010694183893873531}, "32": {"t1": 0.00023792390263300243, "t2": 0.00035265495447360214, "freq": null, "meas_err": 0.048828125, "measure_2_err": 0.01513671875, "x_err": 0.00022364633269255358}}, "cz": {"13-14": 0.0013716248821896149, "14-15": 0.002601900438190946, "15-19": 0.0020932307244959647, "19-35": 0.0009279234107442136, "35-34": 0.001416574533819187, "34-33": 0.002129853372728391, "33-32": 0.008022083117479761}}, "subjobs": [{"bench": "probe", "job_id": "db18pl6egvvc73bhab3g", "usage_s": 27, "metrics": {"caller": "qiskit_ibm_runtime~sampler.py", "qiskit_version": "qiskit_ibm_runtime-0.50.0,qiskit-2.5.2*,qiskit_aer-0.17.2", "timestamps": {"created": "2026-10-04T17:28:52.724509Z", "finished": "2026-10-04T17:37:25.461381Z", "running": "2026-10-04T17:36:50.61411Z"}, "usage": {"qpu_charge_time_seconds": 27, "value": 0.4411, "unit": "resource_units", "status": "complete", "details": [{"value": 0.4411, "unit": "resource_units", "metric": {"id": "caffe3ca-729c-5750-8777-df63bbf8bfd9", "value": 27}}]}, "circuits_execution_time_ns": 24402598400}, "records": [{"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 722, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 0, "seed": [20261003, 3613290282, 0, 0], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"100": 229, "010": 247, "000": 9, "110": 10, "101": 2, "011": 3}, "counts_mcm": {"1": 239, "0": 261}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 722, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 1, "seed": [20261003, 3613290282, 0, 1], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"100": 235, "010": 238, "000": 12, "110": 10, "101": 2, "011": 3}, "counts_mcm": {"0": 251, "1": 249}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 722, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 2, "seed": [20261003, 3613290282, 0, 2], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"001": 212, "111": 264, "000": 4, "011": 15, "101": 4, "110": 1}, "counts_mcm": {"0": 216, "1": 284}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 722, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 3, "seed": [20261003, 3613290282, 0, 3], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"110": 262, "000": 208, "100": 18, "010": 5, "111": 6, "101": 1}, "counts_mcm": {"0": 273, "1": 227}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 722, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 4, "seed": [20261003, 3613290282, 0, 4], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"000": 233, "010": 10, "110": 240, "111": 4, "100": 9, "011": 2, "001": 2}, "counts_mcm": {"1": 242, "0": 258}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 722, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 5, "seed": [20261003, 3613290282, 0, 5], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"100": 220, "010": 248, "110": 8, "101": 7, "000": 12, "011": 4, "111": 1}, "counts_mcm": {"1": 236, "0": 264}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 722, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 6, "seed": [20261003, 3613290282, 0, 6], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"101": 216, "011": 247, "111": 6, "010": 8, "001": 18, "100": 3, "000": 1, "110": 1}, "counts_mcm": {"1": 238, "0": 262}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 722, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 7, "seed": [20261003, 3613290282, 0, 7], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"110": 248, "000": 227, "100": 15, "010": 6, "111": 2, "001": 1, "101": 1}, "counts_mcm": {"0": 256, "1": 244}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 722, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 8, "seed": [20261003, 3613290282, 0, 8], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"100": 232, "010": 240, "000": 17, "110": 6, "101": 2, "011": 3}, "counts_mcm": {"1": 247, "0": 253}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 722, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 9, "seed": [20261003, 3613290282, 0, 9], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"110": 230, "000": 233, "010": 18, "100": 17, "111": 2}, "counts_mcm": {"1": 254, "0": 246}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 0, "seed": [20261003, 3613290282, 1, 0], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"100": 239, "010": 235, "110": 10, "011": 2, "000": 13, "101": 1}, "counts_mcm": {"011": 242, "100": 244, "001": 1, "101": 7, "110": 1, "111": 4, "000": 1}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 1, "seed": [20261003, 3613290282, 1, 1], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"011": 229, "101": 242, "001": 10, "111": 11, "010": 5, "100": 3}, "counts_mcm": {"111": 240, "000": 252, "011": 2, "010": 3, "101": 1, "001": 2}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 2, "seed": [20261003, 3613290282, 1, 2], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"110": 234, "000": 230, "010": 18, "100": 14, "001": 3, "111": 1}, "counts_mcm": {"011": 241, "100": 239, "000": 2, "111": 4, "101": 13, "110": 1}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[0, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 3, "seed": [20261003, 3613290282, 1, 3], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"101": 239, "011": 223, "001": 17, "010": 6, "111": 12, "100": 3}, "counts_mcm": {"110": 257, "001": 232, "111": 7, "010": 2, "000": 2}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 4, "seed": [20261003, 3613290282, 1, 4], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"001": 231, "111": 231, "101": 22, "000": 2, "110": 2, "011": 12}, "counts_mcm": {"001": 233, "110": 243, "010": 7, "101": 3, "111": 11, "011": 2, "000": 1}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 5, "seed": [20261003, 3613290282, 1, 5], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"010": 235, "100": 245, "110": 5, "011": 3, "000": 11, "101": 1}, "counts_mcm": {"011": 244, "100": 247, "111": 6, "101": 2, "000": 1}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 6, "seed": [20261003, 3613290282, 1, 6], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"100": 239, "010": 238, "110": 7, "000": 14, "101": 1, "011": 1}, "counts_mcm": {"100": 245, "011": 246, "101": 4, "111": 3, "000": 1, "001": 1}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 7, "seed": [20261003, 3613290282, 1, 7], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"110": 13, "100": 223, "010": 236, "000": 22, "101": 1, "011": 4, "111": 1}, "counts_mcm": {"010": 251, "101": 233, "011": 8, "100": 2, "001": 2, "110": 4}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 8, "seed": [20261003, 3613290282, 1, 8], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"101": 219, "011": 245, "111": 15, "001": 14, "100": 4, "000": 1, "010": 2}, "counts_mcm": {"011": 229, "100": 252, "111": 3, "110": 4, "101": 8, "001": 2, "010": 1, "000": 1}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 9, "seed": [20261003, 3613290282, 1, 9], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"000": 241, "110": 237, "100": 19, "010": 3}, "counts_mcm": {"101": 244, "010": 241, "011": 6, "110": 6, "000": 1, "111": 1, "001": 1}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 3388, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 0, "seed": [20261003, 3613290282, 2, 0], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"000": 201, "100": 30, "110": 201, "111": 44, "010": 6, "001": 12, "101": 6}, "counts_mcm": {"1": 248, "0": 252}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 3388, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 1, "seed": [20261003, 3613290282, 2, 1], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"111": 183, "001": 207, "101": 33, "000": 20, "110": 42, "011": 7, "100": 7, "010": 1}, "counts_mcm": {"0": 233, "1": 267}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 3388, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 2, "seed": [20261003, 3613290282, 2, 2], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"000": 32, "100": 194, "011": 42, "010": 208, "101": 13, "110": 8, "001": 1, "111": 2}, "counts_mcm": {"1": 262, "0": 238}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 3388, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 3, "seed": [20261003, 3613290282, 2, 3], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"011": 202, "101": 198, "100": 45, "010": 15, "111": 26, "110": 7, "001": 4, "000": 3}, "counts_mcm": {"1": 252, "0": 248}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 3388, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 4, "seed": [20261003, 3613290282, 2, 4], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"001": 206, "111": 195, "000": 51, "110": 9, "011": 28, "101": 7, "010": 3, "100": 1}, "counts_mcm": {"1": 266, "0": 234}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 3388, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 5, "seed": [20261003, 3613290282, 2, 5], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"010": 198, "100": 204, "110": 36, "011": 15, "101": 35, "001": 2, "000": 9, "111": 1}, "counts_mcm": {"0": 252, "1": 248}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 3388, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 6, "seed": [20261003, 3613290282, 2, 6], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"000": 210, "110": 183, "010": 28, "001": 45, "111": 20, "100": 8, "011": 5, "101": 1}, "counts_mcm": {"0": 261, "1": 239}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 3388, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 7, "seed": [20261003, 3613290282, 2, 7], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"001": 194, "111": 194, "110": 46, "011": 17, "101": 31, "000": 14, "100": 3, "010": 1}, "counts_mcm": {"0": 241, "1": 259}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 3388, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 8, "seed": [20261003, 3613290282, 2, 8], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"110": 198, "000": 208, "111": 45, "001": 8, "011": 4, "100": 29, "101": 2, "010": 6}, "counts_mcm": {"0": 254, "1": 246}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 3388, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 9, "seed": [20261003, 3613290282, 2, 9], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"101": 208, "011": 191, "100": 44, "111": 32, "001": 5, "010": 15, "110": 4, "000": 1}, "counts_mcm": {"0": 258, "1": 242}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 2666, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 0, "seed": [20261003, 3613290282, 3, 0], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"001": 205, "111": 187, "110": 45, "000": 13, "101": 29, "011": 14, "100": 6, "010": 1}, "counts_mcm": {"011": 245, "100": 241, "111": 10, "001": 1, "110": 1, "101": 2}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 2666, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 1, "seed": [20261003, 3613290282, 3, 1], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"110": 208, "000": 219, "010": 32, "100": 9, "111": 10, "001": 20, "011": 2}, "counts_mcm": {"101": 237, "010": 245, "011": 7, "111": 1, "110": 6, "100": 2, "000": 1, "001": 1}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 2666, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 2, "seed": [20261003, 3613290282, 3, 2], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"101": 206, "011": 211, "111": 28, "001": 12, "100": 31, "010": 11, "110": 1}, "counts_mcm": {"101": 241, "010": 252, "000": 1, "011": 1, "110": 2, "001": 2, "100": 1}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 2666, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 3, "seed": [20261003, 3613290282, 3, 3], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"111": 226, "001": 184, "110": 31, "011": 11, "101": 26, "000": 14, "010": 2, "100": 6}, "counts_mcm": {"101": 261, "010": 228, "110": 6, "011": 3, "000": 1, "111": 1}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 2666, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 4, "seed": [20261003, 3613290282, 3, 4], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"000": 218, "111": 31, "110": 200, "001": 12, "100": 23, "010": 11, "101": 4, "011": 1}, "counts_mcm": {"100": 252, "011": 234, "010": 1, "111": 3, "101": 5, "000": 2, "001": 1, "110": 2}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[0, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 2666, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 5, "seed": [20261003, 3613290282, 3, 5], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"110": 177, "001": 39, "010": 31, "100": 11, "000": 227, "111": 13, "011": 2}, "counts_mcm": {"111": 223, "000": 265, "101": 2, "001": 4, "011": 5, "110": 1}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 2666, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 6, "seed": [20261003, 3613290282, 3, 6], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"100": 199, "010": 207, "111": 1, "011": 29, "000": 39, "110": 12, "101": 12, "001": 1}, "counts_mcm": {"001": 236, "110": 244, "010": 6, "111": 6, "000": 4, "101": 1, "011": 3}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 2666, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 7, "seed": [20261003, 3613290282, 3, 7], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"101": 198, "010": 16, "011": 229, "111": 18, "001": 28, "100": 8, "000": 3}, "counts_mcm": {"001": 224, "110": 261, "000": 5, "010": 4, "111": 3, "101": 1, "100": 1, "011": 1}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 2666, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 8, "seed": [20261003, 3613290282, 3, 8], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"001": 206, "111": 207, "011": 36, "110": 9, "000": 29, "101": 8, "010": 5}, "counts_mcm": {"110": 244, "001": 247, "111": 3, "010": 4, "000": 1, "100": 1}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 2666, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 9, "seed": [20261003, 3613290282, 3, 9], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"110": 195, "000": 221, "111": 31, "100": 31, "010": 7, "001": 11, "101": 3, "011": 1}, "counts_mcm": {"011": 230, "100": 256, "111": 7, "110": 2, "000": 1, "101": 3, "010": 1}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[3, 0], [0, 3], [3, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 722, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 0, "seed": [20261003, 3613290282, 4, 0], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"001": 206, "111": 264, "110": 5, "101": 15, "000": 4, "011": 6}, "counts_mcm": {"0": 221, "1": 279}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[0, 0], [2, 3], [1, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 722, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 1, "seed": [20261003, 3613290282, 4, 1], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"000": 217, "110": 248, "010": 8, "001": 6, "100": 20, "111": 1}, "counts_mcm": {"1": 238, "0": 262}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[1, 0], [0, 2], [0, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 722, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 2, "seed": [20261003, 3613290282, 4, 2], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"110": 243, "000": 226, "010": 16, "100": 13, "001": 2}, "counts_mcm": {"0": 258, "1": 242}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[0, 1], [3, 0], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 722, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 3, "seed": [20261003, 3613290282, 4, 3], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"110": 238, "000": 230, "100": 18, "111": 4, "010": 9, "001": 1}, "counts_mcm": {"1": 254, "0": 246}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[1, 3], [3, 2], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 722, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 4, "seed": [20261003, 3613290282, 4, 4], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"010": 225, "100": 252, "110": 10, "101": 1, "000": 12}, "counts_mcm": {"1": 240, "0": 260}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[1, 0], [1, 2], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 722, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 5, "seed": [20261003, 3613290282, 4, 5], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"111": 217, "001": 253, "110": 3, "011": 10, "101": 10, "000": 7}, "counts_mcm": {"0": 232, "1": 268}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[3, 2], [1, 0], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 722, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 6, "seed": [20261003, 3613290282, 4, 6], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"001": 220, "011": 11, "111": 248, "110": 11, "101": 9, "000": 1}, "counts_mcm": {"0": 231, "1": 269}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[3, 0], [2, 0], [2, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 722, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 7, "seed": [20261003, 3613290282, 4, 7], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"011": 239, "101": 226, "001": 8, "110": 1, "111": 12, "010": 6, "100": 8}, "counts_mcm": {"0": 257, "1": 243}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[2, 1], [3, 3], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 722, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 8, "seed": [20261003, 3613290282, 4, 8], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"001": 251, "111": 209, "101": 14, "100": 2, "110": 5, "011": 14, "000": 5}, "counts_mcm": {"1": 269, "0": 231}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[0, 2], [3, 2], [2, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 722, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 9, "seed": [20261003, 3613290282, 4, 9], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"100": 234, "010": 232, "110": 12, "101": 1, "000": 18, "011": 3}, "counts_mcm": {"0": 252, "1": 248}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[2, 1], [3, 1], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 0, "seed": [20261003, 3613290282, 5, 0], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"010": 236, "100": 230, "001": 2, "110": 12, "000": 18, "011": 2}, "counts_mcm": {"001": 241, "110": 242, "010": 6, "101": 2, "111": 5, "011": 1, "000": 1, "100": 2}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[3, 0], [0, 1], [1, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 1, "seed": [20261003, 3613290282, 5, 1], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"101": 249, "011": 226, "100": 6, "010": 2, "001": 8, "111": 9}, "counts_mcm": {"001": 252, "110": 234, "011": 4, "010": 6, "111": 3, "101": 1}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[0, 1], [0, 2], [3, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 2, "seed": [20261003, 3613290282, 5, 2], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"011": 211, "101": 268, "001": 9, "111": 8, "010": 2, "100": 2}, "counts_mcm": {"011": 217, "100": 273, "101": 5, "000": 1, "111": 4}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[2, 0], [1, 0], [2, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 3, "seed": [20261003, 3613290282, 5, 3], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"100": 240, "010": 236, "110": 12, "000": 11, "011": 1}, "counts_mcm": {"000": 238, "111": 245, "100": 2, "101": 3, "011": 6, "001": 4, "010": 1, "110": 1}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[2, 3], [3, 2], [0, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 4, "seed": [20261003, 3613290282, 5, 4], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"100": 208, "000": 19, "010": 258, "110": 12, "101": 2, "011": 1}, "counts_mcm": {"100": 215, "111": 9, "011": 268, "110": 3, "101": 3, "010": 2}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[2, 1], [3, 0], [3, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 5, "seed": [20261003, 3613290282, 5, 5], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"011": 227, "101": 239, "111": 11, "001": 18, "100": 4, "000": 1}, "counts_mcm": {"001": 231, "110": 255, "111": 3, "011": 2, "101": 4, "010": 4, "000": 1}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[1, 0], [2, 2], [1, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 6, "seed": [20261003, 3613290282, 5, 6], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"010": 18, "000": 225, "110": 231, "100": 22, "001": 2, "111": 2}, "counts_mcm": {"110": 241, "001": 239, "111": 11, "011": 1, "010": 4, "101": 3, "000": 1}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[0, 2], [2, 1], [1, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 7, "seed": [20261003, 3613290282, 5, 7], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"111": 238, "001": 224, "110": 5, "011": 15, "101": 14, "000": 3, "100": 1}, "counts_mcm": {"110": 250, "001": 230, "010": 7, "000": 3, "111": 4, "101": 5, "100": 1}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[0, 0], [3, 1], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 8, "seed": [20261003, 3613290282, 5, 8], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"001": 250, "101": 12, "000": 2, "111": 219, "011": 14, "110": 3}, "counts_mcm": {"001": 253, "111": 5, "110": 232, "101": 1, "010": 5, "011": 3, "000": 1}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[1, 1], [2, 1], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 9, "seed": [20261003, 3613290282, 5, 9], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"000": 235, "110": 235, "100": 8, "010": 21, "111": 1}, "counts_mcm": {"000": 240, "111": 250, "001": 4, "011": 5, "100": 1}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[0, 2], [1, 3], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 3388, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 0, "seed": [20261003, 3613290282, 6, 0], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"101": 52, "010": 184, "100": 200, "011": 13, "110": 43, "111": 2, "000": 5, "001": 1}, "counts_mcm": {"0": 258, "1": 242}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[0, 1], [0, 0], [3, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 3388, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 1, "seed": [20261003, 3613290282, 6, 1], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"101": 199, "100": 40, "011": 183, "001": 5, "111": 41, "110": 9, "010": 21, "000": 2}, "counts_mcm": {"0": 247, "1": 253}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[2, 0], [2, 1], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 3388, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 2, "seed": [20261003, 3613290282, 6, 2], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"101": 206, "100": 16, "111": 8, "011": 188, "010": 38, "001": 37, "000": 5, "110": 2}, "counts_mcm": {"0": 262, "1": 238}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[2, 1], [0, 1], [1, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 3388, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 3, "seed": [20261003, 3613290282, 6, 3], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"011": 194, "101": 191, "010": 49, "100": 19, "111": 10, "000": 5, "001": 30, "110": 2}, "counts_mcm": {"1": 258, "0": 242}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[0, 1], [1, 0], [3, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 3388, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 4, "seed": [20261003, 3613290282, 6, 4], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"010": 195, "100": 192, "011": 44, "000": 44, "110": 8, "101": 16, "001": 1}, "counts_mcm": {"0": 244, "1": 256}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[3, 0], [1, 3], [0, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 3388, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 5, "seed": [20261003, 3613290282, 6, 5], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"011": 186, "101": 209, "010": 21, "100": 40, "001": 11, "111": 22, "110": 8, "000": 3}, "counts_mcm": {"0": 240, "1": 260}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[3, 3], [2, 0], [0, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 3388, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 6, "seed": [20261003, 3613290282, 6, 6], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"010": 213, "100": 207, "000": 24, "101": 7, "011": 36, "001": 5, "110": 7, "111": 1}, "counts_mcm": {"1": 260, "0": 240}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[0, 0], [1, 2], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 3388, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 7, "seed": [20261003, 3613290282, 6, 7], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"100": 190, "010": 204, "011": 45, "101": 22, "000": 30, "110": 6, "001": 3}, "counts_mcm": {"1": 248, "0": 252}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[3, 0], [2, 2], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 3388, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 8, "seed": [20261003, 3613290282, 6, 8], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"100": 19, "101": 184, "001": 20, "011": 218, "000": 6, "010": 42, "111": 8, "110": 3}, "counts_mcm": {"0": 230, "1": 270}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[0, 3], [3, 3], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 3388, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 9, "seed": [20261003, 3613290282, 6, 9], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"010": 205, "100": 187, "011": 46, "001": 7, "000": 38, "101": 15, "110": 2}, "counts_mcm": {"0": 256, "1": 244}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[3, 0], [2, 3], [3, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 2666, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 0, "seed": [20261003, 3613290282, 7, 0], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"001": 205, "111": 203, "000": 13, "101": 27, "110": 33, "011": 17, "010": 1, "100": 1}, "counts_mcm": {"000": 239, "111": 246, "011": 9, "001": 2, "110": 1, "100": 1, "010": 2}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[3, 2], [3, 3], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 2666, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 1, "seed": [20261003, 3613290282, 7, 1], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"110": 231, "000": 187, "001": 28, "010": 31, "111": 12, "100": 9, "101": 2}, "counts_mcm": {"100": 268, "011": 220, "111": 7, "001": 1, "101": 2, "000": 1, "010": 1}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[1, 2], [2, 3], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 2666, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 2, "seed": [20261003, 3613290282, 7, 2], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"001": 198, "000": 35, "011": 27, "111": 221, "110": 12, "101": 5, "010": 2}, "counts_mcm": {"010": 235, "101": 250, "110": 4, "111": 1, "011": 9, "000": 1}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[3, 1], [3, 3], [3, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 2666, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 3, "seed": [20261003, 3613290282, 7, 3], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"100": 31, "110": 199, "010": 6, "000": 206, "101": 6, "111": 35, "001": 16, "011": 1}, "counts_mcm": {"100": 3, "000": 235, "110": 1, "111": 251, "001": 3, "011": 6, "101": 1}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[1, 2], [1, 2], [2, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 2666, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 4, "seed": [20261003, 3613290282, 7, 4], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"111": 192, "011": 14, "001": 235, "101": 18, "000": 7, "110": 34}, "counts_mcm": {"111": 235, "001": 6, "000": 256, "011": 2, "010": 1}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[0, 3], [0, 2], [3, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 2666, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 5, "seed": [20261003, 3613290282, 7, 5], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"110": 206, "000": 210, "010": 31, "001": 28, "111": 14, "100": 5, "011": 4, "101": 2}, "counts_mcm": {"101": 243, "010": 246, "011": 2, "000": 3, "110": 3, "100": 3}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[0, 3], [2, 2], [0, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 2666, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 6, "seed": [20261003, 3613290282, 7, 6], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"110": 214, "000": 203, "100": 22, "111": 44, "101": 5, "001": 9, "010": 3}, "counts_mcm": {"000": 254, "111": 233, "001": 4, "011": 7, "100": 1, "101": 1}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[2, 0], [0, 2], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 2666, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 7, "seed": [20261003, 3613290282, 7, 7], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"110": 31, "001": 205, "111": 206, "101": 38, "000": 14, "011": 5, "100": 1}, "counts_mcm": {"000": 237, "111": 248, "011": 5, "001": 5, "110": 2, "100": 1, "010": 1, "101": 1}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[1, 0], [2, 0], [0, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 2666, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 8, "seed": [20261003, 3613290282, 7, 8], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"101": 206, "011": 202, "001": 30, "010": 31, "111": 9, "110": 2, "100": 13, "000": 7}, "counts_mcm": {"100": 244, "011": 239, "101": 5, "110": 3, "111": 8, "001": 1}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[3, 1], [3, 2], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 2666, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 9, "seed": [20261003, 3613290282, 7, 9], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"011": 37, "100": 188, "010": 220, "101": 11, "110": 7, "000": 29, "001": 6, "111": 2}, "counts_mcm": {"000": 261, "111": 221, "001": 6, "010": 2, "110": 2, "011": 5, "100": 2, "101": 1}}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "window_dt": 2055, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 0, "seed": [20261003, 3613290282, 8, 0], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"111": 223, "001": 216, "101": 27, "100": 1, "110": 19, "000": 12, "011": 2}, "counts_mcm": {"0": 247, "1": 253}}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "window_dt": 2055, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 1, "seed": [20261003, 3613290282, 8, 1], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"111": 211, "000": 21, "001": 234, "101": 7, "011": 18, "110": 7, "010": 2}, "counts_mcm": {"1": 240, "0": 260}}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "window_dt": 2055, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 2, "seed": [20261003, 3613290282, 8, 2], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"100": 215, "101": 9, "010": 220, "011": 16, "000": 29, "001": 2, "110": 8, "111": 1}, "counts_mcm": {"1": 249, "0": 251}}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "window_dt": 2055, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 3, "seed": [20261003, 3613290282, 8, 3], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"100": 234, "000": 5, "010": 212, "110": 14, "101": 25, "011": 10}, "counts_mcm": {"0": 261, "1": 239}}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "window_dt": 2055, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 4, "seed": [20261003, 3613290282, 8, 4], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"111": 232, "110": 23, "011": 7, "001": 195, "000": 8, "101": 32, "100": 3}, "counts_mcm": {"0": 266, "1": 234}}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[0, 3], [1, 3], [0, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "window_dt": 2055, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 5, "seed": [20261003, 3613290282, 8, 5], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"110": 237, "000": 211, "100": 19, "010": 1, "001": 13, "111": 17, "101": 2}, "counts_mcm": {"0": 256, "1": 244}}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "window_dt": 2055, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 6, "seed": [20261003, 3613290282, 8, 6], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"011": 5, "010": 205, "100": 239, "101": 23, "110": 20, "001": 3, "000": 5}, "counts_mcm": {"0": 231, "1": 269}}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "window_dt": 2055, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 7, "seed": [20261003, 3613290282, 8, 7], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"111": 211, "001": 242, "011": 15, "000": 18, "101": 9, "100": 1, "110": 4}, "counts_mcm": {"0": 234, "1": 266}}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "window_dt": 2055, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 8, "seed": [20261003, 3613290282, 8, 8], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"011": 214, "101": 212, "100": 20, "000": 1, "111": 35, "110": 1, "010": 13, "001": 4}, "counts_mcm": {"1": 262, "0": 238}}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "window_dt": 2055, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 9, "seed": [20261003, 3613290282, 8, 9], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"101": 231, "011": 206, "010": 20, "111": 8, "100": 10, "001": 24, "000": 1}, "counts_mcm": {"0": 267, "1": 233}}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[0, 2], [3, 1], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "window_dt": 1333, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 0, "seed": [20261003, 3613290282, 9, 0], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"010": 203, "100": 240, "101": 12, "000": 20, "110": 19, "011": 4, "111": 1, "001": 1}, "counts_mcm": {"110": 232, "001": 255, "111": 6, "010": 3, "000": 3, "100": 1}}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[3, 1], [3, 3], [2, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "window_dt": 1333, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 1, "seed": [20261003, 3613290282, 9, 1], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"111": 218, "011": 9, "110": 10, "001": 231, "101": 26, "000": 6}, "counts_mcm": {"010": 235, "101": 254, "110": 6, "011": 3, "001": 1, "000": 1}}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "window_dt": 1333, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 2, "seed": [20261003, 3613290282, 9, 2], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"011": 229, "101": 214, "001": 28, "111": 13, "010": 11, "100": 3, "000": 1, "110": 1}, "counts_mcm": {"100": 248, "011": 234, "111": 8, "001": 2, "000": 2, "101": 6}}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[1, 1], [3, 0], [0, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "window_dt": 1333, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 3, "seed": [20261003, 3613290282, 9, 3], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"111": 204, "001": 249, "110": 8, "101": 11, "011": 15, "000": 9, "010": 4}, "counts_mcm": {"010": 227, "101": 261, "011": 3, "110": 4, "100": 1, "001": 3, "111": 1}}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[2, 1], [2, 3], [2, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "window_dt": 1333, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 4, "seed": [20261003, 3613290282, 9, 4], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"001": 16, "011": 194, "101": 256, "111": 11, "010": 16, "110": 1, "100": 6}, "counts_mcm": {"110": 220, "001": 268, "111": 5, "010": 4, "000": 1, "101": 1, "011": 1}}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "window_dt": 1333, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 5, "seed": [20261003, 3613290282, 9, 5], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"001": 220, "111": 230, "101": 22, "011": 13, "000": 7, "110": 7, "100": 1}, "counts_mcm": {"001": 231, "110": 248, "010": 7, "100": 2, "101": 2, "000": 3, "111": 6, "011": 1}}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[1, 1], [2, 0], [1, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "window_dt": 1333, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 6, "seed": [20261003, 3613290282, 9, 6], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"001": 229, "101": 13, "111": 222, "110": 7, "011": 23, "000": 5, "100": 1}, "counts_mcm": {"001": 232, "110": 246, "010": 4, "000": 4, "101": 1, "111": 10, "011": 2, "100": 1}}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "window_dt": 1333, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 7, "seed": [20261003, 3613290282, 9, 7], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"011": 212, "101": 229, "111": 18, "100": 22, "000": 2, "010": 9, "001": 8}, "counts_mcm": {"011": 233, "100": 252, "000": 1, "111": 6, "110": 1, "101": 6, "001": 1}}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[0, 1], [1, 0], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "window_dt": 1333, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 8, "seed": [20261003, 3613290282, 9, 8], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"001": 206, "101": 29, "111": 238, "110": 14, "000": 8, "011": 5}, "counts_mcm": {"101": 226, "110": 7, "010": 255, "000": 1, "011": 8, "100": 1, "111": 1, "001": 1}}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "window_dt": 1333, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 9, "seed": [20261003, 3613290282, 9, 9], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"001": 212, "111": 236, "110": 9, "101": 20, "000": 8, "011": 11, "100": 2, "010": 2}, "counts_mcm": {"110": 237, "001": 247, "000": 1, "101": 3, "010": 4, "111": 6, "100": 2}}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "window_dt": 2055, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 0, "seed": [20261003, 3613290282, 10, 0], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"001": 237, "111": 216, "110": 15, "101": 18, "000": 6, "011": 5, "100": 3}, "counts_mcm": {"0": 263, "1": 237}}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "window_dt": 2055, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 1, "seed": [20261003, 3613290282, 10, 1], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"011": 230, "101": 218, "001": 8, "100": 20, "111": 15, "010": 9}, "counts_mcm": {"1": 254, "0": 246}}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "window_dt": 2055, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 2, "seed": [20261003, 3613290282, 10, 2], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"100": 216, "110": 5, "010": 227, "000": 22, "101": 7, "011": 23}, "counts_mcm": {"1": 243, "0": 257}}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "window_dt": 2055, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 3, "seed": [20261003, 3613290282, 10, 3], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"111": 208, "000": 16, "001": 234, "101": 10, "110": 4, "011": 27, "010": 1}, "counts_mcm": {"1": 244, "0": 256}}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[3, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "window_dt": 2055, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 4, "seed": [20261003, 3613290282, 10, 4], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"100": 214, "110": 7, "010": 237, "000": 19, "011": 13, "101": 8, "001": 1, "111": 1}, "counts_mcm": {"1": 239, "0": 261}}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "window_dt": 2055, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 5, "seed": [20261003, 3613290282, 10, 5], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"011": 209, "101": 232, "100": 19, "111": 19, "001": 12, "110": 2, "010": 5, "000": 2}, "counts_mcm": {"1": 238, "0": 262}}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "window_dt": 2055, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 6, "seed": [20261003, 3613290282, 10, 6], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"110": 228, "000": 227, "001": 15, "010": 13, "111": 10, "100": 7}, "counts_mcm": {"0": 254, "1": 246}}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "window_dt": 2055, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 7, "seed": [20261003, 3613290282, 10, 7], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"000": 236, "110": 216, "001": 13, "111": 13, "100": 5, "010": 16, "011": 1}, "counts_mcm": {"1": 253, "0": 247}}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "window_dt": 2055, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 8, "seed": [20261003, 3613290282, 10, 8], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"000": 222, "110": 208, "010": 20, "100": 12, "001": 27, "111": 10, "011": 1}, "counts_mcm": {"1": 260, "0": 240}}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "window_dt": 2055, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 9, "seed": [20261003, 3613290282, 10, 9], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"110": 230, "000": 216, "001": 23, "010": 15, "111": 12, "011": 1, "100": 3}, "counts_mcm": {"1": 261, "0": 239}}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.5995999999999997e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 4721, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 0, "seed": [20261003, 3613290282, 11, 0], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"011": 187, "101": 176, "100": 72, "110": 6, "111": 15, "010": 34, "001": 9, "000": 1}, "counts_mcm": {"0": 249, "1": 251}}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.5995999999999997e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 4721, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 1, "seed": [20261003, 3613290282, 11, 1], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"001": 160, "000": 82, "111": 197, "011": 23, "101": 7, "110": 17, "010": 13, "100": 1}, "counts_mcm": {"1": 249, "0": 251}}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.5995999999999997e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 4721, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 2, "seed": [20261003, 3613290282, 11, 2], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"001": 162, "111": 185, "110": 22, "000": 83, "011": 27, "101": 10, "010": 10, "100": 1}, "counts_mcm": {"0": 251, "1": 249}}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.5995999999999997e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 4721, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 3, "seed": [20261003, 3613290282, 11, 3], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"010": 183, "100": 148, "110": 34, "101": 83, "011": 28, "111": 13, "000": 9, "001": 2}, "counts_mcm": {"0": 259, "1": 241}}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.5995999999999997e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 4721, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 4, "seed": [20261003, 3613290282, 11, 4], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"000": 147, "010": 29, "110": 198, "001": 85, "011": 9, "111": 27, "100": 3, "101": 2}, "counts_mcm": {"0": 236, "1": 264}}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.5995999999999997e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 4721, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 5, "seed": [20261003, 3613290282, 11, 5], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"110": 178, "000": 188, "001": 20, "100": 16, "111": 75, "011": 6, "010": 10, "101": 7}, "counts_mcm": {"1": 271, "0": 229}}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.5995999999999997e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 4721, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 6, "seed": [20261003, 3613290282, 11, 6], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"110": 149, "000": 194, "111": 74, "101": 15, "100": 29, "001": 29, "011": 2, "010": 8}, "counts_mcm": {"1": 234, "0": 266}}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.5995999999999997e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 4721, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 7, "seed": [20261003, 3613290282, 11, 7], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"011": 202, "101": 165, "100": 73, "010": 19, "111": 20, "110": 12, "001": 8, "000": 1}, "counts_mcm": {"0": 253, "1": 247}}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.5995999999999997e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 4721, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 8, "seed": [20261003, 3613290282, 11, 8], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"011": 184, "101": 164, "100": 90, "000": 1, "111": 27, "001": 5, "010": 22, "110": 7}, "counts_mcm": {"1": 240, "0": 260}}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.5995999999999997e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 4721, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 9, "seed": [20261003, 3613290282, 11, 9], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"000": 87, "001": 154, "110": 33, "111": 188, "011": 27, "010": 7, "101": 4}, "counts_mcm": {"1": 244, "0": 256}}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 2.1327999999999996e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 6054, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 0, "seed": [20261003, 3613290282, 12, 0], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"001": 129, "110": 160, "000": 127, "111": 33, "011": 20, "010": 23, "100": 6, "101": 2}, "counts_mcm": {"1": 263, "0": 237}}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[3, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 2.1327999999999996e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 6054, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 1, "seed": [20261003, 3613290282, 12, 1], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"000": 15, "001": 26, "011": 135, "010": 124, "100": 39, "101": 156, "110": 5}, "counts_mcm": {"0": 233, "1": 267}}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 2.1327999999999996e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 6054, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 2, "seed": [20261003, 3613290282, 12, 2], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"101": 123, "100": 117, "011": 160, "111": 25, "010": 60, "110": 11, "001": 4}, "counts_mcm": {"0": 244, "1": 256}}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 2.1327999999999996e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 6054, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 3, "seed": [20261003, 3613290282, 12, 3], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"111": 50, "110": 178, "001": 116, "010": 24, "000": 106, "100": 8, "011": 15, "101": 3}, "counts_mcm": {"0": 273, "1": 227}}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 2.1327999999999996e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 6054, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 4, "seed": [20261003, 3613290282, 12, 4], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"111": 113, "001": 185, "110": 115, "101": 27, "000": 31, "100": 25, "010": 2, "011": 2}, "counts_mcm": {"0": 234, "1": 266}}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 2.1327999999999996e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 6054, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 5, "seed": [20261003, 3613290282, 12, 5], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"110": 27, "010": 168, "100": 127, "101": 123, "111": 15, "011": 34, "000": 3, "001": 3}, "counts_mcm": {"1": 246, "0": 254}}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 2.1327999999999996e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 6054, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 6, "seed": [20261003, 3613290282, 12, 6], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"001": 129, "111": 149, "110": 34, "000": 130, "011": 32, "010": 15, "101": 11}, "counts_mcm": {"1": 269, "0": 231}}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 2.1327999999999996e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 6054, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 7, "seed": [20261003, 3613290282, 12, 7], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"110": 174, "010": 25, "001": 112, "000": 134, "111": 26, "011": 20, "101": 4, "100": 5}, "counts_mcm": {"1": 249, "0": 251}}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 2.1327999999999996e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 6054, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 8, "seed": [20261003, 3613290282, 12, 8], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"110": 123, "111": 103, "000": 176, "100": 28, "010": 8, "001": 31, "101": 27, "011": 4}, "counts_mcm": {"1": 242, "0": 258}}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 2.1327999999999996e-05, "tau_w_s": 5.331999999999999e-06, "window_dt": 6054, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 9, "seed": [20261003, 3613290282, 12, 9], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"100": 146, "010": 151, "011": 44, "110": 25, "101": 108, "111": 17, "001": 2, "000": 7}, "counts_mcm": {"1": 260, "0": 240}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 0, "seed": [20261004, 3613290282, 0, 0], "pad_on": false, "label": "nopad", "layout": [13, 14, 15], "counts_fin": {"011": 216, "101": 262, "010": 1, "111": 11, "001": 7, "100": 3}, "counts_mcm": {"1": 225, "0": 275}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 1, "seed": [20261004, 3613290282, 0, 1], "pad_on": false, "label": "nopad", "layout": [13, 14, 15], "counts_fin": {"010": 249, "100": 243, "110": 3, "000": 4, "101": 1}, "counts_mcm": {"1": 253, "0": 247}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 2, "seed": [20261004, 3613290282, 0, 2], "pad_on": false, "label": "nopad", "layout": [13, 14, 15], "counts_fin": {"010": 250, "100": 233, "000": 11, "110": 5, "101": 1}, "counts_mcm": {"0": 258, "1": 242}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 3, "seed": [20261004, 3613290282, 0, 3], "pad_on": false, "label": "nopad", "layout": [13, 14, 15], "counts_fin": {"010": 257, "100": 229, "000": 4, "110": 8, "011": 2}, "counts_mcm": {"1": 267, "0": 233}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 4, "seed": [20261004, 3613290282, 0, 4], "pad_on": false, "label": "nopad", "layout": [13, 14, 15], "counts_fin": {"101": 260, "011": 224, "100": 3, "111": 4, "001": 6, "010": 3}, "counts_mcm": {"1": 268, "0": 232}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 5, "seed": [20261004, 3613290282, 0, 5], "pad_on": false, "label": "nopad", "layout": [13, 14, 15], "counts_fin": {"000": 232, "110": 255, "010": 6, "100": 7}, "counts_mcm": {"1": 238, "0": 262}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 6, "seed": [20261004, 3613290282, 0, 6], "pad_on": false, "label": "nopad", "layout": [13, 14, 15], "counts_fin": {"110": 234, "000": 245, "010": 9, "100": 12}, "counts_mcm": {"0": 243, "1": 257}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 7, "seed": [20261004, 3613290282, 0, 7], "pad_on": false, "label": "nopad", "layout": [13, 14, 15], "counts_fin": {"100": 257, "010": 221, "110": 11, "000": 9, "011": 2}, "counts_mcm": {"0": 267, "1": 233}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 8, "seed": [20261004, 3613290282, 0, 8], "pad_on": false, "label": "nopad", "layout": [13, 14, 15], "counts_fin": {"000": 250, "110": 234, "100": 13, "111": 1, "010": 2}, "counts_mcm": {"1": 260, "0": 240}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 9, "seed": [20261004, 3613290282, 0, 9], "pad_on": false, "label": "nopad", "layout": [13, 14, 15], "counts_fin": {"110": 248, "000": 236, "100": 6, "010": 6, "111": 3, "001": 1}, "counts_mcm": {"1": 261, "0": 239}}, {"bench": "fliplaw", "prep": 0, "lam": 1, "twirl": 0, "mcm_r": [0], "fin_map": {"a": [0, 0]}, "layout": [13, 14, 15], "counts_fin": {"0": 481, "1": 19}, "counts_mcm": {"0": 491, "1": 9}}, {"bench": "fliplaw", "prep": 0, "lam": 1, "twirl": 1, "mcm_r": [0], "fin_map": {"a": [0, 0]}, "layout": [13, 14, 15], "counts_fin": {"0": 491, "1": 9}, "counts_mcm": {"0": 494, "1": 6}}, {"bench": "fliplaw", "prep": 0, "lam": 1, "twirl": 2, "mcm_r": [0], "fin_map": {"a": [0, 0]}, "layout": [13, 14, 15], "counts_fin": {"0": 477, "1": 23}, "counts_mcm": {"0": 484, "1": 16}}, {"bench": "fliplaw", "prep": 0, "lam": 1, "twirl": 3, "mcm_r": [0], "fin_map": {"a": [0, 0]}, "layout": [13, 14, 15], "counts_fin": {"0": 491, "1": 9}, "counts_mcm": {"0": 494, "1": 6}}, {"bench": "fliplaw", "prep": 0, "lam": 1, "twirl": 4, "mcm_r": [1], "fin_map": {"a": [0, 0]}, "layout": [13, 14, 15], "counts_fin": {"0": 484, "1": 16}, "counts_mcm": {"1": 490, "0": 10}}, {"bench": "fliplaw", "prep": 0, "lam": 1, "twirl": 5, "mcm_r": [0], "fin_map": {"a": [0, 0]}, "layout": [13, 14, 15], "counts_fin": {"0": 487, "1": 13}, "counts_mcm": {"0": 487, "1": 13}}, {"bench": "fliplaw", "prep": 0, "lam": 1, "twirl": 6, "mcm_r": [1], "fin_map": {"a": [0, 0]}, "layout": [13, 14, 15], "counts_fin": {"0": 482, "1": 18}, "counts_mcm": {"1": 492, "0": 8}}, {"bench": "fliplaw", "prep": 0, "lam": 1, "twirl": 7, "mcm_r": [0], "fin_map": {"a": [0, 0]}, "layout": [13, 14, 15], "counts_fin": {"0": 484, "1": 16}, "counts_mcm": {"0": 495, "1": 5}}, {"bench": "fliplaw", "prep": 0, "lam": 1, "twirl": 8, "mcm_r": [0], "fin_map": {"a": [0, 0]}, "layout": [13, 14, 15], "counts_fin": {"0": 490, "1": 10}, "counts_mcm": {"0": 491, "1": 9}}, {"bench": "fliplaw", "prep": 0, "lam": 1, "twirl": 9, "mcm_r": [1], "fin_map": {"a": [0, 0]}, "layout": [13, 14, 15], "counts_fin": {"0": 483, "1": 17}, "counts_mcm": {"1": 489, "0": 11}}, {"bench": "fliplaw", "prep": 0, "lam": 3, "twirl": 0, "mcm_r": [1, 1, 0], "fin_map": {"a": [0, 0]}, "layout": [13, 14, 15], "counts_fin": {"0": 474, "1": 26}, "counts_mcm": {"011": 472, "101": 9, "111": 9, "100": 8, "001": 2}}, {"bench": "fliplaw", "prep": 0, "lam": 3, "twirl": 1, "mcm_r": [1, 0, 0], "fin_map": {"a": [0, 0]}, "layout": [13, 14, 15], "counts_fin": {"0": 485, "1": 15}, "counts_mcm": {"001": 479, "111": 5, "000": 3, "110": 6, "011": 4, "101": 2, "010": 1}}, {"bench": "fliplaw", "prep": 0, "lam": 3, "twirl": 2, "mcm_r": [0, 0, 0], "fin_map": {"a": [0, 0]}, "layout": [13, 14, 15], "counts_fin": {"0": 489, "1": 11}, "counts_mcm": {"000": 489, "111": 5, "010": 2, "100": 3, "001": 1}}, {"bench": "fliplaw", "prep": 0, "lam": 3, "twirl": 3, "mcm_r": [0, 0, 1], "fin_map": {"a": [0, 0]}, "layout": [13, 14, 15], "counts_fin": {"0": 482, "1": 18}, "counts_mcm": {"100": 484, "011": 10, "000": 3, "101": 3}}, {"bench": "fliplaw", "prep": 0, "lam": 3, "twirl": 4, "mcm_r": [1, 0, 1], "fin_map": {"a": [0, 0]}, "layout": [13, 14, 15], "counts_fin": {"0": 472, "1": 28}, "counts_mcm": {"101": 482, "011": 6, "111": 1, "010": 9, "100": 1, "001": 1}}, {"bench": "fliplaw", "prep": 0, "lam": 3, "twirl": 5, "mcm_r": [0, 0, 1], "fin_map": {"a": [0, 0]}, "layout": [13, 14, 15], "counts_fin": {"1": 16, "0": 484}, "counts_mcm": {"100": 486, "000": 2, "110": 4, "011": 8}}, {"bench": "fliplaw", "prep": 0, "lam": 3, "twirl": 6, "mcm_r": [0, 0, 1], "fin_map": {"a": [0, 0]}, "layout": [13, 14, 15], "counts_fin": {"0": 486, "1": 14}, "counts_mcm": {"100": 484, "000": 8, "011": 7, "111": 1}}, {"bench": "fliplaw", "prep": 0, "lam": 3, "twirl": 7, "mcm_r": [1, 0, 0], "fin_map": {"a": [0, 0]}, "layout": [13, 14, 15], "counts_fin": {"0": 480, "1": 20}, "counts_mcm": {"001": 484, "110": 11, "111": 3, "101": 2}}, {"bench": "fliplaw", "prep": 0, "lam": 3, "twirl": 8, "mcm_r": [0, 1, 1], "fin_map": {"a": [0, 0]}, "layout": [13, 14, 15], "counts_fin": {"0": 470, "1": 30}, "counts_mcm": {"110": 486, "001": 3, "000": 1, "111": 2, "010": 8}}, {"bench": "fliplaw", "prep": 0, "lam": 3, "twirl": 9, "mcm_r": [1, 0, 0], "fin_map": {"a": [0, 0]}, "layout": [13, 14, 15], "counts_fin": {"0": 480, "1": 20}, "counts_mcm": {"001": 484, "110": 10, "101": 1, "111": 3, "011": 2}}, {"bench": "fliplaw", "prep": 1, "lam": 1, "twirl": 0, "mcm_r": [0], "fin_map": {"a": [0, 0]}, "layout": [13, 14, 15], "counts_fin": {"1": 475, "0": 25}, "counts_mcm": {"1": 488, "0": 12}}, {"bench": "fliplaw", "prep": 1, "lam": 1, "twirl": 1, "mcm_r": [1], "fin_map": {"a": [0, 0]}, "layout": [13, 14, 15], "counts_fin": {"1": 488, "0": 12}, "counts_mcm": {"0": 489, "1": 11}}, {"bench": "fliplaw", "prep": 1, "lam": 1, "twirl": 2, "mcm_r": [1], "fin_map": {"a": [0, 0]}, "layout": [13, 14, 15], "counts_fin": {"1": 490, "0": 10}, "counts_mcm": {"0": 491, "1": 9}}, {"bench": "fliplaw", "prep": 1, "lam": 1, "twirl": 3, "mcm_r": [0], "fin_map": {"a": [0, 0]}, "layout": [13, 14, 15], "counts_fin": {"1": 481, "0": 19}, "counts_mcm": {"1": 486, "0": 14}}, {"bench": "fliplaw", "prep": 1, "lam": 1, "twirl": 4, "mcm_r": [0], "fin_map": {"a": [0, 0]}, "layout": [13, 14, 15], "counts_fin": {"1": 478, "0": 22}, "counts_mcm": {"1": 486, "0": 14}}, {"bench": "fliplaw", "prep": 1, "lam": 1, "twirl": 5, "mcm_r": [0], "fin_map": {"a": [0, 0]}, "layout": [13, 14, 15], "counts_fin": {"1": 480, "0": 20}, "counts_mcm": {"1": 486, "0": 14}}, {"bench": "fliplaw", "prep": 1, "lam": 1, "twirl": 6, "mcm_r": [1], "fin_map": {"a": [0, 0]}, "layout": [13, 14, 15], "counts_fin": {"1": 488, "0": 12}, "counts_mcm": {"0": 492, "1": 8}}, {"bench": "fliplaw", "prep": 1, "lam": 1, "twirl": 7, "mcm_r": [1], "fin_map": {"a": [0, 0]}, "layout": [13, 14, 15], "counts_fin": {"1": 485, "0": 15}, "counts_mcm": {"0": 489, "1": 11}}, {"bench": "fliplaw", "prep": 1, "lam": 1, "twirl": 8, "mcm_r": [0], "fin_map": {"a": [0, 0]}, "layout": [13, 14, 15], "counts_fin": {"1": 481, "0": 19}, "counts_mcm": {"1": 488, "0": 12}}, {"bench": "fliplaw", "prep": 1, "lam": 1, "twirl": 9, "mcm_r": [0], "fin_map": {"a": [0, 0]}, "layout": [13, 14, 15], "counts_fin": {"1": 481, "0": 19}, "counts_mcm": {"1": 489, "0": 11}}, {"bench": "fliplaw", "prep": 1, "lam": 3, "twirl": 0, "mcm_r": [0, 1, 0], "fin_map": {"a": [0, 0]}, "layout": [13, 14, 15], "counts_fin": {"1": 464, "0": 36}, "counts_mcm": {"101": 472, "011": 8, "001": 3, "111": 2, "010": 14, "100": 1}}, {"bench": "fliplaw", "prep": 1, "lam": 3, "twirl": 1, "mcm_r": [0, 1, 1], "fin_map": {"a": [0, 0]}, "layout": [13, 14, 15], "counts_fin": {"1": 477, "0": 23}, "counts_mcm": {"001": 477, "111": 7, "110": 12, "101": 1, "000": 1, "011": 2}}, {"bench": "fliplaw", "prep": 1, "lam": 3, "twirl": 2, "mcm_r": [1, 0, 0], "fin_map": {"a": [0, 0]}, "layout": [13, 14, 15], "counts_fin": {"1": 474, "0": 26}, "counts_mcm": {"110": 479, "000": 2, "001": 8, "010": 9, "011": 1, "100": 1}}, {"bench": "fliplaw", "prep": 1, "lam": 3, "twirl": 3, "mcm_r": [1, 0, 0], "fin_map": {"a": [0, 0]}, "layout": [13, 14, 15], "counts_fin": {"1": 469, "0": 31}, "counts_mcm": {"110": 474, "010": 8, "001": 12, "111": 2, "000": 3, "100": 1}}, {"bench": "fliplaw", "prep": 1, "lam": 3, "twirl": 4, "mcm_r": [0, 1, 1], "fin_map": {"a": [0, 0]}, "layout": [13, 14, 15], "counts_fin": {"1": 478, "0": 22}, "counts_mcm": {"001": 482, "111": 4, "110": 11, "011": 2, "000": 1}}, {"bench": "fliplaw", "prep": 1, "lam": 3, "twirl": 5, "mcm_r": [1, 1, 0], "fin_map": {"a": [0, 0]}, "layout": [13, 14, 15], "counts_fin": {"1": 475, "0": 25}, "counts_mcm": {"100": 485, "000": 4, "011": 8, "110": 3}}, {"bench": "fliplaw", "prep": 1, "lam": 3, "twirl": 6, "mcm_r": [1, 0, 0], "fin_map": {"a": [0, 0]}, "layout": [13, 14, 15], "counts_fin": {"1": 476, "0": 24}, "counts_mcm": {"110": 479, "010": 7, "001": 5, "111": 7, "000": 2}}, {"bench": "fliplaw", "prep": 1, "lam": 3, "twirl": 7, "mcm_r": [1, 1, 0], "fin_map": {"a": [0, 0]}, "layout": [13, 14, 15], "counts_fin": {"1": 479, "0": 21}, "counts_mcm": {"100": 485, "011": 8, "000": 3, "110": 4}}, {"bench": "fliplaw", "prep": 1, "lam": 3, "twirl": 8, "mcm_r": [1, 1, 0], "fin_map": {"a": [0, 0]}, "layout": [13, 14, 15], "counts_fin": {"1": 481, "0": 19}, "counts_mcm": {"100": 492, "011": 5, "110": 1, "101": 1, "000": 1}}, {"bench": "fliplaw", "prep": 1, "lam": 3, "twirl": 9, "mcm_r": [1, 0, 0], "fin_map": {"a": [0, 0]}, "layout": [13, 14, 15], "counts_fin": {"1": 474, "0": 26}, "counts_mcm": {"110": 480, "100": 2, "111": 1, "010": 12, "001": 5}}]}], "calibration_after": {"utc": "2026-10-04T17:37:25.461381+00:00", "backend": "ibm_kingston", "qubits": {"13": {"t1": 0.0004061423345113376, "t2": 0.0005821074804056991, "freq": null, "meas_err": 0.006591796875, "measure_2_err": 0.0107421875, "x_err": 0.00041157567667183956}, "14": {"t1": 0.00035207866815929875, "t2": 0.0004276935240688528, "freq": null, "meas_err": 0.02734375, "measure_2_err": 0.016357421875, "x_err": 0.00013262142955580879}, "15": {"t1": 0.0002314112931499985, "t2": 0.00022993165784017432, "freq": null, "meas_err": 0.006591796875, "measure_2_err": 0.00439453125, "x_err": 0.0002090138689974386}, "19": {"t1": 0.00025378557637528975, "t2": 0.00019661075992688214, "freq": null, "meas_err": 0.01220703125, "measure_2_err": 0.007080078125, "x_err": 0.00030317198843908083}, "35": {"t1": 0.0002690193793855491, "t2": 0.00027454364833733546, "freq": null, "meas_err": 0.022705078125, "measure_2_err": 0.025634765625, "x_err": 0.00011249943813429711}, "34": {"t1": 0.00018834347291116462, "t2": 0.00016436636770432084, "freq": null, "meas_err": 0.021484375, "measure_2_err": 0.012939453125, "x_err": 0.0002759323653725313}, "33": {"t1": 0.00022972577690687544, "t2": 0.00023864376638319765, "freq": null, "meas_err": 0.017333984375, "measure_2_err": 0.00732421875, "x_err": 0.00010694183893873531}, "32": {"t1": 0.00023792390263300243, "t2": 0.00035265495447360214, "freq": null, "meas_err": 0.048828125, "measure_2_err": 0.01513671875, "x_err": 0.00022364633269255358}}, "cz": {"13-14": 0.0013716248821896149, "14-15": 0.002601900438190946, "15-19": 0.0020932307244959647, "19-35": 0.0009279234107442136, "35-34": 0.001416574533819187, "34-33": 0.002129853372728391, "33-32": 0.008022083117479761}}}

==> anc/job1b_check.json <==
{
 "results": ".\\job1b_results.json",
 "mock_aer": false,
 "backend": "ibm_kingston",
 "power": {
  "kind": "INFO",
  "bLM_job1": -0.0013545121655560355,
  "ci_job1": {
   "lo": -0.005499691942772805,
   "hi": 0.002567280852785977,
   "p_boot": 0.516,
   "n": 500
  },
  "se_bLM_job1": 0.002057901223356832,
  "se_bLM_projected_2e4": 0.001028950611678416,
  "mde80_alpha05": 0.0028827080336782506,
  "mde80_holm_worst_alpha0125": 0.003435974777577735,
  "effects_job1": {
   "b0": -0.04383193791103517,
   "bG": -0.0013157024591705577,
   "bL": -0.01572035804204895,
   "bM": 0.0038942354291275688,
   "bGL": -0.00037114213278702235,
   "bGM": -0.00042435622031582795,
   "bLM": -0.0013545121655560355,
   "bGLM": -0.004029041503482521
  }
 },
 "s_per_exec_for_jobs23": 0.0003928571428571428,
 "gates": {
  "bit_order": {
   "kind": "STOP",
   "pass": true,
   "X_s_le": 0.9716,
   "X_s_be": -0.015199999999999991,
   "ZtZa_le": 0.8528,
   "ZtZa_be": -0.00039999999999995595
  },
  "l_knob": {
   "kind": "STOP",
   "pass": true,
   "diff_over_se": 5.771136251712607
  },
  "latency_shape": {
   "kind": "FLAG",
   "pass": true,
   "scan": {
    "1": {
     "E": 0.9716,
     "se": 0.0033464440829035214,
     "n": 5000
    },
    "2": {
     "E": 0.96,
     "se": 0.003959797974644667,
     "n": 5000
    },
    "3": {
     "E": 0.9372,
     "se": 0.004932669865296073,
     "n": 5000
    },
    "4": {
     "E": 0.9292,
     "se": 0.005226611904475019,
     "n": 5000
    },
    "5": {
     "E": 0.8999999999999999,
     "se": 0.006164414002968979,
     "n": 5000
    }
   },
   "linear_fit": [
    -0.01740000000000005,
    0.9918000000000002
   ],
   "resid_over_se": [
    -0.8367090352129037,
    0.7576144084141024,
    -0.4865519212800619,
    1.339299746745423,
    -0.7786628214276641
   ],
   "monotone": true,
   "intercept_lambda0": 0.9918000000000002
  },
  "latency_model": {
   "kind": "STOP",
   "pass": true,
   "echo": true,
   "chi2_exponential": 3.9955142021680103,
   "dof_exponential": 3,
   "params_exponential": [
    0.9909718337193096,
    0.017743155375711323
   ],
   "chi2_cosine": 2.525712070426468,
   "dof_cosine": 2,
   "params_cosine": [
    0.9960885923418924,
    0.05389977801460309,
    0.16773618629979611
   ],
   "rule": "pass if exponential chi2/dof <= 5 or cosine improves chi2 by <= 25"
  },
  "duration_ctrl": {
   "kind": "FLAG",
   "pass": true,
   "padded": 0.9716,
   "unpadded": 0.9787999999999999,
   "delta": -0.007199999999999873,
   "delta_over_se": -1.6267790856720246
  },
  "log_usable": {
   "kind": "STOP",
   "pass": true,
   "E_spec": {
    "(1, 1, 1)": 0.9716,
    "(1, 1, 3)": 0.9748000000000001,
    "(1, 3, 1)": 0.9372,
    "(1, 3, 3)": 0.9503999999999999,
    "(3, 1, 1)": 0.9628000000000001,
    "(3, 1, 3)": 0.98,
    "(3, 3, 1)": 0.9423999999999999,
    "(3, 3, 3)": 0.9388000000000001,
    "(2, 2, 1)": 0.958,
    "(2, 2, 3)": 0.9616
   },
   "E_ff": {
    "(1, 1, 1)": 0.8528,
    "(1, 1, 3)": 0.8048,
    "(1, 3, 1)": 0.7747999999999999,
    "(1, 3, 3)": 0.724,
    "(3, 1, 1)": 0.8500000000000001,
    "(3, 1, 3)": 0.8008,
    "(3, 3, 1)": 0.7564,
    "(3, 3, 3)": 0.7223999999999999,
    "(2, 2, 1)": 0.8291999999999999,
    "(2, 2, 3)": 0.7452000000000001
   },
   "ff_below_0.05": []
  },
  "quota": {
   "kind": "WAIT",
   "pass": true,
   "job1_usage_s": 22,
   "s_per_exec_measured": 0.00031428571428571427,
   "projected_jobs23_s": 341.99999999999994,
   "remaining_s": 551
  }
 },
 "decision": "GO",
 "stops": [],
 "waits": [],
 "flags": []
}

==> anc/job1b_echo_pilot.py <==
"""job1b_echo_pilot.py - re-pilot after Job 1: same probe factorial + latency scan + duration
control, now with the staggered echo in every window (common.ECHO). Its one job is to show the
echo removed the coherent rotation Job 1 found, before Jobs 2-3 spend their QPU time.
The flip-law circuits are not repeated: they contain no window, so the echo cannot change them.
Cost: 14 settings x 10 twirls x 500 shots = 7.0e4 executions, 1 sub-job."""
from common import *

args = get_args(); name, chain, rep = resolve(args)
backend = get_backend(args, name)
tim = Timing(backend.target, use_mcm2="measure_2" in backend.target.operation_names, layout=chain)
K, SHOTS = 10, 500
items = build("probe", FACTORIAL + [(1, 2, 1), (1, 4, 1), (1, 5, 1)], K, tim, args.seed + 10, echo=True)
items += [(c, {**m, "label": "nopad"}) for c, m in build("probe", [(1, 1, 1)], K, tim, args.seed + 11, pad=False, echo=True)]
run_job(args.job_name or "job1b", [("probe", items, layout_for("probe", chain))], args, SHOTS, s_per_exec=args.s_per_exec)


==> anc/job1b_ids.json <==
{"job_ids": ["db194muegvvc73bhao6g"]}

==> anc/job1b_manifest.json <==
{"job": "job1b", "backend": "ibm_kingston", "chain": [13, 14, 15, 19, 35, 34, 33, 32], "shots": 500, "measure_2_used": true, "estimate_s": 26.5, "quota_before": {"instance_id": "[redacted]", "plan_id": "850b21a7-71de-4e53-9441-1abdd202f35d", "usage_consumed_seconds": 27, "usage_consumed_ru": 0.45, "usage_period": {"start_time": "2026-09-06T17:52:24.528Z", "end_time": "2026-10-04T17:52:24.528Z"}, "usage_limit_seconds": 600, "usage_limit_ru": 10, "usage_limit_reached": false, "usage_remaining_seconds": 573}, "submitted_utc": "2026-10-04T17:52:25.918145+00:00", "calibration_before": {"utc": "2026-10-04T17:52:25.918208+00:00", "backend": "ibm_kingston", "qubits": {"13": {"t1": 0.0004061423345113376, "t2": 0.0005821074804056991, "freq": null, "meas_err": 0.006591796875, "measure_2_err": 0.0107421875, "x_err": 0.00041157567667183956}, "14": {"t1": 0.00035207866815929875, "t2": 0.0004276935240688528, "freq": null, "meas_err": 0.02734375, "measure_2_err": 0.016357421875, "x_err": 0.00013262142955580879}, "15": {"t1": 0.0002314112931499985, "t2": 0.00022993165784017432, "freq": null, "meas_err": 0.006591796875, "measure_2_err": 0.00439453125, "x_err": 0.0002090138689974386}, "19": {"t1": 0.00025378557637528975, "t2": 0.00019661075992688214, "freq": null, "meas_err": 0.01220703125, "measure_2_err": 0.007080078125, "x_err": 0.00030317198843908083}, "35": {"t1": 0.0002690193793855491, "t2": 0.00027454364833733546, "freq": null, "meas_err": 0.022705078125, "measure_2_err": 0.025634765625, "x_err": 0.00011249943813429711}, "34": {"t1": 0.00018834347291116462, "t2": 0.00016436636770432084, "freq": null, "meas_err": 0.021484375, "measure_2_err": 0.012939453125, "x_err": 0.0002759323653725313}, "33": {"t1": 0.00022972577690687544, "t2": 0.00023864376638319765, "freq": null, "meas_err": 0.017333984375, "measure_2_err": 0.00732421875, "x_err": 0.00010694183893873531}, "32": {"t1": 0.00023792390263300243, "t2": 0.00035265495447360214, "freq": null, "meas_err": 0.048828125, "measure_2_err": 0.01513671875, "x_err": 0.00022364633269255358}}, "cz": {"13-14": 0.0013716248821896149, "14-15": 0.002601900438190946, "15-19": 0.0020932307244959647, "19-35": 0.0009279234107442136, "35-34": 0.001416574533819187, "34-33": 0.002129853372728391, "33-32": 0.008022083117479761}}, "subjobs": [{"bench": "probe", "job_id": "db194muegvvc73bhao6g", "layout": [13, 14, 15], "usage_estimation": {"quantum_seconds": null}, "metas": [{"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 722, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 0, "seed": [20261013, 3613290282, 0, 0], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 722, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 1, "seed": [20261013, 3613290282, 0, 1], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 722, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 2, "seed": [20261013, 3613290282, 0, 2], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 722, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 3, "seed": [20261013, 3613290282, 0, 3], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 722, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 4, "seed": [20261013, 3613290282, 0, 4], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 722, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 5, "seed": [20261013, 3613290282, 0, 5], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 722, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 6, "seed": [20261013, 3613290282, 0, 6], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 722, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 7, "seed": [20261013, 3613290282, 0, 7], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 722, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 8, "seed": [20261013, 3613290282, 0, 8], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 722, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 9, "seed": [20261013, 3613290282, 0, 9], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 0, "seed": [20261013, 3613290282, 1, 0], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 1, "seed": [20261013, 3613290282, 1, 1], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 2, "seed": [20261013, 3613290282, 1, 2], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[0, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 3, "seed": [20261013, 3613290282, 1, 3], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 4, "seed": [20261013, 3613290282, 1, 4], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 5, "seed": [20261013, 3613290282, 1, 5], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 6, "seed": [20261013, 3613290282, 1, 6], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 7, "seed": [20261013, 3613290282, 1, 7], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 8, "seed": [20261013, 3613290282, 1, 8], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 9, "seed": [20261013, 3613290282, 1, 9], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 3388, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 0, "seed": [20261013, 3613290282, 2, 0], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 3388, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 1, "seed": [20261013, 3613290282, 2, 1], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 3388, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 2, "seed": [20261013, 3613290282, 2, 2], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 3388, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 3, "seed": [20261013, 3613290282, 2, 3], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 3388, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 4, "seed": [20261013, 3613290282, 2, 4], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 3388, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 5, "seed": [20261013, 3613290282, 2, 5], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 3388, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 6, "seed": [20261013, 3613290282, 2, 6], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 3388, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 7, "seed": [20261013, 3613290282, 2, 7], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 3388, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 8, "seed": [20261013, 3613290282, 2, 8], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 3388, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 9, "seed": [20261013, 3613290282, 2, 9], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2666, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 0, "seed": [20261013, 3613290282, 3, 0], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2666, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 1, "seed": [20261013, 3613290282, 3, 1], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2666, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 2, "seed": [20261013, 3613290282, 3, 2], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2666, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 3, "seed": [20261013, 3613290282, 3, 3], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2666, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 4, "seed": [20261013, 3613290282, 3, 4], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2666, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 5, "seed": [20261013, 3613290282, 3, 5], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2666, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 6, "seed": [20261013, 3613290282, 3, 6], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2666, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 7, "seed": [20261013, 3613290282, 3, 7], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2666, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 8, "seed": [20261013, 3613290282, 3, 8], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2666, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 9, "seed": [20261013, 3613290282, 3, 9], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[0, 0], [1, 2], [1, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 722, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 0, "seed": [20261013, 3613290282, 4, 0], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[1, 1], [1, 0], [1, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 722, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 1, "seed": [20261013, 3613290282, 4, 1], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[0, 1], [1, 2], [1, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 722, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 2, "seed": [20261013, 3613290282, 4, 2], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[1, 3], [2, 2], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 722, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 3, "seed": [20261013, 3613290282, 4, 3], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[2, 3], [0, 1], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 722, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 4, "seed": [20261013, 3613290282, 4, 4], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[1, 3], [0, 0], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 722, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 5, "seed": [20261013, 3613290282, 4, 5], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[3, 1], [3, 0], [0, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 722, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 6, "seed": [20261013, 3613290282, 4, 6], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[1, 3], [0, 1], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 722, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 7, "seed": [20261013, 3613290282, 4, 7], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[3, 1], [3, 1], [2, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 722, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 8, "seed": [20261013, 3613290282, 4, 8], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[3, 2], [3, 0], [3, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 722, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 9, "seed": [20261013, 3613290282, 4, 9], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[1, 3], [2, 1], [2, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 0, "seed": [20261013, 3613290282, 5, 0], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[0, 0], [2, 3], [3, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 1, "seed": [20261013, 3613290282, 5, 1], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[2, 3], [0, 0], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 2, "seed": [20261013, 3613290282, 5, 2], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[0, 3], [0, 1], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 3, "seed": [20261013, 3613290282, 5, 3], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[3, 0], [3, 1], [1, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 4, "seed": [20261013, 3613290282, 5, 4], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[0, 0], [3, 2], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 5, "seed": [20261013, 3613290282, 5, 5], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[3, 2], [1, 1], [2, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 6, "seed": [20261013, 3613290282, 5, 6], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[1, 0], [2, 0], [3, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 7, "seed": [20261013, 3613290282, 5, 7], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[0, 1], [1, 3], [1, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 8, "seed": [20261013, 3613290282, 5, 8], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[0, 3], [1, 2], [3, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 9, "seed": [20261013, 3613290282, 5, 9], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[3, 1], [2, 0], [2, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 3388, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 0, "seed": [20261013, 3613290282, 6, 0], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[1, 2], [3, 2], [2, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 3388, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 1, "seed": [20261013, 3613290282, 6, 1], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[2, 2], [2, 0], [1, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 3388, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 2, "seed": [20261013, 3613290282, 6, 2], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[1, 3], [1, 0], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 3388, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 3, "seed": [20261013, 3613290282, 6, 3], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[2, 3], [0, 3], [3, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 3388, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 4, "seed": [20261013, 3613290282, 6, 4], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[3, 3], [2, 0], [3, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 3388, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 5, "seed": [20261013, 3613290282, 6, 5], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[0, 1], [0, 1], [1, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 3388, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 6, "seed": [20261013, 3613290282, 6, 6], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[1, 1], [3, 3], [2, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 3388, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 7, "seed": [20261013, 3613290282, 6, 7], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[0, 2], [1, 0], [0, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 3388, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 8, "seed": [20261013, 3613290282, 6, 8], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[1, 1], [3, 2], [0, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 3388, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 9, "seed": [20261013, 3613290282, 6, 9], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[1, 1], [0, 0], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2666, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 0, "seed": [20261013, 3613290282, 7, 0], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[1, 1], [1, 1], [3, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2666, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 1, "seed": [20261013, 3613290282, 7, 1], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[3, 2], [1, 2], [0, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2666, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 2, "seed": [20261013, 3613290282, 7, 2], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[0, 0], [1, 2], [0, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2666, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 3, "seed": [20261013, 3613290282, 7, 3], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[3, 0], [2, 2], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2666, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 4, "seed": [20261013, 3613290282, 7, 4], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[2, 0], [2, 3], [3, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2666, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 5, "seed": [20261013, 3613290282, 7, 5], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[3, 2], [2, 1], [3, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2666, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 6, "seed": [20261013, 3613290282, 7, 6], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[1, 3], [2, 2], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2666, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 7, "seed": [20261013, 3613290282, 7, 7], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[0, 3], [0, 0], [0, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2666, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 8, "seed": [20261013, 3613290282, 7, 8], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[2, 3], [0, 0], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2666, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 9, "seed": [20261013, 3613290282, 7, 9], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[1, 0], [1, 2], [1, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2055, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 0, "seed": [20261013, 3613290282, 8, 0], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2055, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 1, "seed": [20261013, 3613290282, 8, 1], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[3, 0], [0, 0], [0, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2055, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 2, "seed": [20261013, 3613290282, 8, 2], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2055, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 3, "seed": [20261013, 3613290282, 8, 3], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2055, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 4, "seed": [20261013, 3613290282, 8, 4], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[2, 1], [0, 0], [3, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2055, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 5, "seed": [20261013, 3613290282, 8, 5], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[1, 1], [0, 0], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2055, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 6, "seed": [20261013, 3613290282, 8, 6], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2055, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 7, "seed": [20261013, 3613290282, 8, 7], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2055, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 8, "seed": [20261013, 3613290282, 8, 8], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[2, 3], [0, 2], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2055, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 9, "seed": [20261013, 3613290282, 8, 9], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 1333, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 0, "seed": [20261013, 3613290282, 9, 0], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[1, 2], [0, 1], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 1333, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 1, "seed": [20261013, 3613290282, 9, 1], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[2, 1], [3, 3], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 1333, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 2, "seed": [20261013, 3613290282, 9, 2], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[0, 1], [0, 3], [1, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 1333, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 3, "seed": [20261013, 3613290282, 9, 3], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 1333, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 4, "seed": [20261013, 3613290282, 9, 4], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 1333, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 5, "seed": [20261013, 3613290282, 9, 5], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[1, 0], [0, 2], [2, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 1333, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 6, "seed": [20261013, 3613290282, 9, 6], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 1333, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 7, "seed": [20261013, 3613290282, 9, 7], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 1333, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 8, "seed": [20261013, 3613290282, 9, 8], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[0, 0], [2, 3], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 1333, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 9, "seed": [20261013, 3613290282, 9, 9], "pad_on": true}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2055, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 0, "seed": [20261013, 3613290282, 10, 0], "pad_on": true}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2055, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 1, "seed": [20261013, 3613290282, 10, 1], "pad_on": true}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2055, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 2, "seed": [20261013, 3613290282, 10, 2], "pad_on": true}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2055, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 3, "seed": [20261013, 3613290282, 10, 3], "pad_on": true}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2055, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 4, "seed": [20261013, 3613290282, 10, 4], "pad_on": true}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2055, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 5, "seed": [20261013, 3613290282, 10, 5], "pad_on": true}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2055, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 6, "seed": [20261013, 3613290282, 10, 6], "pad_on": true}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2055, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 7, "seed": [20261013, 3613290282, 10, 7], "pad_on": true}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2055, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 8, "seed": [20261013, 3613290282, 10, 8], "pad_on": true}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2055, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 9, "seed": [20261013, 3613290282, 10, 9], "pad_on": true}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.5995999999999997e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 4721, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 0, "seed": [20261013, 3613290282, 11, 0], "pad_on": true}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.5995999999999997e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 4721, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 1, "seed": [20261013, 3613290282, 11, 1], "pad_on": true}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.5995999999999997e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 4721, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 2, "seed": [20261013, 3613290282, 11, 2], "pad_on": true}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.5995999999999997e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 4721, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 3, "seed": [20261013, 3613290282, 11, 3], "pad_on": true}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.5995999999999997e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 4721, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 4, "seed": [20261013, 3613290282, 11, 4], "pad_on": true}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.5995999999999997e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 4721, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 5, "seed": [20261013, 3613290282, 11, 5], "pad_on": true}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[0, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.5995999999999997e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 4721, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 6, "seed": [20261013, 3613290282, 11, 6], "pad_on": true}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.5995999999999997e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 4721, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 7, "seed": [20261013, 3613290282, 11, 7], "pad_on": true}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.5995999999999997e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 4721, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 8, "seed": [20261013, 3613290282, 11, 8], "pad_on": true}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.5995999999999997e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 4721, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 9, "seed": [20261013, 3613290282, 11, 9], "pad_on": true}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 2.1327999999999996e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 6054, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 0, "seed": [20261013, 3613290282, 12, 0], "pad_on": true}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 2.1327999999999996e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 6054, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 1, "seed": [20261013, 3613290282, 12, 1], "pad_on": true}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 2.1327999999999996e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 6054, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 2, "seed": [20261013, 3613290282, 12, 2], "pad_on": true}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 2.1327999999999996e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 6054, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 3, "seed": [20261013, 3613290282, 12, 3], "pad_on": true}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 2.1327999999999996e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 6054, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 4, "seed": [20261013, 3613290282, 12, 4], "pad_on": true}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 2.1327999999999996e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 6054, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 5, "seed": [20261013, 3613290282, 12, 5], "pad_on": true}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 2.1327999999999996e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 6054, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 6, "seed": [20261013, 3613290282, 12, 6], "pad_on": true}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[3, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 2.1327999999999996e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 6054, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 7, "seed": [20261013, 3613290282, 12, 7], "pad_on": true}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 2.1327999999999996e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 6054, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 8, "seed": [20261013, 3613290282, 12, 8], "pad_on": true}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 2.1327999999999996e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 6054, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 9, "seed": [20261013, 3613290282, 12, 9], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 0, "seed": [20261014, 3613290282, 0, 0], "pad_on": false, "label": "nopad"}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 1, "seed": [20261014, 3613290282, 0, 1], "pad_on": false, "label": "nopad"}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 2, "seed": [20261014, 3613290282, 0, 2], "pad_on": false, "label": "nopad"}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 3, "seed": [20261014, 3613290282, 0, 3], "pad_on": false, "label": "nopad"}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 4, "seed": [20261014, 3613290282, 0, 4], "pad_on": false, "label": "nopad"}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 5, "seed": [20261014, 3613290282, 0, 5], "pad_on": false, "label": "nopad"}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 6, "seed": [20261014, 3613290282, 0, 6], "pad_on": false, "label": "nopad"}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 7, "seed": [20261014, 3613290282, 0, 7], "pad_on": false, "label": "nopad"}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 8, "seed": [20261014, 3613290282, 0, 8], "pad_on": false, "label": "nopad"}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 9, "seed": [20261014, 3613290282, 0, 9], "pad_on": false, "label": "nopad"}]}]}

==> anc/job1b_results.json <==
{"job": "job1b", "backend": "ibm_kingston", "chain": [13, 14, 15, 19, 35, 34, 33, 32], "shots": 500, "measure_2_used": true, "estimate_s": 26.5, "submitted_utc": "2026-10-04T17:52:25.918145+00:00", "calibration_before": {"utc": "2026-10-04T17:52:25.918208+00:00", "backend": "ibm_kingston", "qubits": {"13": {"t1": 0.0004061423345113376, "t2": 0.0005821074804056991, "freq": null, "meas_err": 0.006591796875, "measure_2_err": 0.0107421875, "x_err": 0.00041157567667183956}, "14": {"t1": 0.00035207866815929875, "t2": 0.0004276935240688528, "freq": null, "meas_err": 0.02734375, "measure_2_err": 0.016357421875, "x_err": 0.00013262142955580879}, "15": {"t1": 0.0002314112931499985, "t2": 0.00022993165784017432, "freq": null, "meas_err": 0.006591796875, "measure_2_err": 0.00439453125, "x_err": 0.0002090138689974386}, "19": {"t1": 0.00025378557637528975, "t2": 0.00019661075992688214, "freq": null, "meas_err": 0.01220703125, "measure_2_err": 0.007080078125, "x_err": 0.00030317198843908083}, "35": {"t1": 0.0002690193793855491, "t2": 0.00027454364833733546, "freq": null, "meas_err": 0.022705078125, "measure_2_err": 0.025634765625, "x_err": 0.00011249943813429711}, "34": {"t1": 0.00018834347291116462, "t2": 0.00016436636770432084, "freq": null, "meas_err": 0.021484375, "measure_2_err": 0.012939453125, "x_err": 0.0002759323653725313}, "33": {"t1": 0.00022972577690687544, "t2": 0.00023864376638319765, "freq": null, "meas_err": 0.017333984375, "measure_2_err": 0.00732421875, "x_err": 0.00010694183893873531}, "32": {"t1": 0.00023792390263300243, "t2": 0.00035265495447360214, "freq": null, "meas_err": 0.048828125, "measure_2_err": 0.01513671875, "x_err": 0.00022364633269255358}}, "cz": {"13-14": 0.0013716248821896149, "14-15": 0.002601900438190946, "15-19": 0.0020932307244959647, "19-35": 0.0009279234107442136, "35-34": 0.001416574533819187, "34-33": 0.002129853372728391, "33-32": 0.008022083117479761}}, "subjobs": [{"bench": "probe", "job_id": "db194muegvvc73bhao6g", "usage_s": 22, "metrics": {"caller": "qiskit_ibm_runtime~sampler.py", "qiskit_version": "qiskit_ibm_runtime-0.50.0,qiskit-2.5.2*,qiskit_aer-0.17.2", "timestamps": {"created": "2026-10-04T17:52:27.694619Z", "finished": "2026-10-04T18:46:58.616859Z", "running": "2026-10-04T18:46:29.026995Z"}, "usage": {"qpu_charge_time_seconds": 22, "value": 0.3518, "unit": "resource_units", "status": "complete", "details": [{"value": 0.3518, "unit": "resource_units", "metric": {"id": "caffe3ca-729c-5750-8777-df63bbf8bfd9", "value": 22}}]}, "circuits_execution_time_ns": 19128147968}, "records": [{"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 722, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 0, "seed": [20261013, 3613290282, 0, 0], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"101": 232, "011": 229, "001": 20, "111": 6, "100": 5, "010": 7, "000": 1}, "counts_mcm": {"1": 251, "0": 249}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 722, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 1, "seed": [20261013, 3613290282, 0, 1], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"100": 218, "010": 237, "000": 16, "110": 25, "111": 1, "101": 2, "011": 1}, "counts_mcm": {"0": 238, "1": 262}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 722, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 2, "seed": [20261013, 3613290282, 0, 2], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"100": 244, "010": 212, "000": 19, "110": 17, "101": 5, "011": 2, "111": 1}, "counts_mcm": {"0": 262, "1": 238}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 722, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 3, "seed": [20261013, 3613290282, 0, 3], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"100": 222, "010": 232, "000": 30, "110": 10, "011": 3, "101": 3}, "counts_mcm": {"1": 252, "0": 248}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 722, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 4, "seed": [20261013, 3613290282, 0, 4], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"000": 221, "110": 235, "100": 19, "010": 15, "001": 7, "011": 1, "101": 1, "111": 1}, "counts_mcm": {"1": 244, "0": 256}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 722, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 5, "seed": [20261013, 3613290282, 0, 5], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"010": 214, "100": 244, "011": 3, "110": 24, "000": 14, "001": 1}, "counts_mcm": {"1": 241, "0": 259}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 722, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 6, "seed": [20261013, 3613290282, 0, 6], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"110": 214, "000": 252, "100": 12, "010": 15, "001": 4, "111": 2, "101": 1}, "counts_mcm": {"1": 229, "0": 271}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 722, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 7, "seed": [20261013, 3613290282, 0, 7], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"110": 232, "100": 30, "000": 223, "111": 4, "010": 9, "011": 2}, "counts_mcm": {"0": 248, "1": 252}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 722, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 8, "seed": [20261013, 3613290282, 0, 8], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"000": 24, "100": 233, "010": 222, "110": 17, "011": 1, "101": 3}, "counts_mcm": {"0": 240, "1": 260}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 722, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 9, "seed": [20261013, 3613290282, 0, 9], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"001": 234, "011": 22, "111": 221, "101": 14, "000": 5, "110": 3, "100": 1}, "counts_mcm": {"0": 249, "1": 251}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 0, "seed": [20261013, 3613290282, 1, 0], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"100": 232, "010": 212, "110": 29, "101": 2, "000": 24, "111": 1}, "counts_mcm": {"001": 224, "110": 235, "000": 11, "010": 16, "111": 10, "011": 1, "100": 2, "101": 1}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 1, "seed": [20261013, 3613290282, 1, 1], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"010": 212, "100": 247, "000": 27, "110": 10, "011": 2, "101": 2}, "counts_mcm": {"010": 211, "101": 247, "110": 13, "100": 11, "011": 11, "001": 5, "000": 1, "111": 1}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 2, "seed": [20261013, 3613290282, 1, 2], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"001": 254, "111": 188, "011": 43, "110": 6, "000": 3, "101": 6}, "counts_mcm": {"000": 235, "111": 211, "001": 23, "011": 29, "100": 1, "101": 1}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[0, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 3, "seed": [20261013, 3613290282, 1, 3], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"101": 193, "011": 237, "010": 11, "001": 28, "111": 26, "110": 1, "100": 4}, "counts_mcm": {"110": 211, "001": 234, "111": 15, "010": 24, "000": 11, "101": 2, "100": 2, "011": 1}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 4, "seed": [20261013, 3613290282, 1, 4], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"010": 292, "100": 160, "000": 34, "011": 2, "111": 1, "110": 10, "101": 1}, "counts_mcm": {"000": 278, "111": 169, "011": 22, "001": 25, "101": 3, "110": 3}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 5, "seed": [20261013, 3613290282, 1, 5], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"000": 226, "110": 224, "010": 17, "100": 30, "001": 1, "101": 1, "111": 1}, "counts_mcm": {"110": 244, "001": 204, "111": 16, "010": 23, "000": 8, "011": 3, "100": 2}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 6, "seed": [20261013, 3613290282, 1, 6], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"101": 200, "011": 251, "000": 2, "001": 27, "111": 15, "010": 2, "100": 3}, "counts_mcm": {"110": 219, "001": 241, "111": 13, "000": 9, "010": 13, "011": 2, "101": 2, "100": 1}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 7, "seed": [20261013, 3613290282, 1, 7], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"001": 213, "101": 38, "111": 227, "010": 3, "011": 17, "000": 1, "110": 1}, "counts_mcm": {"011": 203, "101": 27, "100": 241, "111": 6, "000": 20, "110": 2, "001": 1}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 8, "seed": [20261013, 3613290282, 1, 8], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"001": 222, "111": 218, "011": 35, "101": 16, "000": 4, "110": 4, "010": 1}, "counts_mcm": {"010": 217, "101": 225, "011": 13, "100": 10, "001": 12, "111": 1, "000": 3, "110": 19}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 9, "seed": [20261013, 3613290282, 1, 9], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"100": 233, "000": 25, "010": 218, "110": 21, "101": 2, "011": 1}, "counts_mcm": {"100": 244, "111": 9, "011": 214, "000": 14, "101": 15, "010": 2, "001": 2}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 3388, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 0, "seed": [20261013, 3613290282, 2, 0], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"101": 211, "011": 206, "100": 7, "001": 26, "010": 9, "111": 39, "000": 1, "110": 1}, "counts_mcm": {"0": 245, "1": 255}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 3388, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 1, "seed": [20261013, 3613290282, 2, 1], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"100": 233, "010": 200, "000": 20, "110": 30, "111": 4, "101": 6, "011": 6, "001": 1}, "counts_mcm": {"0": 257, "1": 243}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 3388, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 2, "seed": [20261013, 3613290282, 2, 2], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"111": 240, "110": 7, "001": 199, "100": 2, "101": 29, "011": 16, "000": 6, "010": 1}, "counts_mcm": {"0": 264, "1": 236}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 3388, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 3, "seed": [20261013, 3613290282, 2, 3], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"001": 24, "010": 6, "011": 208, "101": 230, "111": 21, "100": 8, "110": 1, "000": 2}, "counts_mcm": {"0": 264, "1": 236}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 3388, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 4, "seed": [20261013, 3613290282, 2, 4], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"100": 232, "010": 198, "000": 30, "110": 29, "011": 5, "101": 5, "001": 1}, "counts_mcm": {"0": 265, "1": 235}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 3388, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 5, "seed": [20261013, 3613290282, 2, 5], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"011": 214, "101": 213, "111": 27, "001": 35, "000": 1, "100": 5, "010": 3, "110": 2}, "counts_mcm": {"1": 251, "0": 249}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 3388, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 6, "seed": [20261013, 3613290282, 2, 6], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"110": 6, "001": 189, "111": 248, "011": 23, "101": 27, "000": 6, "100": 1}, "counts_mcm": {"0": 276, "1": 224}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 3388, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 7, "seed": [20261013, 3613290282, 2, 7], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"101": 230, "011": 197, "111": 36, "001": 20, "010": 6, "100": 9, "110": 2}, "counts_mcm": {"0": 261, "1": 239}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 3388, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 8, "seed": [20261013, 3613290282, 2, 8], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"010": 200, "100": 224, "000": 23, "101": 13, "110": 34, "111": 1, "001": 2, "011": 3}, "counts_mcm": {"1": 237, "0": 263}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 3388, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 9, "seed": [20261013, 3613290282, 2, 9], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"011": 237, "101": 196, "111": 20, "001": 29, "010": 8, "110": 2, "100": 8}, "counts_mcm": {"0": 261, "1": 239}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2666, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 0, "seed": [20261013, 3613290282, 3, 0], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"110": 210, "000": 211, "100": 36, "010": 32, "001": 5, "111": 4, "101": 1, "011": 1}, "counts_mcm": {"011": 221, "100": 241, "101": 20, "000": 8, "111": 6, "001": 2, "110": 2}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2666, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 1, "seed": [20261013, 3613290282, 3, 1], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"101": 242, "100": 7, "001": 27, "111": 33, "011": 185, "010": 4, "110": 1, "000": 1}, "counts_mcm": {"100": 269, "011": 185, "101": 19, "111": 8, "001": 2, "000": 15, "110": 2}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2666, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 2, "seed": [20261013, 3613290282, 3, 2], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"111": 159, "001": 264, "000": 9, "101": 18, "110": 9, "011": 39, "010": 2}, "counts_mcm": {"111": 193, "000": 262, "001": 19, "011": 26}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2666, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 3, "seed": [20261013, 3613290282, 3, 3], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"110": 61, "010": 166, "100": 237, "000": 22, "011": 3, "101": 6, "111": 1, "001": 4}, "counts_mcm": {"111": 199, "000": 238, "001": 32, "101": 6, "011": 20, "010": 2, "100": 2, "110": 1}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2666, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 4, "seed": [20261013, 3613290282, 3, 4], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"011": 228, "101": 204, "001": 34, "111": 24, "110": 2, "100": 2, "010": 5, "000": 1}, "counts_mcm": {"001": 14, "010": 239, "101": 210, "100": 13, "000": 2, "011": 11, "111": 4, "110": 7}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2666, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 5, "seed": [20261013, 3613290282, 3, 5], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"111": 233, "001": 188, "000": 6, "011": 30, "110": 6, "101": 36, "010": 1}, "counts_mcm": {"000": 13, "110": 215, "111": 13, "001": 223, "010": 27, "101": 4, "100": 3, "011": 2}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2666, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 6, "seed": [20261013, 3613290282, 3, 6], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"110": 227, "000": 190, "010": 31, "100": 43, "111": 6, "101": 1, "011": 1, "001": 1}, "counts_mcm": {"100": 261, "011": 201, "111": 8, "101": 14, "000": 10, "001": 2, "010": 2, "110": 2}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2666, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 7, "seed": [20261013, 3613290282, 3, 7], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"100": 212, "010": 203, "110": 42, "000": 36, "001": 1, "101": 4, "111": 1, "011": 1}, "counts_mcm": {"010": 12, "110": 245, "001": 222, "000": 8, "111": 10, "100": 1, "011": 1, "101": 1}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2666, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 8, "seed": [20261013, 3613290282, 3, 8], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"011": 200, "101": 230, "001": 23, "110": 4, "111": 29, "100": 8, "010": 4, "000": 2}, "counts_mcm": {"101": 209, "010": 243, "001": 10, "100": 10, "110": 14, "111": 2, "011": 12}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2666, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 9, "seed": [20261013, 3613290282, 3, 9], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"010": 217, "100": 206, "110": 32, "000": 36, "011": 6, "101": 2, "001": 1}, "counts_mcm": {"001": 220, "110": 230, "010": 20, "000": 12, "111": 14, "100": 2, "101": 1, "011": 1}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[0, 0], [1, 2], [1, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 722, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 0, "seed": [20261013, 3613290282, 4, 0], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"000": 260, "110": 203, "010": 25, "111": 4, "100": 5, "011": 1, "001": 2}, "counts_mcm": {"0": 271, "1": 229}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[1, 1], [1, 0], [1, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 722, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 1, "seed": [20261013, 3613290282, 4, 1], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"011": 209, "101": 234, "001": 19, "111": 31, "010": 3, "100": 4}, "counts_mcm": {"1": 243, "0": 257}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[0, 1], [1, 2], [1, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 722, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 2, "seed": [20261013, 3613290282, 4, 2], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"110": 230, "000": 232, "010": 22, "001": 5, "100": 10, "101": 1}, "counts_mcm": {"1": 254, "0": 246}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[1, 3], [2, 2], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 722, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 3, "seed": [20261013, 3613290282, 4, 3], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"111": 236, "001": 221, "000": 8, "101": 21, "011": 8, "110": 6}, "counts_mcm": {"0": 253, "1": 247}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[2, 3], [0, 1], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 722, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 4, "seed": [20261013, 3613290282, 4, 4], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"111": 201, "001": 247, "101": 24, "011": 17, "000": 5, "010": 1, "110": 5}, "counts_mcm": {"1": 232, "0": 268}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[1, 3], [0, 0], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 722, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 5, "seed": [20261013, 3613290282, 4, 5], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"110": 249, "010": 13, "000": 205, "100": 25, "111": 4, "001": 2, "101": 2}, "counts_mcm": {"0": 272, "1": 228}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[3, 1], [3, 0], [0, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 722, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 6, "seed": [20261013, 3613290282, 4, 6], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"111": 232, "001": 224, "101": 23, "000": 8, "110": 5, "011": 7, "100": 1}, "counts_mcm": {"0": 249, "1": 251}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[1, 3], [0, 1], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 722, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 7, "seed": [20261013, 3613290282, 4, 7], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"101": 240, "011": 210, "111": 23, "110": 1, "100": 5, "001": 15, "010": 6}, "counts_mcm": {"0": 264, "1": 236}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[3, 1], [3, 1], [2, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 722, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 8, "seed": [20261013, 3613290282, 4, 8], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"101": 225, "001": 23, "011": 228, "111": 17, "100": 4, "010": 1, "000": 2}, "counts_mcm": {"1": 258, "0": 242}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[3, 2], [3, 0], [3, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 722, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 9, "seed": [20261013, 3613290282, 4, 9], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"101": 235, "011": 220, "001": 20, "111": 18, "010": 3, "100": 4}, "counts_mcm": {"1": 267, "0": 233}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[1, 3], [2, 1], [2, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 0, "seed": [20261013, 3613290282, 5, 0], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"010": 217, "100": 225, "000": 32, "110": 25, "101": 1}, "counts_mcm": {"100": 232, "011": 216, "101": 24, "000": 13, "110": 3, "010": 1, "111": 10, "001": 1}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[0, 0], [2, 3], [3, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 1, "seed": [20261013, 3613290282, 5, 1], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"011": 230, "101": 215, "001": 32, "111": 15, "100": 3, "010": 4, "110": 1}, "counts_mcm": {"001": 212, "110": 237, "111": 12, "000": 9, "010": 25, "101": 3, "100": 2}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[2, 3], [0, 0], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 2, "seed": [20261013, 3613290282, 5, 2], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"011": 205, "101": 243, "000": 1, "001": 28, "111": 20, "100": 3}, "counts_mcm": {"110": 218, "001": 234, "111": 20, "000": 6, "100": 4, "010": 16, "011": 2}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[0, 3], [0, 1], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 3, "seed": [20261013, 3613290282, 5, 3], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"110": 244, "000": 209, "100": 21, "010": 21, "111": 1, "011": 1, "001": 2, "101": 1}, "counts_mcm": {"100": 255, "011": 206, "111": 10, "000": 7, "101": 14, "001": 3, "110": 3, "010": 2}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[3, 0], [3, 1], [1, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 4, "seed": [20261013, 3613290282, 5, 4], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"110": 252, "000": 199, "010": 21, "100": 26, "111": 2}, "counts_mcm": {"001": 236, "110": 216, "111": 13, "010": 22, "000": 9, "101": 1, "011": 2, "100": 1}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[0, 0], [3, 2], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 5, "seed": [20261013, 3613290282, 5, 5], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"100": 222, "010": 217, "110": 34, "011": 3, "101": 1, "000": 23}, "counts_mcm": {"100": 3, "110": 238, "001": 214, "000": 11, "010": 18, "111": 12, "011": 3, "101": 1}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[3, 2], [1, 1], [2, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 6, "seed": [20261013, 3613290282, 5, 6], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"110": 5, "001": 266, "111": 182, "011": 33, "101": 9, "000": 5}, "counts_mcm": {"111": 199, "000": 260, "011": 17, "001": 21, "101": 2, "100": 1}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[1, 0], [2, 0], [3, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 7, "seed": [20261013, 3613290282, 5, 7], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"010": 230, "100": 209, "110": 15, "101": 3, "000": 40, "001": 2, "011": 1}, "counts_mcm": {"100": 239, "011": 214, "001": 4, "101": 22, "000": 10, "111": 9, "010": 1, "110": 1}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[0, 1], [1, 3], [1, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 8, "seed": [20261013, 3613290282, 5, 8], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"011": 203, "101": 244, "111": 23, "001": 22, "010": 3, "100": 4, "110": 1}, "counts_mcm": {"110": 219, "001": 233, "010": 18, "111": 16, "011": 2, "000": 9, "101": 1, "100": 2}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[0, 3], [1, 2], [3, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 9, "seed": [20261013, 3613290282, 5, 9], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"100": 283, "010": 164, "110": 38, "101": 2, "000": 13}, "counts_mcm": {"000": 271, "111": 175, "001": 22, "011": 23, "110": 2, "010": 2, "101": 5}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[3, 1], [2, 0], [2, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 3388, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 0, "seed": [20261013, 3613290282, 6, 0], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"111": 214, "001": 202, "101": 25, "011": 43, "110": 5, "000": 9, "100": 2}, "counts_mcm": {"1": 266, "0": 234}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[1, 2], [3, 2], [2, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 3388, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 1, "seed": [20261013, 3613290282, 6, 1], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"001": 248, "111": 188, "101": 22, "011": 32, "110": 5, "010": 2, "100": 1, "000": 2}, "counts_mcm": {"0": 272, "1": 228}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[2, 2], [2, 0], [1, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 3388, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 2, "seed": [20261013, 3613290282, 6, 2], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"101": 209, "011": 217, "001": 32, "100": 9, "010": 4, "111": 25, "000": 2, "110": 2}, "counts_mcm": {"1": 255, "0": 245}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[1, 3], [1, 0], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 3388, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 3, "seed": [20261013, 3613290282, 6, 3], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"001": 195, "111": 231, "101": 27, "100": 2, "011": 29, "110": 7, "000": 9}, "counts_mcm": {"1": 238, "0": 262}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[2, 3], [0, 3], [3, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 3388, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 4, "seed": [20261013, 3613290282, 6, 4], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"011": 253, "001": 34, "101": 178, "111": 21, "010": 8, "100": 6}, "counts_mcm": {"0": 282, "1": 218}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[3, 3], [2, 0], [3, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 3388, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 5, "seed": [20261013, 3613290282, 6, 5], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"001": 209, "111": 228, "011": 25, "110": 6, "101": 26, "000": 4, "100": 1, "010": 1}, "counts_mcm": {"1": 241, "0": 259}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[0, 1], [0, 1], [1, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 3388, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 6, "seed": [20261013, 3613290282, 6, 6], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"101": 24, "001": 235, "011": 40, "111": 190, "000": 7, "010": 1, "110": 3}, "counts_mcm": {"1": 236, "0": 264}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[1, 1], [3, 3], [2, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 3388, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 7, "seed": [20261013, 3613290282, 6, 7], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"100": 27, "000": 236, "110": 195, "010": 30, "111": 4, "001": 5, "101": 1, "011": 2}, "counts_mcm": {"1": 235, "0": 265}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[0, 2], [1, 0], [0, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 3388, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 8, "seed": [20261013, 3613290282, 6, 8], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"101": 248, "111": 44, "011": 169, "001": 24, "010": 6, "100": 8, "000": 1}, "counts_mcm": {"0": 288, "1": 212}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[1, 1], [3, 2], [0, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 3388, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 9, "seed": [20261013, 3613290282, 6, 9], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"011": 199, "101": 222, "001": 29, "111": 31, "010": 11, "100": 7, "110": 1}, "counts_mcm": {"1": 244, "0": 256}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[1, 1], [0, 0], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2666, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 0, "seed": [20261013, 3613290282, 7, 0], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"100": 202, "010": 218, "000": 40, "110": 31, "011": 5, "001": 1, "101": 3}, "counts_mcm": {"110": 229, "001": 230, "010": 17, "000": 9, "101": 2, "011": 2, "111": 10, "100": 1}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[1, 1], [1, 1], [3, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2666, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 1, "seed": [20261013, 3613290282, 7, 1], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"111": 231, "001": 189, "011": 31, "101": 34, "110": 6, "000": 6, "100": 3}, "counts_mcm": {"001": 226, "110": 224, "011": 2, "111": 18, "010": 19, "101": 2, "000": 7, "100": 2}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[3, 2], [1, 2], [0, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2666, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 2, "seed": [20261013, 3613290282, 7, 2], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"011": 26, "001": 210, "111": 214, "000": 6, "110": 7, "101": 33, "100": 3, "010": 1}, "counts_mcm": {"100": 233, "011": 213, "111": 13, "000": 15, "101": 21, "110": 1, "010": 2, "001": 2}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[0, 0], [1, 2], [0, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2666, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 3, "seed": [20261013, 3613290282, 7, 3], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"011": 223, "101": 187, "001": 41, "111": 33, "000": 3, "010": 5, "100": 7, "110": 1}, "counts_mcm": {"100": 252, "011": 201, "101": 24, "000": 12, "111": 9, "001": 2}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[3, 0], [2, 2], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2666, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 4, "seed": [20261013, 3613290282, 7, 4], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"101": 219, "011": 203, "010": 8, "111": 25, "001": 39, "100": 4, "110": 1, "000": 1}, "counts_mcm": {"110": 15, "101": 228, "010": 226, "111": 3, "100": 7, "011": 14, "001": 6, "000": 1}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[2, 0], [2, 3], [3, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2666, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 5, "seed": [20261013, 3613290282, 7, 5], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"011": 249, "101": 174, "100": 8, "111": 16, "001": 45, "010": 8}, "counts_mcm": {"000": 265, "111": 196, "001": 22, "011": 13, "010": 1, "100": 1, "101": 1, "110": 1}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[3, 2], [2, 1], [3, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2666, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 6, "seed": [20261013, 3613290282, 7, 6], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"011": 205, "111": 35, "101": 222, "100": 8, "001": 26, "010": 3, "110": 1}, "counts_mcm": {"101": 220, "010": 248, "001": 7, "011": 4, "111": 4, "110": 9, "100": 8}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[1, 3], [2, 2], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2666, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 7, "seed": [20261013, 3613290282, 7, 7], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"111": 30, "010": 5, "101": 233, "100": 13, "011": 182, "001": 35, "000": 1, "110": 1}, "counts_mcm": {"001": 250, "110": 205, "111": 16, "011": 1, "010": 20, "000": 6, "100": 2}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[0, 3], [0, 0], [0, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2666, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 8, "seed": [20261013, 3613290282, 7, 8], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"001": 186, "111": 214, "011": 36, "101": 43, "000": 10, "010": 4, "110": 6, "100": 1}, "counts_mcm": {"101": 222, "010": 225, "110": 11, "011": 8, "000": 2, "001": 18, "100": 11, "111": 3}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[2, 3], [0, 0], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.0663999999999998e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2666, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 9, "seed": [20261013, 3613290282, 7, 9], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"000": 195, "110": 222, "100": 52, "010": 18, "001": 6, "111": 4, "011": 2, "101": 1}, "counts_mcm": {"111": 225, "000": 226, "011": 20, "001": 25, "100": 2, "010": 1, "101": 1}}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[1, 0], [1, 2], [1, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2055, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 0, "seed": [20261013, 3613290282, 8, 0], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"010": 211, "100": 239, "110": 30, "000": 10, "111": 1, "011": 3, "101": 5, "001": 1}, "counts_mcm": {"1": 240, "0": 260}}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2055, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 1, "seed": [20261013, 3613290282, 8, 1], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"100": 217, "010": 240, "000": 20, "001": 3, "110": 13, "011": 1, "101": 6}, "counts_mcm": {"1": 247, "0": 253}}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[3, 0], [0, 0], [0, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2055, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 2, "seed": [20261013, 3613290282, 8, 2], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"010": 203, "100": 232, "000": 21, "110": 36, "011": 5, "111": 1, "101": 2}, "counts_mcm": {"1": 243, "0": 257}}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2055, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 3, "seed": [20261013, 3613290282, 8, 3], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"010": 255, "100": 195, "101": 7, "110": 16, "000": 24, "011": 3}, "counts_mcm": {"0": 275, "1": 225}}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2055, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 4, "seed": [20261013, 3613290282, 8, 4], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"000": 234, "010": 22, "110": 224, "100": 14, "001": 2, "101": 1, "111": 2, "011": 1}, "counts_mcm": {"0": 247, "1": 253}}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[2, 1], [0, 0], [3, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2055, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 5, "seed": [20261013, 3613290282, 8, 5], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"011": 231, "101": 217, "001": 15, "111": 20, "000": 2, "010": 7, "100": 8}, "counts_mcm": {"1": 258, "0": 242}}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[1, 1], [0, 0], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2055, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 6, "seed": [20261013, 3613290282, 8, 6], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"111": 14, "011": 240, "101": 208, "001": 25, "010": 9, "100": 3, "000": 1}, "counts_mcm": {"0": 271, "1": 229}}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2055, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 7, "seed": [20261013, 3613290282, 8, 7], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"010": 238, "100": 211, "110": 27, "101": 5, "000": 17, "011": 2}, "counts_mcm": {"1": 264, "0": 236}}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2055, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 8, "seed": [20261013, 3613290282, 8, 8], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"011": 228, "101": 211, "001": 24, "111": 23, "100": 6, "110": 1, "010": 6, "000": 1}, "counts_mcm": {"0": 262, "1": 238}}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[2, 3], [0, 2], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2055, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 9, "seed": [20261013, 3613290282, 8, 9], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"111": 223, "001": 225, "011": 19, "000": 6, "100": 1, "101": 23, "110": 3}, "counts_mcm": {"1": 252, "0": 248}}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 1333, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 0, "seed": [20261013, 3613290282, 9, 0], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"101": 3, "000": 225, "110": 208, "010": 12, "100": 41, "111": 5, "001": 3, "011": 3}, "counts_mcm": {"011": 14, "101": 235, "010": 201, "100": 10, "111": 2, "110": 14, "001": 18, "000": 6}}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[1, 2], [0, 1], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 1333, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 1, "seed": [20261013, 3613290282, 9, 1], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"110": 168, "000": 261, "010": 41, "001": 6, "100": 21, "011": 2, "111": 1}, "counts_mcm": {"111": 188, "000": 270, "001": 22, "011": 17, "101": 2, "110": 1}}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[2, 1], [3, 3], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 1333, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 2, "seed": [20261013, 3613290282, 9, 2], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"110": 213, "000": 215, "100": 28, "010": 39, "001": 1, "111": 2, "101": 1, "011": 1}, "counts_mcm": {"101": 230, "010": 222, "100": 11, "011": 10, "001": 11, "111": 1, "110": 14, "000": 1}}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[0, 1], [0, 3], [1, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 1333, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 3, "seed": [20261013, 3613290282, 9, 3], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"001": 224, "111": 201, "011": 39, "101": 18, "010": 4, "110": 7, "000": 6, "100": 1}, "counts_mcm": {"001": 225, "110": 229, "010": 21, "000": 14, "111": 8, "101": 2, "011": 1}}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 1333, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 4, "seed": [20261013, 3613290282, 9, 4], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"010": 242, "000": 47, "100": 186, "011": 5, "101": 4, "110": 15, "111": 1}, "counts_mcm": {"001": 249, "000": 9, "110": 209, "010": 20, "111": 6, "011": 5, "100": 1, "101": 1}}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 1333, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 5, "seed": [20261013, 3613290282, 9, 5], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"011": 217, "101": 218, "111": 20, "001": 36, "100": 8, "010": 1}, "counts_mcm": {"100": 231, "011": 218, "111": 8, "000": 15, "101": 24, "110": 2, "010": 1, "001": 1}}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[1, 0], [0, 2], [2, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 1333, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 6, "seed": [20261013, 3613290282, 9, 6], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"110": 185, "000": 230, "010": 47, "100": 32, "111": 3, "001": 3}, "counts_mcm": {"110": 10, "101": 206, "001": 10, "010": 236, "000": 7, "100": 12, "011": 14, "111": 5}}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 1333, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 7, "seed": [20261013, 3613290282, 9, 7], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"101": 201, "001": 41, "011": 220, "010": 6, "111": 26, "100": 6}, "counts_mcm": {"011": 198, "000": 14, "100": 247, "101": 23, "111": 10, "110": 3, "010": 2, "001": 3}}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 1333, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 8, "seed": [20261013, 3613290282, 9, 8], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"100": 236, "010": 195, "110": 52, "000": 12, "011": 2, "101": 3}, "counts_mcm": {"000": 232, "111": 218, "011": 24, "001": 22, "100": 3, "010": 1}}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[0, 0], [2, 3], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 1333, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 9, "seed": [20261013, 3613290282, 9, 9], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"010": 215, "110": 23, "100": 224, "011": 6, "000": 30, "101": 1, "111": 1}, "counts_mcm": {"010": 230, "100": 5, "101": 233, "001": 8, "110": 9, "111": 4, "000": 5, "011": 6}}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2055, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 0, "seed": [20261013, 3613290282, 10, 0], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"010": 20, "000": 231, "110": 219, "100": 20, "001": 5, "111": 2, "011": 2, "101": 1}, "counts_mcm": {"0": 255, "1": 245}}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2055, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 1, "seed": [20261013, 3613290282, 10, 1], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"101": 202, "011": 231, "001": 37, "010": 10, "100": 7, "111": 13}, "counts_mcm": {"1": 243, "0": 257}}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2055, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 2, "seed": [20261013, 3613290282, 10, 2], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"000": 243, "110": 209, "100": 12, "111": 4, "010": 28, "001": 3, "011": 1}, "counts_mcm": {"0": 259, "1": 241}}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2055, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 3, "seed": [20261013, 3613290282, 10, 3], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"100": 226, "010": 211, "000": 25, "110": 32, "111": 1, "101": 4, "011": 1}, "counts_mcm": {"0": 259, "1": 241}}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2055, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 4, "seed": [20261013, 3613290282, 10, 4], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"001": 202, "111": 241, "011": 24, "101": 22, "000": 1, "110": 10}, "counts_mcm": {"1": 224, "0": 276}}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2055, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 5, "seed": [20261013, 3613290282, 10, 5], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"110": 243, "000": 208, "010": 11, "100": 23, "001": 6, "111": 8, "101": 1}, "counts_mcm": {"0": 260, "1": 240}}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2055, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 6, "seed": [20261013, 3613290282, 10, 6], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"001": 230, "111": 212, "100": 1, "011": 26, "101": 22, "000": 4, "010": 1, "110": 4}, "counts_mcm": {"0": 254, "1": 246}}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2055, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 7, "seed": [20261013, 3613290282, 10, 7], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"010": 245, "000": 38, "100": 193, "110": 19, "011": 2, "101": 3}, "counts_mcm": {"0": 265, "1": 235}}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2055, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 8, "seed": [20261013, 3613290282, 10, 8], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"100": 238, "110": 26, "010": 205, "000": 22, "101": 8, "001": 1}, "counts_mcm": {"0": 264, "1": 236}}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 5.331999999999999e-06, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 2055, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 9, "seed": [20261013, 3613290282, 10, 9], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"110": 217, "000": 226, "100": 31, "001": 7, "010": 17, "111": 2}, "counts_mcm": {"0": 247, "1": 253}}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.5995999999999997e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 4721, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 0, "seed": [20261013, 3613290282, 11, 0], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"010": 39, "000": 217, "110": 210, "100": 19, "001": 7, "111": 7, "011": 1}, "counts_mcm": {"0": 251, "1": 249}}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.5995999999999997e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 4721, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 1, "seed": [20261013, 3613290282, 11, 1], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"001": 224, "111": 197, "011": 44, "110": 4, "101": 19, "000": 12}, "counts_mcm": {"0": 266, "1": 234}}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.5995999999999997e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 4721, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 2, "seed": [20261013, 3613290282, 11, 2], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"010": 205, "000": 46, "110": 25, "001": 3, "100": 208, "101": 6, "011": 5, "111": 2}, "counts_mcm": {"0": 250, "1": 250}}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.5995999999999997e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 4721, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 3, "seed": [20261013, 3613290282, 11, 3], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"101": 241, "111": 28, "011": 188, "001": 21, "010": 9, "100": 10, "000": 2, "110": 1}, "counts_mcm": {"0": 265, "1": 235}}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.5995999999999997e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 4721, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 4, "seed": [20261013, 3613290282, 11, 4], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"000": 207, "110": 212, "100": 32, "010": 28, "111": 9, "001": 11, "101": 1}, "counts_mcm": {"0": 240, "1": 260}}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.5995999999999997e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 4721, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 5, "seed": [20261013, 3613290282, 11, 5], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"111": 207, "011": 38, "001": 203, "101": 31, "110": 8, "000": 9, "100": 2, "010": 2}, "counts_mcm": {"1": 259, "0": 241}}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[0, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.5995999999999997e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 4721, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 6, "seed": [20261013, 3613290282, 11, 6], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"010": 210, "100": 212, "110": 27, "000": 36, "011": 9, "101": 5, "111": 1}, "counts_mcm": {"0": 252, "1": 248}}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.5995999999999997e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 4721, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 7, "seed": [20261013, 3613290282, 11, 7], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"110": 196, "000": 226, "010": 35, "001": 6, "011": 2, "111": 6, "100": 28, "101": 1}, "counts_mcm": {"1": 239, "0": 261}}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.5995999999999997e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 4721, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 8, "seed": [20261013, 3613290282, 11, 8], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"110": 215, "000": 210, "010": 24, "100": 33, "001": 8, "111": 8, "101": 2}, "counts_mcm": {"0": 246, "1": 254}}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 1.5995999999999997e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 4721, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 9, "seed": [20261013, 3613290282, 11, 9], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"111": 35, "011": 201, "101": 223, "100": 10, "001": 23, "010": 5, "000": 2, "110": 1}, "counts_mcm": {"1": 246, "0": 254}}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 2.1327999999999996e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 6054, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 0, "seed": [20261013, 3613290282, 12, 0], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"110": 185, "111": 7, "011": 3, "000": 221, "010": 33, "001": 12, "100": 36, "101": 3}, "counts_mcm": {"1": 233, "0": 267}}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 2.1327999999999996e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 6054, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 1, "seed": [20261013, 3613290282, 12, 1], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"111": 219, "000": 11, "001": 183, "101": 36, "110": 11, "011": 34, "010": 4, "100": 2}, "counts_mcm": {"0": 268, "1": 232}}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 2.1327999999999996e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 6054, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 2, "seed": [20261013, 3613290282, 12, 2], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"010": 181, "100": 233, "110": 38, "001": 1, "101": 13, "000": 27, "011": 7}, "counts_mcm": {"1": 228, "0": 272}}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 2.1327999999999996e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 6054, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 3, "seed": [20261013, 3613290282, 12, 3], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"110": 202, "000": 190, "100": 46, "001": 10, "111": 10, "010": 38, "011": 2, "101": 2}, "counts_mcm": {"0": 255, "1": 245}}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 2.1327999999999996e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 6054, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 4, "seed": [20261013, 3613290282, 12, 4], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"010": 179, "100": 224, "000": 45, "110": 33, "011": 5, "101": 10, "111": 4}, "counts_mcm": {"1": 222, "0": 278}}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 2.1327999999999996e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 6054, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 5, "seed": [20261013, 3613290282, 12, 5], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"000": 196, "110": 216, "100": 47, "010": 26, "111": 6, "001": 6, "011": 2, "101": 1}, "counts_mcm": {"1": 245, "0": 255}}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 2.1327999999999996e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 6054, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 6, "seed": [20261013, 3613290282, 12, 6], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"100": 209, "000": 25, "010": 189, "110": 45, "001": 3, "101": 11, "111": 4, "011": 14}, "counts_mcm": {"0": 257, "1": 243}}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[3, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 2.1327999999999996e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 6054, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 7, "seed": [20261013, 3613290282, 12, 7], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"000": 32, "100": 213, "110": 42, "010": 188, "101": 17, "111": 3, "011": 5}, "counts_mcm": {"1": 242, "0": 258}}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 2.1327999999999996e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 6054, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 8, "seed": [20261013, 3613290282, 12, 8], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"011": 207, "001": 52, "111": 32, "101": 178, "000": 5, "010": 11, "100": 14, "110": 1}, "counts_mcm": {"0": 260, "1": 240}}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 2.8879999999999997e-06, "delta_s": 2.1327999999999996e-05, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 6054, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 9, "seed": [20261013, 3613290282, 12, 9], "pad_on": true, "layout": [13, 14, 15], "counts_fin": {"000": 217, "110": 187, "001": 16, "100": 31, "010": 35, "111": 8, "101": 2, "011": 4}, "counts_mcm": {"0": 263, "1": 237}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 0, "seed": [20261014, 3613290282, 0, 0], "pad_on": false, "label": "nopad", "layout": [13, 14, 15], "counts_fin": {"100": 243, "010": 228, "110": 20, "000": 5, "111": 1, "101": 2, "011": 1}, "counts_mcm": {"0": 248, "1": 252}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 1, "seed": [20261014, 3613290282, 0, 1], "pad_on": false, "label": "nopad", "layout": [13, 14, 15], "counts_fin": {"000": 232, "110": 240, "010": 17, "111": 4, "100": 6, "001": 1}, "counts_mcm": {"0": 237, "1": 263}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 2, "seed": [20261014, 3613290282, 0, 2], "pad_on": false, "label": "nopad", "layout": [13, 14, 15], "counts_fin": {"111": 238, "001": 231, "011": 4, "101": 20, "000": 4, "110": 3}, "counts_mcm": {"0": 252, "1": 248}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 3, "seed": [20261014, 3613290282, 0, 3], "pad_on": false, "label": "nopad", "layout": [13, 14, 15], "counts_fin": {"110": 196, "000": 277, "010": 21, "100": 4, "001": 2}, "counts_mcm": {"1": 218, "0": 282}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 4, "seed": [20261014, 3613290282, 0, 4], "pad_on": false, "label": "nopad", "layout": [13, 14, 15], "counts_fin": {"000": 233, "110": 231, "100": 12, "010": 24}, "counts_mcm": {"0": 243, "1": 257}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 5, "seed": [20261014, 3613290282, 0, 5], "pad_on": false, "label": "nopad", "layout": [13, 14, 15], "counts_fin": {"110": 227, "000": 232, "010": 25, "111": 3, "100": 11, "001": 2}, "counts_mcm": {"1": 257, "0": 243}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 6, "seed": [20261014, 3613290282, 0, 6], "pad_on": false, "label": "nopad", "layout": [13, 14, 15], "counts_fin": {"011": 231, "101": 233, "111": 22, "001": 6, "100": 3, "010": 4, "110": 1}, "counts_mcm": {"1": 259, "0": 241}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 7, "seed": [20261014, 3613290282, 0, 7], "pad_on": false, "label": "nopad", "layout": [13, 14, 15], "counts_fin": {"101": 210, "011": 247, "001": 22, "111": 9, "100": 4, "010": 8}, "counts_mcm": {"1": 234, "0": 266}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 8, "seed": [20261014, 3613290282, 0, 8], "pad_on": false, "label": "nopad", "layout": [13, 14, 15], "counts_fin": {"000": 227, "110": 254, "100": 16, "010": 2, "101": 1}, "counts_mcm": {"1": 242, "0": 258}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 5.331999999999999e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 9, "seed": [20261014, 3613290282, 0, 9], "pad_on": false, "label": "nopad", "layout": [13, 14, 15], "counts_fin": {"101": 244, "011": 225, "111": 16, "001": 6, "100": 5, "110": 1, "010": 2, "000": 1}, "counts_mcm": {"0": 253, "1": 247}}]}], "calibration_after": {"utc": "2026-10-04T18:46:58.616859+00:00", "backend": "ibm_kingston", "qubits": {"13": {"t1": 0.0004061423345113376, "t2": 0.0005821074804056991, "freq": null, "meas_err": 0.0069580078125, "measure_2_err": 0.0107421875, "x_err": 0.00041157567667183956}, "14": {"t1": 0.00035207866815929875, "t2": 0.0004276935240688528, "freq": null, "meas_err": 0.023193359375, "measure_2_err": 0.016357421875, "x_err": 0.00013262142955580879}, "15": {"t1": 0.0002314112931499985, "t2": 0.00022993165784017432, "freq": null, "meas_err": 0.00439453125, "measure_2_err": 0.00439453125, "x_err": 0.0002090138689974386}, "19": {"t1": 0.00025378557637528975, "t2": 0.00019661075992688214, "freq": null, "meas_err": 0.011474609375, "measure_2_err": 0.007080078125, "x_err": 0.00030317198843908083}, "35": {"t1": 0.0002690193793855491, "t2": 0.00027454364833733546, "freq": null, "meas_err": 0.0313720703125, "measure_2_err": 0.025634765625, "x_err": 0.00011249943813429711}, "34": {"t1": 0.00018834347291116462, "t2": 0.00016436636770432084, "freq": null, "meas_err": 0.0224609375, "measure_2_err": 0.012939453125, "x_err": 0.0002759323653725313}, "33": {"t1": 0.00022972577690687544, "t2": 0.00023864376638319765, "freq": null, "meas_err": 0.00732421875, "measure_2_err": 0.00732421875, "x_err": 0.00010694183893873531}, "32": {"t1": 0.00023792390263300243, "t2": 0.00035265495447360214, "freq": null, "meas_err": 0.05224609375, "measure_2_err": 0.01513671875, "x_err": 0.00022364633269255358}}, "cz": {"13-14": 0.0013716248821896149, "14-15": 0.002601900438190946, "15-19": 0.0020932307244959647, "19-35": 0.0009279234107442136, "35-34": 0.001416574533819187, "34-33": 0.002129853372728391, "33-32": 0.008022083117479761}}}

==> anc/job1c_check.json <==
{
 "results": ".\\job1c_results.json",
 "mock_aer": false,
 "backend": "ibm_marrakesh",
 "power": {
  "kind": "INFO",
  "bLM_job1": 0.002931182030128005,
  "ci_job1": {
   "lo": -0.003162607472101035,
   "hi": 0.009034793733619564,
   "p_boot": 0.292,
   "n": 500
  },
  "se_bLM_job1": 0.0031115819402348466,
  "se_bLM_projected_2e4": 0.0015557909701174233,
  "mde80_alpha05": 0.0043587039818809735,
  "mde80_holm_worst_alpha0125": 0.005195252786513112,
  "effects_job1": {
   "b0": -0.12205555087122344,
   "bG": -0.005328071842392833,
   "bL": -0.0607634868498545,
   "bM": 0.03664614013623815,
   "bGL": -0.001450609081066711,
   "bGM": 8.4733998669307e-05,
   "bLM": 0.002931182030128005,
   "bGLM": -0.004615097369096013
  }
 },
 "s_per_exec_for_jobs23": 0.0003928571428571428,
 "gates": {
  "bit_order": {
   "kind": "STOP",
   "pass": true,
   "X_s_le": 0.9172,
   "X_s_be": -0.018399999999999972,
   "ZtZa_le": 0.8916,
   "ZtZa_be": -0.024800000000000044
  },
  "l_knob": {
   "kind": "STOP",
   "pass": true,
   "diff_over_se": 11.312696061493865
  },
  "latency_shape": {
   "kind": "FLAG",
   "pass": false,
   "scan": {
    "1": {
     "E": 0.9172,
     "se": 0.0056346101905988145,
     "n": 5000
    },
    "2": {
     "E": 0.8535999999999999,
     "se": 0.007367048798535274,
     "n": 5000
    },
    "3": {
     "E": 0.8024,
     "se": 0.00843983696524998,
     "n": 5000
    },
    "4": {
     "E": 0.7552000000000001,
     "se": 0.009270091261686693,
     "n": 5000
    },
    "5": {
     "E": 0.7616,
     "se": 0.009164774301639948,
     "n": 5000
    }
   },
   "linear_fit": [
    -0.04095999999999997,
    0.9408799999999997
   ],
   "resid_over_se": [
    3.066760506136073,
    -0.7275640689478657,
    -1.8483769371648968,
    -2.355963860923842,
    2.784574847133295
   ],
   "monotone": true,
   "intercept_lambda0": 0.9408799999999997
  },
  "latency_model": {
   "kind": "STOP",
   "pass": true,
   "echo": true,
   "chi2_exponential": 19.554303843053034,
   "dof_exponential": 3,
   "params_exponential": [
    0.9595168028326233,
    0.053664233282192206
   ],
   "chi2_cosine": 24.440335663156958,
   "dof_cosine": 2,
   "params_cosine": [
    76.72941479703304,
    0.0005695120135144242,
    1.558404349558603
   ],
   "rule": "pass if exponential chi2/dof <= 5 or cosine improves chi2 by <= 25"
  },
  "duration_ctrl": {
   "kind": "FLAG",
   "pass": false,
   "padded": 0.9172,
   "unpadded": 0.9816,
   "delta": -0.06440000000000001,
   "delta_over_se": -10.30682099191473
  },
  "log_usable": {
   "kind": "STOP",
   "pass": true,
   "E_spec": {
    "(1, 1, 1)": 0.9172,
    "(1, 1, 3)": 0.972,
    "(1, 3, 1)": 0.8024,
    "(1, 3, 3)": 0.8764000000000001,
    "(3, 1, 1)": 0.9016,
    "(3, 1, 3)": 0.9736,
    "(3, 3, 1)": 0.7988,
    "(3, 3, 3)": 0.8568,
    "(2, 2, 1)": 0.8548,
    "(2, 2, 3)": 0.9024000000000001
   },
   "E_ff": {
    "(1, 1, 1)": 0.8916,
    "(1, 1, 3)": 0.9472,
    "(1, 3, 1)": 0.7343999999999999,
    "(1, 3, 3)": 0.77,
    "(3, 1, 1)": 0.8908,
    "(3, 1, 3)": 0.9363999999999999,
    "(3, 3, 1)": 0.7267999999999999,
    "(3, 3, 3)": 0.7456,
    "(2, 2, 1)": 0.7971999999999999,
    "(2, 2, 3)": 0.8400000000000001
   },
   "ff_below_0.05": []
  },
  "quota": {
   "kind": "WAIT",
   "pass": true,
   "job1_usage_s": 22,
   "s_per_exec_measured": 0.00031428571428571427,
   "projected_jobs23_s": 341.99999999999994,
   "remaining_s": 529
  }
 },
 "decision": "GO",
 "stops": [],
 "waits": [],
 "flags": [
  "latency_shape",
  "duration_ctrl"
 ]
}

==> anc/job1c_ids.json <==
{"job_ids": ["db1c92hb694s73ds3rc0"]}

==> anc/job1c_manifest.json <==
{"job": "job1c", "backend": "ibm_marrakesh", "chain": [4, 5, 6, 7, 8, 9, 10, 11], "shots": 500, "measure_2_used": true, "estimate_s": 26.5, "quota_before": {"instance_id": "[redacted]", "plan_id": "850b21a7-71de-4e53-9441-1abdd202f35d", "usage_consumed_seconds": 49, "usage_consumed_ru": 0.8167, "usage_period": {"start_time": "2026-09-06T21:26:30.913Z", "end_time": "2026-10-04T21:26:30.913Z"}, "usage_limit_seconds": 600, "usage_limit_ru": 10, "usage_limit_reached": false, "usage_remaining_seconds": 551}, "submitted_utc": "2026-10-04T21:26:31.251859+00:00", "calibration_before": {"utc": "2026-10-04T21:26:31.251926+00:00", "backend": "ibm_marrakesh", "qubits": {"4": {"t1": 0.00021624877255687524, "t2": 0.00021132948001701288, "freq": null, "meas_err": 0.004638671875, "measure_2_err": 0.005615234375, "x_err": 0.0004669021246348799}, "5": {"t1": 0.00023022990171085733, "t2": 0.00017986730624343104, "freq": null, "meas_err": 0.0042724609375, "measure_2_err": 0.001953125, "x_err": 0.0002476776805476398}, "6": {"t1": 0.0001670547719673034, "t2": 0.00011628330248871623, "freq": null, "meas_err": 0.001953125, "measure_2_err": 0.001708984375, "x_err": 0.0005270731761381683}, "7": {"t1": 0.0002306757637405843, "t2": 0.00013310523570080683, "freq": null, "meas_err": 0.00732421875, "measure_2_err": 0.0068359375, "x_err": 0.00022164561134047534}, "8": {"t1": 0.00021417055183629017, "t2": 0.00014797944377385218, "freq": null, "meas_err": 0.0089111328125, "measure_2_err": 0.007080078125, "x_err": 0.0003069453512460858}, "9": {"t1": 0.00014430905397127186, "t2": 0.0001786245325083213, "freq": null, "meas_err": 0.015625, "measure_2_err": 0.044921875, "x_err": 0.0001619972256733339}, "10": {"t1": 0.00030499034270129187, "t2": 0.00015426207115647398, "freq": null, "meas_err": 0.0093994140625, "measure_2_err": 0.003662109375, "x_err": 0.00032960854674817533}, "11": {"t1": 0.00013639874722087508, "t2": 0.00011920128929492372, "freq": null, "meas_err": 0.270751953125, "measure_2_err": 0.047607421875, "x_err": 0.0006884351554393126}}, "cz": {"4-5": 0.0035814844047036276, "5-6": 0.0028744375113793352, "6-7": 0.0016439083632794338, "7-8": 0.0043497151266158884, "8-9": 0.0032270480132270685, "9-10": 0.0014683453372136834, "10-11": 0.002184753353931007}}, "subjobs": [{"bench": "probe", "job_id": "db1c92hb694s73ds3rc0", "layout": [4, 5, 6], "usage_estimation": {"quantum_seconds": 21.301753314}, "metas": [{"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 0, "seed": [20261013, 3613290282, 0, 0], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 1, "seed": [20261013, 3613290282, 0, 1], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 2, "seed": [20261013, 3613290282, 0, 2], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 3, "seed": [20261013, 3613290282, 0, 3], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 4, "seed": [20261013, 3613290282, 0, 4], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 5, "seed": [20261013, 3613290282, 0, 5], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 6, "seed": [20261013, 3613290282, 0, 6], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 7, "seed": [20261013, 3613290282, 0, 7], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 8, "seed": [20261013, 3613290282, 0, 8], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 9, "seed": [20261013, 3613290282, 0, 9], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 0, "seed": [20261013, 3613290282, 1, 0], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 1, "seed": [20261013, 3613290282, 1, 1], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 2, "seed": [20261013, 3613290282, 1, 2], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[0, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 3, "seed": [20261013, 3613290282, 1, 3], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 4, "seed": [20261013, 3613290282, 1, 4], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 5, "seed": [20261013, 3613290282, 1, 5], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 6, "seed": [20261013, 3613290282, 1, 6], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 7, "seed": [20261013, 3613290282, 1, 7], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 8, "seed": [20261013, 3613290282, 1, 8], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 9, "seed": [20261013, 3613290282, 1, 9], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 0, "seed": [20261013, 3613290282, 2, 0], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 1, "seed": [20261013, 3613290282, 2, 1], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 2, "seed": [20261013, 3613290282, 2, 2], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 3, "seed": [20261013, 3613290282, 2, 3], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 4, "seed": [20261013, 3613290282, 2, 4], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 5, "seed": [20261013, 3613290282, 2, 5], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 6, "seed": [20261013, 3613290282, 2, 6], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 7, "seed": [20261013, 3613290282, 2, 7], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 8, "seed": [20261013, 3613290282, 2, 8], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 9, "seed": [20261013, 3613290282, 2, 9], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 0, "seed": [20261013, 3613290282, 3, 0], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 1, "seed": [20261013, 3613290282, 3, 1], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 2, "seed": [20261013, 3613290282, 3, 2], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 3, "seed": [20261013, 3613290282, 3, 3], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 4, "seed": [20261013, 3613290282, 3, 4], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 5, "seed": [20261013, 3613290282, 3, 5], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 6, "seed": [20261013, 3613290282, 3, 6], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 7, "seed": [20261013, 3613290282, 3, 7], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 8, "seed": [20261013, 3613290282, 3, 8], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 9, "seed": [20261013, 3613290282, 3, 9], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[0, 0], [1, 2], [1, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 0, "seed": [20261013, 3613290282, 4, 0], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[1, 1], [1, 0], [1, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 1, "seed": [20261013, 3613290282, 4, 1], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[0, 1], [1, 2], [1, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 2, "seed": [20261013, 3613290282, 4, 2], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[1, 3], [2, 2], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 3, "seed": [20261013, 3613290282, 4, 3], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[2, 3], [0, 1], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 4, "seed": [20261013, 3613290282, 4, 4], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[1, 3], [0, 0], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 5, "seed": [20261013, 3613290282, 4, 5], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[3, 1], [3, 0], [0, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 6, "seed": [20261013, 3613290282, 4, 6], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[1, 3], [0, 1], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 7, "seed": [20261013, 3613290282, 4, 7], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[3, 1], [3, 1], [2, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 8, "seed": [20261013, 3613290282, 4, 8], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[3, 2], [3, 0], [3, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 9, "seed": [20261013, 3613290282, 4, 9], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[1, 3], [2, 1], [2, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 0, "seed": [20261013, 3613290282, 5, 0], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[0, 0], [2, 3], [3, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 1, "seed": [20261013, 3613290282, 5, 1], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[2, 3], [0, 0], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 2, "seed": [20261013, 3613290282, 5, 2], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[0, 3], [0, 1], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 3, "seed": [20261013, 3613290282, 5, 3], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[3, 0], [3, 1], [1, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 4, "seed": [20261013, 3613290282, 5, 4], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[0, 0], [3, 2], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 5, "seed": [20261013, 3613290282, 5, 5], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[3, 2], [1, 1], [2, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 6, "seed": [20261013, 3613290282, 5, 6], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[1, 0], [2, 0], [3, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 7, "seed": [20261013, 3613290282, 5, 7], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[0, 1], [1, 3], [1, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 8, "seed": [20261013, 3613290282, 5, 8], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[0, 3], [1, 2], [3, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 9, "seed": [20261013, 3613290282, 5, 9], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[3, 1], [2, 0], [2, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 0, "seed": [20261013, 3613290282, 6, 0], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[1, 2], [3, 2], [2, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 1, "seed": [20261013, 3613290282, 6, 1], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[2, 2], [2, 0], [1, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 2, "seed": [20261013, 3613290282, 6, 2], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[1, 3], [1, 0], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 3, "seed": [20261013, 3613290282, 6, 3], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[2, 3], [0, 3], [3, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 4, "seed": [20261013, 3613290282, 6, 4], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[3, 3], [2, 0], [3, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 5, "seed": [20261013, 3613290282, 6, 5], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[0, 1], [0, 1], [1, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 6, "seed": [20261013, 3613290282, 6, 6], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[1, 1], [3, 3], [2, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 7, "seed": [20261013, 3613290282, 6, 7], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[0, 2], [1, 0], [0, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 8, "seed": [20261013, 3613290282, 6, 8], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[1, 1], [3, 2], [0, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 9, "seed": [20261013, 3613290282, 6, 9], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[1, 1], [0, 0], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 0, "seed": [20261013, 3613290282, 7, 0], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[1, 1], [1, 1], [3, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 1, "seed": [20261013, 3613290282, 7, 1], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[3, 2], [1, 2], [0, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 2, "seed": [20261013, 3613290282, 7, 2], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[0, 0], [1, 2], [0, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 3, "seed": [20261013, 3613290282, 7, 3], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[3, 0], [2, 2], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 4, "seed": [20261013, 3613290282, 7, 4], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[2, 0], [2, 3], [3, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 5, "seed": [20261013, 3613290282, 7, 5], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[3, 2], [2, 1], [3, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 6, "seed": [20261013, 3613290282, 7, 6], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[1, 3], [2, 2], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 7, "seed": [20261013, 3613290282, 7, 7], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[0, 3], [0, 0], [0, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 8, "seed": [20261013, 3613290282, 7, 8], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[2, 3], [0, 0], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 9, "seed": [20261013, 3613290282, 7, 9], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[1, 0], [1, 2], [1, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 0, "seed": [20261013, 3613290282, 8, 0], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 1, "seed": [20261013, 3613290282, 8, 1], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[3, 0], [0, 0], [0, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 2, "seed": [20261013, 3613290282, 8, 2], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 3, "seed": [20261013, 3613290282, 8, 3], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 4, "seed": [20261013, 3613290282, 8, 4], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[2, 1], [0, 0], [3, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 5, "seed": [20261013, 3613290282, 8, 5], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[1, 1], [0, 0], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 6, "seed": [20261013, 3613290282, 8, 6], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 7, "seed": [20261013, 3613290282, 8, 7], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 8, "seed": [20261013, 3613290282, 8, 8], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[2, 3], [0, 2], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 9, "seed": [20261013, 3613290282, 8, 9], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 0, "seed": [20261013, 3613290282, 9, 0], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[1, 2], [0, 1], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 1, "seed": [20261013, 3613290282, 9, 1], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[2, 1], [3, 3], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 2, "seed": [20261013, 3613290282, 9, 2], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[0, 1], [0, 3], [1, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 3, "seed": [20261013, 3613290282, 9, 3], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 4, "seed": [20261013, 3613290282, 9, 4], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 5, "seed": [20261013, 3613290282, 9, 5], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[1, 0], [0, 2], [2, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 6, "seed": [20261013, 3613290282, 9, 6], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 7, "seed": [20261013, 3613290282, 9, 7], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 8, "seed": [20261013, 3613290282, 9, 8], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[0, 0], [2, 3], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 9, "seed": [20261013, 3613290282, 9, 9], "pad_on": true}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 0, "seed": [20261013, 3613290282, 10, 0], "pad_on": true}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 1, "seed": [20261013, 3613290282, 10, 1], "pad_on": true}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 2, "seed": [20261013, 3613290282, 10, 2], "pad_on": true}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 3, "seed": [20261013, 3613290282, 10, 3], "pad_on": true}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 4, "seed": [20261013, 3613290282, 10, 4], "pad_on": true}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 5, "seed": [20261013, 3613290282, 10, 5], "pad_on": true}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 6, "seed": [20261013, 3613290282, 10, 6], "pad_on": true}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 7, "seed": [20261013, 3613290282, 10, 7], "pad_on": true}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 8, "seed": [20261013, 3613290282, 10, 8], "pad_on": true}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 9, "seed": [20261013, 3613290282, 10, 9], "pad_on": true}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 0, "seed": [20261013, 3613290282, 11, 0], "pad_on": true}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 1, "seed": [20261013, 3613290282, 11, 1], "pad_on": true}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 2, "seed": [20261013, 3613290282, 11, 2], "pad_on": true}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 3, "seed": [20261013, 3613290282, 11, 3], "pad_on": true}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 4, "seed": [20261013, 3613290282, 11, 4], "pad_on": true}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 5, "seed": [20261013, 3613290282, 11, 5], "pad_on": true}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[0, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 6, "seed": [20261013, 3613290282, 11, 6], "pad_on": true}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 7, "seed": [20261013, 3613290282, 11, 7], "pad_on": true}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 8, "seed": [20261013, 3613290282, 11, 8], "pad_on": true}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 9, "seed": [20261013, 3613290282, 11, 9], "pad_on": true}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 0, "seed": [20261013, 3613290282, 12, 0], "pad_on": true}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 1, "seed": [20261013, 3613290282, 12, 1], "pad_on": true}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 2, "seed": [20261013, 3613290282, 12, 2], "pad_on": true}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 3, "seed": [20261013, 3613290282, 12, 3], "pad_on": true}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 4, "seed": [20261013, 3613290282, 12, 4], "pad_on": true}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 5, "seed": [20261013, 3613290282, 12, 5], "pad_on": true}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 6, "seed": [20261013, 3613290282, 12, 6], "pad_on": true}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[3, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 7, "seed": [20261013, 3613290282, 12, 7], "pad_on": true}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 8, "seed": [20261013, 3613290282, 12, 8], "pad_on": true}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 9, "seed": [20261013, 3613290282, 12, 9], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 0, "seed": [20261014, 3613290282, 0, 0], "pad_on": false, "label": "nopad"}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 1, "seed": [20261014, 3613290282, 0, 1], "pad_on": false, "label": "nopad"}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 2, "seed": [20261014, 3613290282, 0, 2], "pad_on": false, "label": "nopad"}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 3, "seed": [20261014, 3613290282, 0, 3], "pad_on": false, "label": "nopad"}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 4, "seed": [20261014, 3613290282, 0, 4], "pad_on": false, "label": "nopad"}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 5, "seed": [20261014, 3613290282, 0, 5], "pad_on": false, "label": "nopad"}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 6, "seed": [20261014, 3613290282, 0, 6], "pad_on": false, "label": "nopad"}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 7, "seed": [20261014, 3613290282, 0, 7], "pad_on": false, "label": "nopad"}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 8, "seed": [20261014, 3613290282, 0, 8], "pad_on": false, "label": "nopad"}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 9, "seed": [20261014, 3613290282, 0, 9], "pad_on": false, "label": "nopad"}]}]}

==> anc/job1c_results.json <==
{"job": "job1c", "backend": "ibm_marrakesh", "chain": [4, 5, 6, 7, 8, 9, 10, 11], "shots": 500, "measure_2_used": true, "estimate_s": 26.5, "submitted_utc": "2026-10-04T21:26:31.251859+00:00", "calibration_before": {"utc": "2026-10-04T21:26:31.251926+00:00", "backend": "ibm_marrakesh", "qubits": {"4": {"t1": 0.00021624877255687524, "t2": 0.00021132948001701288, "freq": null, "meas_err": 0.004638671875, "measure_2_err": 0.005615234375, "x_err": 0.0004669021246348799}, "5": {"t1": 0.00023022990171085733, "t2": 0.00017986730624343104, "freq": null, "meas_err": 0.0042724609375, "measure_2_err": 0.001953125, "x_err": 0.0002476776805476398}, "6": {"t1": 0.0001670547719673034, "t2": 0.00011628330248871623, "freq": null, "meas_err": 0.001953125, "measure_2_err": 0.001708984375, "x_err": 0.0005270731761381683}, "7": {"t1": 0.0002306757637405843, "t2": 0.00013310523570080683, "freq": null, "meas_err": 0.00732421875, "measure_2_err": 0.0068359375, "x_err": 0.00022164561134047534}, "8": {"t1": 0.00021417055183629017, "t2": 0.00014797944377385218, "freq": null, "meas_err": 0.0089111328125, "measure_2_err": 0.007080078125, "x_err": 0.0003069453512460858}, "9": {"t1": 0.00014430905397127186, "t2": 0.0001786245325083213, "freq": null, "meas_err": 0.015625, "measure_2_err": 0.044921875, "x_err": 0.0001619972256733339}, "10": {"t1": 0.00030499034270129187, "t2": 0.00015426207115647398, "freq": null, "meas_err": 0.0093994140625, "measure_2_err": 0.003662109375, "x_err": 0.00032960854674817533}, "11": {"t1": 0.00013639874722087508, "t2": 0.00011920128929492372, "freq": null, "meas_err": 0.270751953125, "measure_2_err": 0.047607421875, "x_err": 0.0006884351554393126}}, "cz": {"4-5": 0.0035814844047036276, "5-6": 0.0028744375113793352, "6-7": 0.0016439083632794338, "7-8": 0.0043497151266158884, "8-9": 0.0032270480132270685, "9-10": 0.0014683453372136834, "10-11": 0.002184753353931007}}, "subjobs": [{"bench": "probe", "job_id": "db1c92hb694s73ds3rc0", "usage_s": 22, "metrics": {"caller": "qiskit_ibm_runtime~sampler.py", "qiskit_version": "qiskit_ibm_runtime-0.50.0,qiskit-2.5.2*,qiskit_aer-0.17.2", "timestamps": {"created": "2026-10-04T21:26:34.614103Z", "finished": "2026-10-04T21:27:06.663056Z", "running": "2026-10-04T21:26:36.037588Z"}, "usage": {"qpu_charge_time_seconds": 22, "value": 0.3578, "unit": "resource_units", "status": "complete", "details": [{"value": 0.3578, "unit": "resource_units", "metric": {"id": "caffe3ca-729c-5750-8777-df63bbf8bfd9", "value": 22}}]}, "circuits_execution_time_ns": 19487119616}, "records": [{"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 0, "seed": [20261013, 3613290282, 0, 0], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 224, "101": 216, "111": 11, "001": 21, "100": 13, "010": 14, "110": 1}, "counts_mcm": {"0": 257, "1": 243}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 1, "seed": [20261013, 3613290282, 0, 1], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"100": 240, "010": 215, "001": 1, "110": 15, "011": 10, "101": 5, "000": 11, "111": 3}, "counts_mcm": {"0": 258, "1": 242}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 2, "seed": [20261013, 3613290282, 0, 2], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 214, "100": 234, "000": 15, "011": 8, "101": 10, "111": 2, "110": 16, "001": 1}, "counts_mcm": {"1": 242, "0": 258}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 3, "seed": [20261013, 3613290282, 0, 3], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 240, "100": 210, "101": 9, "011": 12, "110": 13, "000": 14, "001": 2}, "counts_mcm": {"0": 266, "1": 234}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 4, "seed": [20261013, 3613290282, 0, 4], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 215, "111": 5, "110": 245, "010": 11, "001": 9, "100": 13, "011": 1, "101": 1}, "counts_mcm": {"1": 242, "0": 258}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 5, "seed": [20261013, 3613290282, 0, 5], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 241, "100": 227, "000": 15, "110": 6, "101": 5, "011": 4, "001": 1, "111": 1}, "counts_mcm": {"1": 263, "0": 237}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 6, "seed": [20261013, 3613290282, 0, 6], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 215, "000": 234, "100": 12, "001": 15, "010": 12, "111": 11, "101": 1}, "counts_mcm": {"1": 239, "0": 261}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 7, "seed": [20261013, 3613290282, 0, 7], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 8, "110": 241, "000": 221, "010": 10, "100": 10, "001": 9, "101": 1}, "counts_mcm": {"0": 261, "1": 239}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 8, "seed": [20261013, 3613290282, 0, 8], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"100": 234, "010": 229, "000": 7, "101": 8, "011": 10, "110": 11, "001": 1}, "counts_mcm": {"1": 251, "0": 249}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 9, "seed": [20261013, 3613290282, 0, 9], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 193, "001": 254, "110": 14, "011": 11, "010": 2, "101": 17, "000": 8, "100": 1}, "counts_mcm": {"1": 228, "0": 272}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 0, "seed": [20261013, 3613290282, 1, 0], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"100": 241, "010": 242, "000": 8, "011": 2, "110": 6, "101": 1}, "counts_mcm": {"001": 244, "110": 250, "000": 3, "111": 2, "010": 1}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 1, "seed": [20261013, 3613290282, 1, 1], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 266, "100": 218, "110": 4, "101": 2, "000": 7, "011": 3}, "counts_mcm": {"010": 269, "101": 225, "110": 2, "001": 2, "111": 1, "011": 1}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 2, "seed": [20261013, 3613290282, 1, 2], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 235, "001": 244, "000": 4, "011": 12, "110": 3, "101": 2}, "counts_mcm": {"111": 245, "000": 251, "001": 4}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[0, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 3, "seed": [20261013, 3613290282, 1, 3], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 234, "011": 244, "100": 5, "001": 8, "010": 6, "111": 3}, "counts_mcm": {"110": 243, "001": 247, "000": 2, "010": 6, "111": 2}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 4, "seed": [20261013, 3613290282, 1, 4], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 235, "100": 246, "011": 4, "111": 1, "000": 9, "101": 3, "110": 1, "001": 1}, "counts_mcm": {"000": 239, "111": 255, "011": 3, "001": 3}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 5, "seed": [20261013, 3613290282, 1, 5], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 223, "110": 260, "111": 4, "100": 5, "001": 3, "010": 5}, "counts_mcm": {"110": 226, "001": 266, "111": 5, "010": 3}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 6, "seed": [20261013, 3613290282, 1, 6], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 15, "101": 228, "011": 240, "111": 6, "010": 6, "100": 5}, "counts_mcm": {"001": 249, "110": 245, "111": 4, "010": 1, "000": 1}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 7, "seed": [20261013, 3613290282, 1, 7], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 233, "001": 252, "000": 5, "110": 2, "011": 7, "101": 1}, "counts_mcm": {"100": 236, "011": 260, "111": 2, "000": 1, "101": 1}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 8, "seed": [20261013, 3613290282, 1, 8], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 237, "101": 7, "001": 238, "000": 2, "011": 12, "110": 3, "010": 1}, "counts_mcm": {"101": 251, "010": 240, "110": 1, "011": 5, "111": 2, "100": 1}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 9, "seed": [20261013, 3613290282, 1, 9], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 238, "100": 247, "110": 7, "101": 4, "000": 4}, "counts_mcm": {"011": 242, "100": 252, "101": 2, "111": 2, "000": 1, "001": 1}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 0, "seed": [20261013, 3613290282, 2, 0], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 16, "011": 159, "101": 222, "111": 35, "001": 41, "100": 23, "110": 2, "000": 2}, "counts_mcm": {"1": 222, "0": 278}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 1, "seed": [20261013, 3613290282, 2, 1], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 187, "100": 213, "101": 28, "011": 21, "000": 24, "110": 26, "111": 1}, "counts_mcm": {"1": 238, "0": 262}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 2, "seed": [20261013, 3613290282, 2, 2], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 175, "101": 42, "011": 26, "001": 204, "100": 5, "110": 25, "010": 4, "000": 19}, "counts_mcm": {"0": 240, "1": 260}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 3, "seed": [20261013, 3613290282, 2, 3], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 199, "001": 24, "011": 194, "010": 21, "111": 30, "100": 26, "110": 2, "000": 4}, "counts_mcm": {"0": 251, "1": 249}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 4, "seed": [20261013, 3613290282, 2, 4], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"100": 215, "110": 31, "010": 189, "101": 20, "000": 24, "011": 17, "111": 1, "001": 3}, "counts_mcm": {"0": 272, "1": 228}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 5, "seed": [20261013, 3613290282, 2, 5], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 178, "101": 221, "001": 35, "111": 20, "010": 11, "100": 25, "110": 6, "000": 4}, "counts_mcm": {"1": 230, "0": 270}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 6, "seed": [20261013, 3613290282, 2, 6], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 183, "111": 214, "100": 9, "000": 22, "101": 25, "110": 18, "011": 27, "010": 2}, "counts_mcm": {"1": 235, "0": 265}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 7, "seed": [20261013, 3613290282, 2, 7], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 170, "101": 219, "100": 20, "010": 21, "001": 36, "000": 6, "111": 24, "110": 4}, "counts_mcm": {"1": 233, "0": 267}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 8, "seed": [20261013, 3613290282, 2, 8], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"100": 223, "110": 33, "010": 169, "101": 24, "011": 14, "000": 25, "111": 3, "001": 9}, "counts_mcm": {"0": 280, "1": 220}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 9, "seed": [20261013, 3613290282, 2, 9], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 194, "101": 188, "001": 34, "111": 28, "100": 22, "010": 27, "000": 5, "110": 2}, "counts_mcm": {"0": 264, "1": 236}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 0, "seed": [20261013, 3613290282, 3, 0], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"100": 32, "110": 195, "000": 211, "010": 34, "011": 4, "111": 11, "101": 1, "001": 12}, "counts_mcm": {"011": 233, "100": 259, "010": 1, "101": 3, "111": 4}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 1, "seed": [20261013, 3613290282, 3, 1], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 211, "101": 205, "111": 25, "001": 26, "100": 20, "010": 11, "000": 1, "110": 1}, "counts_mcm": {"011": 248, "100": 246, "111": 4, "101": 1, "001": 1}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 2, "seed": [20261013, 3613290282, 3, 2], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 229, "000": 14, "111": 182, "100": 3, "101": 22, "010": 3, "110": 13, "011": 34}, "counts_mcm": {"000": 260, "111": 229, "001": 6, "011": 5}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 3, "seed": [20261013, 3613290282, 3, 3], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 12, "010": 191, "111": 2, "100": 231, "011": 11, "110": 28, "000": 25}, "counts_mcm": {"000": 260, "111": 234, "011": 4, "001": 2}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 4, "seed": [20261013, 3613290282, 3, 4], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 233, "101": 199, "111": 15, "100": 12, "001": 21, "010": 14, "000": 4, "110": 2}, "counts_mcm": {"010": 264, "101": 226, "011": 3, "001": 1, "110": 4, "100": 2}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 5, "seed": [20261013, 3613290282, 3, 5], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 213, "101": 31, "111": 193, "011": 28, "110": 12, "000": 16, "100": 5, "010": 2}, "counts_mcm": {"110": 252, "001": 236, "010": 6, "100": 1, "111": 3, "000": 2}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 6, "seed": [20261013, 3613290282, 3, 6], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 211, "000": 212, "001": 10, "010": 22, "111": 13, "100": 29, "101": 1, "011": 2}, "counts_mcm": {"100": 251, "011": 247, "111": 1, "101": 1}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 7, "seed": [20261013, 3613290282, 3, 7], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 208, "100": 196, "011": 17, "111": 2, "000": 36, "101": 13, "110": 27, "001": 1}, "counts_mcm": {"110": 257, "001": 233, "010": 3, "111": 5, "100": 2}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 8, "seed": [20261013, 3613290282, 3, 8], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 230, "110": 4, "011": 190, "111": 26, "010": 10, "100": 18, "001": 19, "000": 3}, "counts_mcm": {"010": 267, "101": 222, "011": 7, "110": 1, "111": 1, "000": 1, "001": 1}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 9, "seed": [20261013, 3613290282, 3, 9], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"100": 224, "010": 196, "101": 15, "111": 2, "000": 29, "110": 22, "011": 11, "001": 1}, "counts_mcm": {"110": 264, "001": 233, "101": 1, "111": 1, "010": 1}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[0, 0], [1, 2], [1, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 0, "seed": [20261013, 3613290282, 4, 0], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 226, "110": 228, "001": 10, "010": 11, "111": 13, "100": 9, "101": 2, "011": 1}, "counts_mcm": {"0": 247, "1": 253}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[1, 1], [1, 0], [1, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 1, "seed": [20261013, 3613290282, 4, 1], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 230, "001": 16, "101": 214, "010": 15, "100": 11, "111": 13, "000": 1}, "counts_mcm": {"1": 268, "0": 232}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[0, 1], [1, 2], [1, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 2, "seed": [20261013, 3613290282, 4, 2], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 216, "000": 231, "010": 14, "111": 14, "001": 9, "100": 15, "101": 1}, "counts_mcm": {"1": 246, "0": 254}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[1, 3], [2, 2], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 3, "seed": [20261013, 3613290282, 4, 3], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 229, "111": 219, "101": 17, "000": 11, "110": 11, "011": 12, "100": 1}, "counts_mcm": {"1": 258, "0": 242}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[2, 3], [0, 1], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 4, "seed": [20261013, 3613290282, 4, 4], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 220, "001": 229, "011": 14, "110": 18, "000": 9, "101": 6, "010": 4}, "counts_mcm": {"1": 246, "0": 254}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[1, 3], [0, 0], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 5, "seed": [20261013, 3613290282, 4, 5], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 10, "110": 224, "000": 236, "111": 9, "010": 10, "100": 11}, "counts_mcm": {"1": 254, "0": 246}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[3, 1], [3, 0], [0, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 6, "seed": [20261013, 3613290282, 4, 6], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 224, "111": 227, "011": 12, "110": 14, "101": 11, "000": 10, "010": 2}, "counts_mcm": {"1": 250, "0": 250}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[1, 3], [0, 1], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 7, "seed": [20261013, 3613290282, 4, 7], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 14, "011": 210, "101": 242, "100": 12, "111": 13, "010": 8, "110": 1}, "counts_mcm": {"0": 266, "1": 234}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[3, 1], [3, 1], [2, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 8, "seed": [20261013, 3613290282, 4, 8], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 231, "100": 14, "101": 217, "001": 16, "000": 5, "111": 9, "010": 7, "110": 1}, "counts_mcm": {"0": 257, "1": 243}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[3, 2], [3, 0], [3, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 9, "seed": [20261013, 3613290282, 4, 9], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 233, "101": 214, "111": 13, "100": 14, "010": 8, "001": 18}, "counts_mcm": {"0": 253, "1": 247}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[1, 3], [2, 1], [2, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 0, "seed": [20261013, 3613290282, 5, 0], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 256, "100": 218, "110": 9, "000": 10, "101": 4, "011": 3}, "counts_mcm": {"100": 263, "011": 224, "111": 7, "101": 3, "010": 1, "000": 1, "001": 1}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[0, 0], [2, 3], [3, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 1, "seed": [20261013, 3613290282, 5, 1], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 247, "011": 237, "111": 5, "010": 4, "001": 6, "100": 1}, "counts_mcm": {"110": 252, "001": 241, "111": 2, "010": 3, "000": 2}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[2, 3], [0, 0], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 2, "seed": [20261013, 3613290282, 5, 2], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 224, "011": 247, "001": 8, "010": 6, "111": 12, "100": 3}, "counts_mcm": {"001": 236, "110": 258, "000": 5, "111": 1}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[0, 3], [0, 1], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 3, "seed": [20261013, 3613290282, 5, 3], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 241, "000": 241, "010": 8, "111": 4, "100": 5, "001": 1}, "counts_mcm": {"100": 250, "011": 246, "111": 3, "101": 1}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[3, 0], [3, 1], [1, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 4, "seed": [20261013, 3613290282, 5, 4], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 241, "110": 229, "111": 4, "100": 13, "010": 11, "001": 1, "011": 1}, "counts_mcm": {"110": 251, "001": 241, "010": 3, "111": 4, "100": 1}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[0, 0], [3, 2], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 5, "seed": [20261013, 3613290282, 5, 5], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"100": 217, "010": 260, "011": 5, "000": 6, "110": 10, "101": 2}, "counts_mcm": {"001": 224, "110": 274, "010": 2}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[3, 2], [1, 1], [2, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 6, "seed": [20261013, 3613290282, 5, 6], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 245, "001": 236, "110": 5, "011": 9, "000": 3, "101": 2}, "counts_mcm": {"111": 254, "000": 241, "001": 5}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[1, 0], [2, 0], [3, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 7, "seed": [20261013, 3613290282, 5, 7], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 3, "100": 221, "010": 264, "011": 3, "000": 5, "110": 4}, "counts_mcm": {"011": 226, "100": 271, "101": 3}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[0, 1], [1, 3], [1, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 8, "seed": [20261013, 3613290282, 5, 8], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 250, "011": 231, "010": 4, "111": 7, "001": 5, "100": 3}, "counts_mcm": {"001": 256, "110": 240, "010": 2, "111": 2}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[0, 3], [1, 2], [3, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 9, "seed": [20261013, 3613290282, 5, 9], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 5, "010": 223, "100": 248, "000": 7, "110": 16, "011": 1}, "counts_mcm": {"000": 255, "111": 235, "001": 6, "011": 4}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[3, 1], [2, 0], [2, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 0, "seed": [20261013, 3613290282, 6, 0], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 201, "111": 185, "101": 34, "011": 31, "000": 25, "110": 20, "100": 4}, "counts_mcm": {"0": 251, "1": 249}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[1, 2], [3, 2], [2, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 1, "seed": [20261013, 3613290282, 6, 1], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 24, "011": 34, "111": 194, "001": 196, "000": 20, "100": 2, "101": 25, "010": 5}, "counts_mcm": {"1": 246, "0": 254}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[2, 2], [2, 0], [1, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 2, "seed": [20261013, 3613290282, 6, 2], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 198, "101": 204, "100": 29, "001": 31, "010": 16, "111": 19, "110": 3}, "counts_mcm": {"0": 237, "1": 263}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[1, 3], [1, 0], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 3, "seed": [20261013, 3613290282, 6, 3], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 219, "001": 161, "000": 22, "011": 35, "110": 22, "101": 29, "010": 9, "100": 3}, "counts_mcm": {"0": 283, "1": 217}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[2, 3], [0, 3], [3, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 4, "seed": [20261013, 3613290282, 6, 4], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 31, "101": 207, "001": 36, "100": 25, "011": 177, "010": 16, "110": 2, "000": 6}, "counts_mcm": {"1": 272, "0": 228}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[3, 3], [2, 0], [3, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 5, "seed": [20261013, 3613290282, 6, 5], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 29, "001": 194, "111": 183, "100": 4, "110": 26, "101": 38, "010": 4, "000": 22}, "counts_mcm": {"1": 257, "0": 243}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[0, 1], [0, 1], [1, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 6, "seed": [20261013, 3613290282, 6, 6], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 40, "001": 213, "111": 174, "000": 16, "101": 28, "110": 22, "100": 5, "010": 2}, "counts_mcm": {"0": 268, "1": 232}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[1, 1], [3, 3], [2, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 7, "seed": [20261013, 3613290282, 6, 7], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 4, "000": 205, "110": 191, "001": 15, "100": 30, "111": 29, "010": 23, "101": 3}, "counts_mcm": {"1": 253, "0": 247}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[0, 2], [1, 0], [0, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 8, "seed": [20261013, 3613290282, 6, 8], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 202, "101": 190, "100": 25, "001": 28, "111": 32, "110": 3, "010": 17, "000": 3}, "counts_mcm": {"1": 253, "0": 247}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[1, 1], [3, 2], [0, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 9, "seed": [20261013, 3613290282, 6, 9], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 32, "101": 173, "011": 213, "100": 27, "001": 32, "110": 4, "010": 19}, "counts_mcm": {"0": 232, "1": 268}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[1, 1], [0, 0], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 0, "seed": [20261013, 3613290282, 7, 0], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 39, "100": 202, "001": 4, "010": 202, "110": 25, "101": 15, "011": 12, "111": 1}, "counts_mcm": {"110": 247, "001": 241, "000": 3, "111": 6, "010": 2, "101": 1}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[1, 1], [1, 1], [3, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 1, "seed": [20261013, 3613290282, 7, 1], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 201, "000": 21, "111": 203, "101": 39, "110": 15, "100": 4, "011": 17}, "counts_mcm": {"110": 247, "001": 246, "000": 3, "010": 2, "111": 2}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[3, 2], [1, 2], [0, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 2, "seed": [20261013, 3613290282, 7, 2], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 191, "111": 200, "110": 17, "101": 31, "011": 37, "000": 19, "010": 4, "100": 1}, "counts_mcm": {"011": 245, "100": 248, "000": 1, "010": 1, "111": 3, "101": 2}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[0, 0], [1, 2], [0, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 3, "seed": [20261013, 3613290282, 7, 3], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 223, "100": 25, "101": 179, "111": 21, "010": 17, "001": 32, "000": 1, "110": 2}, "counts_mcm": {"100": 264, "011": 226, "111": 6, "101": 3, "000": 1}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[3, 0], [2, 2], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 4, "seed": [20261013, 3613290282, 7, 4], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 215, "011": 202, "100": 16, "001": 26, "010": 9, "111": 26, "000": 6}, "counts_mcm": {"101": 255, "010": 238, "011": 4, "110": 2, "001": 1}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[2, 0], [2, 3], [3, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 5, "seed": [20261013, 3613290282, 7, 5], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 221, "011": 186, "001": 42, "100": 17, "111": 23, "010": 10, "110": 1}, "counts_mcm": {"111": 266, "000": 228, "001": 4, "011": 2}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[3, 2], [2, 1], [3, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 6, "seed": [20261013, 3613290282, 7, 6], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 199, "011": 209, "001": 22, "110": 5, "111": 36, "010": 14, "100": 15}, "counts_mcm": {"010": 245, "101": 246, "111": 1, "110": 5, "001": 1, "100": 2}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[1, 3], [2, 2], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 7, "seed": [20261013, 3613290282, 7, 7], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 40, "011": 197, "101": 204, "010": 15, "100": 14, "001": 26, "000": 2, "110": 2}, "counts_mcm": {"110": 250, "001": 247, "010": 1, "111": 2}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[0, 3], [0, 0], [0, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 8, "seed": [20261013, 3613290282, 7, 8], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 190, "001": 212, "011": 34, "110": 21, "100": 3, "101": 29, "000": 10, "010": 1}, "counts_mcm": {"010": 240, "101": 252, "110": 3, "100": 2, "011": 2, "001": 1}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[2, 3], [0, 0], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 9, "seed": [20261013, 3613290282, 7, 9], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 200, "110": 208, "111": 19, "010": 21, "100": 32, "001": 19, "101": 1}, "counts_mcm": {"111": 246, "011": 3, "000": 251}}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[1, 0], [1, 2], [1, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 0, "seed": [20261013, 3613290282, 8, 0], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 12, "100": 214, "010": 211, "101": 18, "011": 17, "000": 25, "111": 2, "001": 1}, "counts_mcm": {"0": 246, "1": 254}}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 1, "seed": [20261013, 3613290282, 8, 1], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"100": 213, "011": 19, "110": 24, "010": 206, "101": 14, "000": 23, "111": 1}, "counts_mcm": {"1": 251, "0": 249}}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[3, 0], [0, 0], [0, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 2, "seed": [20261013, 3613290282, 8, 2], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"100": 211, "010": 197, "000": 27, "011": 19, "110": 27, "101": 16, "111": 1, "001": 2}, "counts_mcm": {"0": 259, "1": 241}}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 3, "seed": [20261013, 3613290282, 8, 3], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 233, "100": 198, "110": 22, "000": 19, "011": 13, "111": 1, "101": 13, "001": 1}, "counts_mcm": {"0": 266, "1": 234}}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 4, "seed": [20261013, 3613290282, 8, 4], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 221, "110": 191, "011": 4, "001": 16, "010": 25, "100": 23, "111": 17, "101": 3}, "counts_mcm": {"0": 271, "1": 229}}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[2, 1], [0, 0], [3, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 5, "seed": [20261013, 3613290282, 8, 5], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 201, "111": 25, "011": 214, "001": 28, "000": 2, "100": 17, "110": 3, "010": 10}, "counts_mcm": {"0": 248, "1": 252}}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[1, 1], [0, 0], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 6, "seed": [20261013, 3613290282, 8, 6], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 221, "101": 191, "001": 25, "010": 16, "111": 20, "000": 4, "100": 18, "110": 5}, "counts_mcm": {"0": 259, "1": 241}}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 7, "seed": [20261013, 3613290282, 8, 7], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"100": 203, "010": 216, "000": 27, "011": 10, "101": 24, "110": 18, "001": 1, "111": 1}, "counts_mcm": {"0": 243, "1": 257}}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 8, "seed": [20261013, 3613290282, 8, 8], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 228, "101": 193, "100": 19, "001": 26, "111": 21, "010": 9, "000": 3, "110": 1}, "counts_mcm": {"0": 263, "1": 237}}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[2, 3], [0, 2], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 9, "seed": [20261013, 3613290282, 8, 9], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 204, "001": 206, "110": 16, "000": 20, "011": 24, "101": 24, "100": 3, "010": 3}, "counts_mcm": {"1": 248, "0": 252}}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 0, "seed": [20261013, 3613290282, 9, 0], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 206, "110": 222, "100": 21, "111": 13, "001": 14, "010": 21, "101": 3}, "counts_mcm": {"101": 232, "010": 261, "110": 4, "001": 1, "011": 2}}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[1, 2], [0, 1], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 1, "seed": [20261013, 3613290282, 9, 1], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 217, "110": 233, "010": 14, "100": 15, "001": 8, "111": 10, "011": 1, "101": 2}, "counts_mcm": {"000": 234, "111": 258, "001": 3, "011": 4, "110": 1}}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[2, 1], [3, 3], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 2, "seed": [20261013, 3613290282, 9, 2], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 210, "000": 215, "010": 22, "001": 15, "100": 26, "111": 7, "011": 3, "101": 2}, "counts_mcm": {"101": 240, "010": 254, "011": 3, "110": 1, "111": 1, "100": 1}}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[0, 1], [0, 3], [1, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 3, "seed": [20261013, 3613290282, 9, 3], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 225, "111": 209, "101": 20, "011": 19, "000": 12, "110": 12, "010": 2, "100": 1}, "counts_mcm": {"001": 247, "110": 242, "010": 5, "111": 4, "000": 2}}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 4, "seed": [20261013, 3613290282, 9, 4], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 19, "100": 224, "111": 2, "010": 203, "000": 20, "110": 22, "101": 9, "001": 1}, "counts_mcm": {"001": 234, "110": 258, "111": 6, "010": 2}}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 5, "seed": [20261013, 3613290282, 9, 5], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 209, "011": 233, "111": 18, "010": 9, "000": 1, "001": 19, "100": 10, "110": 1}, "counts_mcm": {"011": 235, "100": 258, "101": 4, "000": 1, "111": 2}}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[1, 0], [0, 2], [2, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 6, "seed": [20261013, 3613290282, 9, 6], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 227, "110": 223, "100": 11, "111": 8, "010": 26, "001": 5}, "counts_mcm": {"010": 249, "101": 244, "110": 2, "011": 4, "100": 1}}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 7, "seed": [20261013, 3613290282, 9, 7], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 229, "011": 219, "001": 19, "010": 14, "111": 8, "100": 10, "000": 1}, "counts_mcm": {"011": 248, "100": 245, "111": 3, "000": 1, "101": 3}}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 8, "seed": [20261013, 3613290282, 9, 8], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"100": 236, "010": 213, "110": 16, "011": 9, "101": 13, "000": 11, "111": 2}, "counts_mcm": {"000": 256, "111": 239, "001": 1, "011": 4}}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[0, 0], [2, 3], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 9, "seed": [20261013, 3613290282, 9, 9], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 213, "100": 217, "000": 28, "011": 11, "101": 9, "110": 17, "111": 3, "001": 2}, "counts_mcm": {"010": 247, "101": 247, "011": 1, "110": 4, "001": 1}}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 0, "seed": [20261013, 3613290282, 10, 0], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 220, "110": 202, "010": 26, "111": 10, "100": 21, "001": 18, "011": 1, "101": 2}, "counts_mcm": {"0": 267, "1": 233}}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 1, "seed": [20261013, 3613290282, 10, 1], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 212, "101": 196, "010": 21, "001": 30, "000": 4, "100": 15, "111": 19, "110": 3}, "counts_mcm": {"0": 266, "1": 234}}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 2, "seed": [20261013, 3613290282, 10, 2], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 206, "000": 224, "111": 17, "100": 24, "010": 12, "001": 14, "101": 2, "011": 1}, "counts_mcm": {"1": 250, "0": 250}}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 3, "seed": [20261013, 3613290282, 10, 3], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"100": 246, "101": 15, "111": 2, "000": 17, "010": 181, "011": 19, "110": 19, "001": 1}, "counts_mcm": {"0": 284, "1": 216}}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 4, "seed": [20261013, 3613290282, 10, 4], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 214, "001": 199, "110": 16, "101": 19, "000": 19, "011": 29, "100": 3, "010": 1}, "counts_mcm": {"0": 254, "1": 246}}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 5, "seed": [20261013, 3613290282, 10, 5], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 217, "000": 205, "100": 21, "001": 12, "101": 3, "111": 25, "010": 17}, "counts_mcm": {"0": 259, "1": 241}}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 6, "seed": [20261013, 3613290282, 10, 6], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 17, "001": 237, "111": 192, "011": 22, "000": 15, "110": 16, "100": 1}, "counts_mcm": {"0": 270, "1": 230}}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 7, "seed": [20261013, 3613290282, 10, 7], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"100": 210, "010": 208, "000": 28, "110": 21, "011": 15, "101": 12, "111": 4, "001": 2}, "counts_mcm": {"1": 243, "0": 257}}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 8, "seed": [20261013, 3613290282, 10, 8], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"100": 213, "010": 200, "011": 23, "001": 3, "000": 22, "101": 17, "110": 21, "111": 1}, "counts_mcm": {"0": 248, "1": 252}}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 9, "seed": [20261013, 3613290282, 10, 9], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 199, "010": 21, "001": 17, "110": 222, "100": 25, "111": 12, "011": 2, "101": 2}, "counts_mcm": {"1": 239, "0": 261}}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 0, "seed": [20261013, 3613290282, 11, 0], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 183, "110": 191, "001": 23, "010": 44, "100": 33, "111": 18, "011": 3, "101": 5}, "counts_mcm": {"0": 244, "1": 256}}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 1, "seed": [20261013, 3613290282, 11, 1], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 22, "001": 195, "111": 161, "011": 41, "101": 41, "000": 32, "100": 6, "010": 2}, "counts_mcm": {"1": 229, "0": 271}}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 2, "seed": [20261013, 3613290282, 11, 2], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"100": 170, "010": 189, "000": 29, "011": 40, "110": 39, "101": 19, "111": 4, "001": 10}, "counts_mcm": {"1": 233, "0": 267}}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 3, "seed": [20261013, 3613290282, 11, 3], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 170, "101": 190, "100": 30, "001": 33, "010": 18, "111": 40, "110": 10, "000": 9}, "counts_mcm": {"1": 235, "0": 265}}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 4, "seed": [20261013, 3613290282, 11, 4], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 188, "000": 198, "111": 17, "100": 30, "010": 32, "001": 22, "011": 8, "101": 5}, "counts_mcm": {"1": 245, "0": 255}}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 5, "seed": [20261013, 3613290282, 11, 5], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 197, "110": 37, "000": 20, "111": 164, "011": 40, "101": 36, "100": 3, "010": 3}, "counts_mcm": {"0": 248, "1": 252}}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[0, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 6, "seed": [20261013, 3613290282, 11, 6], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"100": 190, "000": 27, "010": 180, "101": 25, "110": 43, "011": 25, "001": 5, "111": 5}, "counts_mcm": {"1": 256, "0": 244}}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 7, "seed": [20261013, 3613290282, 11, 7], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 201, "110": 157, "011": 5, "001": 30, "111": 25, "010": 41, "100": 37, "101": 4}, "counts_mcm": {"0": 270, "1": 230}}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 8, "seed": [20261013, 3613290282, 11, 8], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 187, "000": 168, "111": 25, "010": 40, "100": 38, "011": 6, "001": 23, "101": 13}, "counts_mcm": {"0": 255, "1": 245}}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 9, "seed": [20261013, 3613290282, 11, 9], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 195, "101": 189, "111": 31, "100": 23, "010": 22, "001": 30, "110": 7, "000": 3}, "counts_mcm": {"1": 251, "0": 249}}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 0, "seed": [20261013, 3613290282, 12, 0], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 166, "000": 178, "010": 43, "001": 28, "011": 6, "100": 48, "111": 27, "101": 4}, "counts_mcm": {"1": 241, "0": 259}}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 1, "seed": [20261013, 3613290282, 12, 1], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 170, "001": 181, "101": 41, "000": 28, "011": 50, "110": 21, "010": 4, "100": 5}, "counts_mcm": {"0": 239, "1": 261}}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 2, "seed": [20261013, 3613290282, 12, 2], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 47, "010": 171, "101": 28, "011": 27, "000": 45, "100": 160, "111": 15, "001": 7}, "counts_mcm": {"1": 257, "0": 243}}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 3, "seed": [20261013, 3613290282, 12, 3], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 167, "000": 177, "010": 54, "001": 29, "100": 37, "111": 26, "011": 5, "101": 5}, "counts_mcm": {"0": 245, "1": 255}}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 4, "seed": [20261013, 3613290282, 12, 4], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 44, "100": 189, "010": 153, "111": 6, "110": 51, "001": 6, "101": 27, "011": 24}, "counts_mcm": {"1": 237, "0": 263}}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 5, "seed": [20261013, 3613290282, 12, 5], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 178, "001": 15, "100": 46, "000": 191, "010": 45, "011": 6, "111": 15, "101": 4}, "counts_mcm": {"0": 250, "1": 250}}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 6, "seed": [20261013, 3613290282, 12, 6], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"100": 189, "010": 177, "111": 7, "110": 36, "000": 43, "011": 25, "101": 17, "001": 6}, "counts_mcm": {"0": 247, "1": 253}}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[3, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 7, "seed": [20261013, 3613290282, 12, 7], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 20, "000": 41, "110": 41, "100": 205, "111": 13, "010": 145, "101": 26, "001": 9}, "counts_mcm": {"1": 221, "0": 279}}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 8, "seed": [20261013, 3613290282, 12, 8], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 183, "101": 162, "110": 6, "111": 57, "010": 22, "001": 41, "100": 22, "000": 7}, "counts_mcm": {"0": 258, "1": 242}}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 9, "seed": [20261013, 3613290282, 12, 9], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 184, "010": 40, "110": 180, "100": 48, "111": 20, "001": 18, "101": 6, "011": 4}, "counts_mcm": {"0": 253, "1": 247}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 0, "seed": [20261014, 3613290282, 0, 0], "pad_on": false, "label": "nopad", "layout": [4, 5, 6], "counts_fin": {"010": 249, "100": 238, "110": 4, "000": 5, "011": 2, "101": 1, "001": 1}, "counts_mcm": {"1": 257, "0": 243}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 1, "seed": [20261014, 3613290282, 0, 1], "pad_on": false, "label": "nopad", "layout": [4, 5, 6], "counts_fin": {"110": 239, "000": 248, "010": 4, "001": 3, "011": 1, "100": 4, "111": 1}, "counts_mcm": {"1": 248, "0": 252}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 2, "seed": [20261014, 3613290282, 0, 2], "pad_on": false, "label": "nopad", "layout": [4, 5, 6], "counts_fin": {"111": 252, "001": 233, "101": 6, "000": 5, "011": 3, "110": 1}, "counts_mcm": {"0": 257, "1": 243}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 3, "seed": [20261014, 3613290282, 0, 3], "pad_on": false, "label": "nopad", "layout": [4, 5, 6], "counts_fin": {"110": 233, "000": 258, "010": 4, "111": 2, "100": 3}, "counts_mcm": {"1": 240, "0": 260}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 4, "seed": [20261014, 3613290282, 0, 4], "pad_on": false, "label": "nopad", "layout": [4, 5, 6], "counts_fin": {"000": 253, "110": 231, "010": 9, "111": 2, "001": 2, "100": 3}, "counts_mcm": {"0": 257, "1": 243}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 5, "seed": [20261014, 3613290282, 0, 5], "pad_on": false, "label": "nopad", "layout": [4, 5, 6], "counts_fin": {"110": 216, "000": 264, "001": 3, "010": 10, "111": 3, "100": 4}, "counts_mcm": {"1": 228, "0": 272}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 6, "seed": [20261014, 3613290282, 0, 6], "pad_on": false, "label": "nopad", "layout": [4, 5, 6], "counts_fin": {"011": 245, "101": 236, "100": 2, "001": 10, "010": 3, "111": 4}, "counts_mcm": {"1": 257, "0": 243}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 7, "seed": [20261014, 3613290282, 0, 7], "pad_on": false, "label": "nopad", "layout": [4, 5, 6], "counts_fin": {"101": 229, "011": 257, "001": 7, "010": 5, "100": 1, "111": 1}, "counts_mcm": {"1": 234, "0": 266}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 8, "seed": [20261014, 3613290282, 0, 8], "pad_on": false, "label": "nopad", "layout": [4, 5, 6], "counts_fin": {"000": 249, "110": 235, "010": 8, "100": 5, "111": 2, "001": 1}, "counts_mcm": {"1": 262, "0": 238}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 9, "seed": [20261014, 3613290282, 0, 9], "pad_on": false, "label": "nopad", "layout": [4, 5, 6], "counts_fin": {"011": 229, "101": 260, "010": 3, "111": 3, "001": 3, "100": 2}, "counts_mcm": {"1": 238, "0": 262}}]}], "calibration_after": {"utc": "2026-10-04T21:27:06.663056+00:00", "backend": "ibm_marrakesh", "qubits": {"4": {"t1": 0.00021624877255687524, "t2": 0.00021132948001701288, "freq": null, "meas_err": 0.004638671875, "measure_2_err": 0.005615234375, "x_err": 0.0004669021246348799}, "5": {"t1": 0.00023022990171085733, "t2": 0.00017986730624343104, "freq": null, "meas_err": 0.0042724609375, "measure_2_err": 0.001953125, "x_err": 0.0002476776805476398}, "6": {"t1": 0.0001670547719673034, "t2": 0.00011628330248871623, "freq": null, "meas_err": 0.001953125, "measure_2_err": 0.001708984375, "x_err": 0.0005270731761381683}, "7": {"t1": 0.0002306757637405843, "t2": 0.00013310523570080683, "freq": null, "meas_err": 0.00732421875, "measure_2_err": 0.0068359375, "x_err": 0.00022164561134047534}, "8": {"t1": 0.00021417055183629017, "t2": 0.00014797944377385218, "freq": null, "meas_err": 0.0089111328125, "measure_2_err": 0.007080078125, "x_err": 0.0003069453512460858}, "9": {"t1": 0.00014430905397127186, "t2": 0.0001786245325083213, "freq": null, "meas_err": 0.015625, "measure_2_err": 0.044921875, "x_err": 0.0001619972256733339}, "10": {"t1": 0.00030499034270129187, "t2": 0.00015426207115647398, "freq": null, "meas_err": 0.0093994140625, "measure_2_err": 0.003662109375, "x_err": 0.00032960854674817533}, "11": {"t1": 0.00013639874722087508, "t2": 0.00011920128929492372, "freq": null, "meas_err": 0.270751953125, "measure_2_err": 0.047607421875, "x_err": 0.0006884351554393126}}, "cz": {"4-5": 0.0035814844047036276, "5-6": 0.0028744375113793352, "6-7": 0.0016439083632794338, "7-8": 0.0043497151266158884, "8-9": 0.0032270480132270685, "9-10": 0.0014683453372136834, "10-11": 0.002184753353931007}}}

==> anc/job2_core.py <==
"""job2_core.py - all three benchmarks x factorial settings, 20 twirls x 1000 shots."""
from common import *
args = get_args(); name, chain, rep = resolve(args)
backend = get_backend(args, name)
tim = Timing(backend.target, use_mcm2="measure_2" in backend.target.operation_names, layout=chain)
groups = [(b, build(b, FACTORIAL, 20, tim, args.seed), layout_for(b, chain)) for b in ("probe", "teleport", "ghz")]
run_job("job2", groups, args, shots=1000, s_per_exec=args.s_per_exec)


==> anc/job2_ids.json <==
{"job_ids": ["db1ca79b694s73ds3sg0", "db1ca81b694s73ds3sh0", "db1ca8rid5ic73eqv1k0"]}

==> anc/job2_manifest.json <==
{"job": "job2", "backend": "ibm_marrakesh", "chain": [4, 5, 6, 7, 8, 9, 10, 11], "shots": 1000, "measure_2_used": true, "estimate_s": 241.71419999999998, "quota_before": {"instance_id": "[redacted]", "plan_id": "850b21a7-71de-4e53-9441-1abdd202f35d", "usage_consumed_seconds": 71, "usage_consumed_ru": 1.1834, "usage_period": {"start_time": "2026-09-06T21:28:57.873Z", "end_time": "2026-10-04T21:28:57.873Z"}, "usage_limit_seconds": 600, "usage_limit_ru": 10, "usage_limit_reached": false, "usage_remaining_seconds": 529}, "submitted_utc": "2026-10-04T21:28:58.208027+00:00", "calibration_before": {"utc": "2026-10-04T21:28:58.208080+00:00", "backend": "ibm_marrakesh", "qubits": {"4": {"t1": 0.00021624877255687524, "t2": 0.00021132948001701288, "freq": null, "meas_err": 0.004638671875, "measure_2_err": 0.005615234375, "x_err": 0.0004669021246348799}, "5": {"t1": 0.00023022990171085733, "t2": 0.00017986730624343104, "freq": null, "meas_err": 0.0042724609375, "measure_2_err": 0.001953125, "x_err": 0.0002476776805476398}, "6": {"t1": 0.0001670547719673034, "t2": 0.00011628330248871623, "freq": null, "meas_err": 0.001953125, "measure_2_err": 0.001708984375, "x_err": 0.0005270731761381683}, "7": {"t1": 0.0002306757637405843, "t2": 0.00013310523570080683, "freq": null, "meas_err": 0.00732421875, "measure_2_err": 0.0068359375, "x_err": 0.00022164561134047534}, "8": {"t1": 0.00021417055183629017, "t2": 0.00014797944377385218, "freq": null, "meas_err": 0.0089111328125, "measure_2_err": 0.007080078125, "x_err": 0.0003069453512460858}, "9": {"t1": 0.00014430905397127186, "t2": 0.0001786245325083213, "freq": null, "meas_err": 0.015625, "measure_2_err": 0.044921875, "x_err": 0.0001619972256733339}, "10": {"t1": 0.00030499034270129187, "t2": 0.00015426207115647398, "freq": null, "meas_err": 0.0093994140625, "measure_2_err": 0.003662109375, "x_err": 0.00032960854674817533}, "11": {"t1": 0.00013639874722087508, "t2": 0.00011920128929492372, "freq": null, "meas_err": 0.270751953125, "measure_2_err": 0.047607421875, "x_err": 0.0006884351554393126}}, "cz": {"4-5": 0.0035814844047036276, "5-6": 0.0028744375113793352, "6-7": 0.0016439083632794338, "7-8": 0.0043497151266158884, "8-9": 0.0032270480132270685, "9-10": 0.0014683453372136834, "10-11": 0.002184753353931007}}, "subjobs": [{"bench": "probe", "job_id": "db1ca79b694s73ds3sg0", "layout": [4, 5, 6], "usage_estimation": {"quantum_seconds": null}, "metas": [{"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 0, "seed": [20261003, 3613290282, 0, 0], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 1, "seed": [20261003, 3613290282, 0, 1], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 2, "seed": [20261003, 3613290282, 0, 2], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 3, "seed": [20261003, 3613290282, 0, 3], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 4, "seed": [20261003, 3613290282, 0, 4], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 5, "seed": [20261003, 3613290282, 0, 5], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 6, "seed": [20261003, 3613290282, 0, 6], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 7, "seed": [20261003, 3613290282, 0, 7], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 8, "seed": [20261003, 3613290282, 0, 8], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 9, "seed": [20261003, 3613290282, 0, 9], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 10, "seed": [20261003, 3613290282, 0, 10], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 11, "seed": [20261003, 3613290282, 0, 11], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 12, "seed": [20261003, 3613290282, 0, 12], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 13, "seed": [20261003, 3613290282, 0, 13], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 14, "seed": [20261003, 3613290282, 0, 14], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 15, "seed": [20261003, 3613290282, 0, 15], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 16, "seed": [20261003, 3613290282, 0, 16], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 17, "seed": [20261003, 3613290282, 0, 17], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 18, "seed": [20261003, 3613290282, 0, 18], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 19, "seed": [20261003, 3613290282, 0, 19], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 0, "seed": [20261003, 3613290282, 1, 0], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 1, "seed": [20261003, 3613290282, 1, 1], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 2, "seed": [20261003, 3613290282, 1, 2], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[0, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 3, "seed": [20261003, 3613290282, 1, 3], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 4, "seed": [20261003, 3613290282, 1, 4], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 5, "seed": [20261003, 3613290282, 1, 5], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 6, "seed": [20261003, 3613290282, 1, 6], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 7, "seed": [20261003, 3613290282, 1, 7], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 8, "seed": [20261003, 3613290282, 1, 8], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 9, "seed": [20261003, 3613290282, 1, 9], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 10, "seed": [20261003, 3613290282, 1, 10], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 11, "seed": [20261003, 3613290282, 1, 11], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 12, "seed": [20261003, 3613290282, 1, 12], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[3, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 13, "seed": [20261003, 3613290282, 1, 13], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 14, "seed": [20261003, 3613290282, 1, 14], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 15, "seed": [20261003, 3613290282, 1, 15], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 16, "seed": [20261003, 3613290282, 1, 16], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 17, "seed": [20261003, 3613290282, 1, 17], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 18, "seed": [20261003, 3613290282, 1, 18], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 19, "seed": [20261003, 3613290282, 1, 19], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 0, "seed": [20261003, 3613290282, 2, 0], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 1, "seed": [20261003, 3613290282, 2, 1], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 2, "seed": [20261003, 3613290282, 2, 2], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 3, "seed": [20261003, 3613290282, 2, 3], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 4, "seed": [20261003, 3613290282, 2, 4], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 5, "seed": [20261003, 3613290282, 2, 5], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 6, "seed": [20261003, 3613290282, 2, 6], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 7, "seed": [20261003, 3613290282, 2, 7], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 8, "seed": [20261003, 3613290282, 2, 8], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 9, "seed": [20261003, 3613290282, 2, 9], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 10, "seed": [20261003, 3613290282, 2, 10], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 11, "seed": [20261003, 3613290282, 2, 11], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 12, "seed": [20261003, 3613290282, 2, 12], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 13, "seed": [20261003, 3613290282, 2, 13], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 14, "seed": [20261003, 3613290282, 2, 14], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 15, "seed": [20261003, 3613290282, 2, 15], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 16, "seed": [20261003, 3613290282, 2, 16], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 17, "seed": [20261003, 3613290282, 2, 17], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 18, "seed": [20261003, 3613290282, 2, 18], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 19, "seed": [20261003, 3613290282, 2, 19], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 0, "seed": [20261003, 3613290282, 3, 0], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 1, "seed": [20261003, 3613290282, 3, 1], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 2, "seed": [20261003, 3613290282, 3, 2], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 3, "seed": [20261003, 3613290282, 3, 3], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 4, "seed": [20261003, 3613290282, 3, 4], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[0, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 5, "seed": [20261003, 3613290282, 3, 5], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 6, "seed": [20261003, 3613290282, 3, 6], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 7, "seed": [20261003, 3613290282, 3, 7], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 8, "seed": [20261003, 3613290282, 3, 8], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 9, "seed": [20261003, 3613290282, 3, 9], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 10, "seed": [20261003, 3613290282, 3, 10], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 11, "seed": [20261003, 3613290282, 3, 11], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 12, "seed": [20261003, 3613290282, 3, 12], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 13, "seed": [20261003, 3613290282, 3, 13], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[3, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 14, "seed": [20261003, 3613290282, 3, 14], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[3, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 15, "seed": [20261003, 3613290282, 3, 15], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 16, "seed": [20261003, 3613290282, 3, 16], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 17, "seed": [20261003, 3613290282, 3, 17], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 18, "seed": [20261003, 3613290282, 3, 18], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 19, "seed": [20261003, 3613290282, 3, 19], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[3, 0], [0, 3], [3, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 0, "seed": [20261003, 3613290282, 4, 0], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[0, 0], [2, 3], [1, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 1, "seed": [20261003, 3613290282, 4, 1], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[1, 0], [0, 2], [0, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 2, "seed": [20261003, 3613290282, 4, 2], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[0, 1], [3, 0], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 3, "seed": [20261003, 3613290282, 4, 3], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[1, 3], [3, 2], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 4, "seed": [20261003, 3613290282, 4, 4], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[1, 0], [1, 2], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 5, "seed": [20261003, 3613290282, 4, 5], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[3, 2], [1, 0], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 6, "seed": [20261003, 3613290282, 4, 6], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[3, 0], [2, 0], [2, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 7, "seed": [20261003, 3613290282, 4, 7], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[2, 1], [3, 3], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 8, "seed": [20261003, 3613290282, 4, 8], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[0, 2], [3, 2], [2, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 9, "seed": [20261003, 3613290282, 4, 9], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[0, 3], [1, 0], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 10, "seed": [20261003, 3613290282, 4, 10], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[2, 1], [3, 1], [3, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 11, "seed": [20261003, 3613290282, 4, 11], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[2, 3], [2, 0], [1, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 12, "seed": [20261003, 3613290282, 4, 12], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[1, 0], [2, 3], [1, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 13, "seed": [20261003, 3613290282, 4, 13], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[1, 1], [2, 1], [0, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 14, "seed": [20261003, 3613290282, 4, 14], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[0, 1], [3, 0], [1, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 15, "seed": [20261003, 3613290282, 4, 15], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[1, 0], [3, 0], [1, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 16, "seed": [20261003, 3613290282, 4, 16], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[1, 0], [2, 2], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 17, "seed": [20261003, 3613290282, 4, 17], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[1, 1], [2, 3], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 18, "seed": [20261003, 3613290282, 4, 18], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[1, 3], [2, 1], [0, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 19, "seed": [20261003, 3613290282, 4, 19], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[2, 1], [3, 1], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 0, "seed": [20261003, 3613290282, 5, 0], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[3, 0], [0, 1], [1, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 1, "seed": [20261003, 3613290282, 5, 1], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[0, 1], [0, 2], [3, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 2, "seed": [20261003, 3613290282, 5, 2], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[2, 0], [1, 0], [2, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 3, "seed": [20261003, 3613290282, 5, 3], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[2, 3], [3, 2], [0, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 4, "seed": [20261003, 3613290282, 5, 4], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[2, 1], [3, 0], [3, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 5, "seed": [20261003, 3613290282, 5, 5], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[1, 0], [2, 2], [1, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 6, "seed": [20261003, 3613290282, 5, 6], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[0, 2], [2, 1], [1, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 7, "seed": [20261003, 3613290282, 5, 7], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[0, 0], [3, 1], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 8, "seed": [20261003, 3613290282, 5, 8], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[1, 1], [2, 1], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 9, "seed": [20261003, 3613290282, 5, 9], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[0, 1], [3, 2], [3, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 10, "seed": [20261003, 3613290282, 5, 10], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[1, 0], [2, 1], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 11, "seed": [20261003, 3613290282, 5, 11], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[1, 0], [3, 2], [1, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 12, "seed": [20261003, 3613290282, 5, 12], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[3, 3], [2, 1], [3, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 13, "seed": [20261003, 3613290282, 5, 13], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[1, 0], [1, 3], [2, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 14, "seed": [20261003, 3613290282, 5, 14], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[0, 0], [3, 0], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 15, "seed": [20261003, 3613290282, 5, 15], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[2, 1], [2, 2], [3, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 16, "seed": [20261003, 3613290282, 5, 16], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[1, 2], [0, 3], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 17, "seed": [20261003, 3613290282, 5, 17], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[1, 1], [3, 1], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 18, "seed": [20261003, 3613290282, 5, 18], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[2, 3], [3, 0], [3, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 19, "seed": [20261003, 3613290282, 5, 19], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[0, 2], [1, 3], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 0, "seed": [20261003, 3613290282, 6, 0], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[0, 1], [0, 0], [3, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 1, "seed": [20261003, 3613290282, 6, 1], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[2, 0], [2, 1], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 2, "seed": [20261003, 3613290282, 6, 2], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[2, 1], [0, 1], [1, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 3, "seed": [20261003, 3613290282, 6, 3], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[0, 1], [1, 0], [3, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 4, "seed": [20261003, 3613290282, 6, 4], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[3, 0], [1, 3], [0, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 5, "seed": [20261003, 3613290282, 6, 5], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[3, 3], [2, 0], [0, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 6, "seed": [20261003, 3613290282, 6, 6], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[0, 0], [1, 2], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 7, "seed": [20261003, 3613290282, 6, 7], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[3, 0], [2, 2], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 8, "seed": [20261003, 3613290282, 6, 8], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[0, 3], [3, 3], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 9, "seed": [20261003, 3613290282, 6, 9], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[3, 1], [1, 1], [1, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 10, "seed": [20261003, 3613290282, 6, 10], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[0, 2], [0, 1], [2, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 11, "seed": [20261003, 3613290282, 6, 11], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[3, 1], [3, 2], [3, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 12, "seed": [20261003, 3613290282, 6, 12], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[3, 0], [2, 1], [3, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 13, "seed": [20261003, 3613290282, 6, 13], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[3, 0], [1, 1], [2, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 14, "seed": [20261003, 3613290282, 6, 14], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[3, 0], [1, 2], [2, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 15, "seed": [20261003, 3613290282, 6, 15], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[1, 0], [0, 0], [3, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 16, "seed": [20261003, 3613290282, 6, 16], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[2, 3], [1, 1], [1, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 17, "seed": [20261003, 3613290282, 6, 17], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[2, 1], [3, 1], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 18, "seed": [20261003, 3613290282, 6, 18], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[0, 0], [1, 2], [2, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 19, "seed": [20261003, 3613290282, 6, 19], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[3, 0], [2, 3], [3, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 0, "seed": [20261003, 3613290282, 7, 0], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[3, 2], [3, 3], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 1, "seed": [20261003, 3613290282, 7, 1], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[1, 2], [2, 3], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 2, "seed": [20261003, 3613290282, 7, 2], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[3, 1], [3, 3], [3, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 3, "seed": [20261003, 3613290282, 7, 3], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[1, 2], [1, 2], [2, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 4, "seed": [20261003, 3613290282, 7, 4], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[0, 3], [0, 2], [3, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 5, "seed": [20261003, 3613290282, 7, 5], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[0, 3], [2, 2], [0, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 6, "seed": [20261003, 3613290282, 7, 6], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[2, 0], [0, 2], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 7, "seed": [20261003, 3613290282, 7, 7], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[1, 0], [2, 0], [0, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 8, "seed": [20261003, 3613290282, 7, 8], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[3, 1], [3, 2], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 9, "seed": [20261003, 3613290282, 7, 9], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[3, 3], [2, 3], [2, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 10, "seed": [20261003, 3613290282, 7, 10], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[3, 3], [1, 3], [0, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 11, "seed": [20261003, 3613290282, 7, 11], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[3, 1], [0, 1], [2, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 12, "seed": [20261003, 3613290282, 7, 12], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[3, 3], [2, 2], [2, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 13, "seed": [20261003, 3613290282, 7, 13], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[0, 0], [3, 2], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 14, "seed": [20261003, 3613290282, 7, 14], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[0, 0], [1, 2], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 15, "seed": [20261003, 3613290282, 7, 15], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[2, 1], [2, 3], [1, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 16, "seed": [20261003, 3613290282, 7, 16], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[1, 3], [0, 1], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 17, "seed": [20261003, 3613290282, 7, 17], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[2, 1], [0, 2], [3, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 18, "seed": [20261003, 3613290282, 7, 18], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[0, 3], [0, 3], [0, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 19, "seed": [20261003, 3613290282, 7, 19], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 0, "seed": [20261003, 3613290282, 8, 0], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 1, "seed": [20261003, 3613290282, 8, 1], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 2, "seed": [20261003, 3613290282, 8, 2], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 3, "seed": [20261003, 3613290282, 8, 3], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 4, "seed": [20261003, 3613290282, 8, 4], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[0, 3], [1, 3], [0, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 5, "seed": [20261003, 3613290282, 8, 5], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 6, "seed": [20261003, 3613290282, 8, 6], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 7, "seed": [20261003, 3613290282, 8, 7], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 8, "seed": [20261003, 3613290282, 8, 8], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 9, "seed": [20261003, 3613290282, 8, 9], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 10, "seed": [20261003, 3613290282, 8, 10], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[0, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 11, "seed": [20261003, 3613290282, 8, 11], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[3, 1], [3, 2], [0, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 12, "seed": [20261003, 3613290282, 8, 12], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 13, "seed": [20261003, 3613290282, 8, 13], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 14, "seed": [20261003, 3613290282, 8, 14], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[2, 0], [2, 3], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 15, "seed": [20261003, 3613290282, 8, 15], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[0, 2], [0, 0], [3, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 16, "seed": [20261003, 3613290282, 8, 16], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[0, 3], [3, 1], [0, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 17, "seed": [20261003, 3613290282, 8, 17], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[1, 1], [0, 3], [0, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 18, "seed": [20261003, 3613290282, 8, 18], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[2, 1], [0, 0], [2, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 19, "seed": [20261003, 3613290282, 8, 19], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[0, 2], [3, 1], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 0, "seed": [20261003, 3613290282, 9, 0], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[3, 1], [3, 3], [2, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 1, "seed": [20261003, 3613290282, 9, 1], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 2, "seed": [20261003, 3613290282, 9, 2], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[1, 1], [3, 0], [0, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 3, "seed": [20261003, 3613290282, 9, 3], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[2, 1], [2, 3], [2, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 4, "seed": [20261003, 3613290282, 9, 4], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 5, "seed": [20261003, 3613290282, 9, 5], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[1, 1], [2, 0], [1, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 6, "seed": [20261003, 3613290282, 9, 6], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 7, "seed": [20261003, 3613290282, 9, 7], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[0, 1], [1, 0], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 8, "seed": [20261003, 3613290282, 9, 8], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 9, "seed": [20261003, 3613290282, 9, 9], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[1, 1], [1, 3], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 10, "seed": [20261003, 3613290282, 9, 10], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[1, 0], [3, 1], [0, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 11, "seed": [20261003, 3613290282, 9, 11], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 12, "seed": [20261003, 3613290282, 9, 12], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 13, "seed": [20261003, 3613290282, 9, 13], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[0, 3], [1, 1], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 14, "seed": [20261003, 3613290282, 9, 14], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 15, "seed": [20261003, 3613290282, 9, 15], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 16, "seed": [20261003, 3613290282, 9, 16], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[0, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 17, "seed": [20261003, 3613290282, 9, 17], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 18, "seed": [20261003, 3613290282, 9, 18], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[2, 2], [2, 3], [0, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 19, "seed": [20261003, 3613290282, 9, 19], "pad_on": true}]}, {"bench": "teleport", "job_id": "db1ca81b694s73ds3sh0", "layout": [4, 5, 6, 7, 8, 9], "usage_estimation": {"quantum_seconds": null}, "metas": [{"bench": "teleport", "setting": [1, 1, 1], "cz_twirl": [[2, 1], [2, 1], [1, 2], [0, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 0, "seed": [20261003, 3632764557, 0, 0], "pad_on": true}, {"bench": "teleport", "setting": [1, 1, 1], "cz_twirl": [[0, 0], [2, 0], [1, 3], [3, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 1, "seed": [20261003, 3632764557, 0, 1], "pad_on": true}, {"bench": "teleport", "setting": [1, 1, 1], "cz_twirl": [[0, 0], [2, 2], [0, 3], [2, 0]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 2, "seed": [20261003, 3632764557, 0, 2], "pad_on": true}, {"bench": "teleport", "setting": [1, 1, 1], "cz_twirl": [[2, 2], [1, 1], [3, 2], [3, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 3, "seed": [20261003, 3632764557, 0, 3], "pad_on": true}, {"bench": "teleport", "setting": [1, 1, 1], "cz_twirl": [[2, 0], [0, 0], [0, 1], [2, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 4, "seed": [20261003, 3632764557, 0, 4], "pad_on": true}, {"bench": "teleport", "setting": [1, 1, 1], "cz_twirl": [[3, 0], [0, 2], [3, 0], [0, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 5, "seed": [20261003, 3632764557, 0, 5], "pad_on": true}, {"bench": "teleport", "setting": [1, 1, 1], "cz_twirl": [[0, 2], [1, 3], [3, 3], [0, 0]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 6, "seed": [20261003, 3632764557, 0, 6], "pad_on": true}, {"bench": "teleport", "setting": [1, 1, 1], "cz_twirl": [[1, 3], [0, 0], [2, 3], [1, 0]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 7, "seed": [20261003, 3632764557, 0, 7], "pad_on": true}, {"bench": "teleport", "setting": [1, 1, 1], "cz_twirl": [[2, 3], [2, 2], [3, 1], [0, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 8, "seed": [20261003, 3632764557, 0, 8], "pad_on": true}, {"bench": "teleport", "setting": [1, 1, 1], "cz_twirl": [[2, 0], [2, 0], [3, 0], [0, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 9, "seed": [20261003, 3632764557, 0, 9], "pad_on": true}, {"bench": "teleport", "setting": [1, 1, 1], "cz_twirl": [[1, 1], [1, 2], [3, 0], [3, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 10, "seed": [20261003, 3632764557, 0, 10], "pad_on": true}, {"bench": "teleport", "setting": [1, 1, 1], "cz_twirl": [[2, 0], [2, 2], [1, 3], [2, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 11, "seed": [20261003, 3632764557, 0, 11], "pad_on": true}, {"bench": "teleport", "setting": [1, 1, 1], "cz_twirl": [[1, 1], [1, 1], [0, 1], [0, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 12, "seed": [20261003, 3632764557, 0, 12], "pad_on": true}, {"bench": "teleport", "setting": [1, 1, 1], "cz_twirl": [[0, 2], [2, 1], [2, 1], [0, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 13, "seed": [20261003, 3632764557, 0, 13], "pad_on": true}, {"bench": "teleport", "setting": [1, 1, 1], "cz_twirl": [[3, 0], [2, 1], [1, 1], [3, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 14, "seed": [20261003, 3632764557, 0, 14], "pad_on": true}, {"bench": "teleport", "setting": [1, 1, 1], "cz_twirl": [[0, 3], [3, 1], [3, 3], [3, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 15, "seed": [20261003, 3632764557, 0, 15], "pad_on": true}, {"bench": "teleport", "setting": [1, 1, 1], "cz_twirl": [[1, 0], [0, 3], [0, 2], [2, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 16, "seed": [20261003, 3632764557, 0, 16], "pad_on": true}, {"bench": "teleport", "setting": [1, 1, 1], "cz_twirl": [[1, 3], [1, 2], [1, 0], [1, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 17, "seed": [20261003, 3632764557, 0, 17], "pad_on": true}, {"bench": "teleport", "setting": [1, 1, 1], "cz_twirl": [[3, 3], [0, 3], [3, 3], [3, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 18, "seed": [20261003, 3632764557, 0, 18], "pad_on": true}, {"bench": "teleport", "setting": [1, 1, 1], "cz_twirl": [[1, 1], [3, 0], [0, 3], [1, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 19, "seed": [20261003, 3632764557, 0, 19], "pad_on": true}, {"bench": "teleport", "setting": [1, 1, 3], "cz_twirl": [[1, 1], [1, 0], [3, 2], [1, 0]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 0, "seed": [20261003, 3632764557, 1, 0], "pad_on": true}, {"bench": "teleport", "setting": [1, 1, 3], "cz_twirl": [[3, 1], [2, 1], [1, 1], [2, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 1, "seed": [20261003, 3632764557, 1, 1], "pad_on": true}, {"bench": "teleport", "setting": [1, 1, 3], "cz_twirl": [[0, 2], [2, 2], [1, 0], [1, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 2, "seed": [20261003, 3632764557, 1, 2], "pad_on": true}, {"bench": "teleport", "setting": [1, 1, 3], "cz_twirl": [[2, 3], [3, 2], [3, 1], [0, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 3, "seed": [20261003, 3632764557, 1, 3], "pad_on": true}, {"bench": "teleport", "setting": [1, 1, 3], "cz_twirl": [[2, 2], [2, 1], [0, 3], [2, 0]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 4, "seed": [20261003, 3632764557, 1, 4], "pad_on": true}, {"bench": "teleport", "setting": [1, 1, 3], "cz_twirl": [[0, 0], [1, 2], [1, 0], [0, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 5, "seed": [20261003, 3632764557, 1, 5], "pad_on": true}, {"bench": "teleport", "setting": [1, 1, 3], "cz_twirl": [[1, 3], [2, 0], [3, 1], [1, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 6, "seed": [20261003, 3632764557, 1, 6], "pad_on": true}, {"bench": "teleport", "setting": [1, 1, 3], "cz_twirl": [[2, 0], [2, 2], [3, 0], [3, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 7, "seed": [20261003, 3632764557, 1, 7], "pad_on": true}, {"bench": "teleport", "setting": [1, 1, 3], "cz_twirl": [[2, 2], [2, 0], [1, 1], [0, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 8, "seed": [20261003, 3632764557, 1, 8], "pad_on": true}, {"bench": "teleport", "setting": [1, 1, 3], "cz_twirl": [[0, 2], [3, 3], [0, 2], [0, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 9, "seed": [20261003, 3632764557, 1, 9], "pad_on": true}, {"bench": "teleport", "setting": [1, 1, 3], "cz_twirl": [[3, 1], [3, 2], [1, 2], [2, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 10, "seed": [20261003, 3632764557, 1, 10], "pad_on": true}, {"bench": "teleport", "setting": [1, 1, 3], "cz_twirl": [[0, 2], [3, 2], [1, 2], [3, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 11, "seed": [20261003, 3632764557, 1, 11], "pad_on": true}, {"bench": "teleport", "setting": [1, 1, 3], "cz_twirl": [[1, 1], [1, 0], [1, 2], [0, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 12, "seed": [20261003, 3632764557, 1, 12], "pad_on": true}, {"bench": "teleport", "setting": [1, 1, 3], "cz_twirl": [[0, 0], [0, 1], [0, 2], [1, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 13, "seed": [20261003, 3632764557, 1, 13], "pad_on": true}, {"bench": "teleport", "setting": [1, 1, 3], "cz_twirl": [[2, 0], [2, 0], [1, 3], [2, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 14, "seed": [20261003, 3632764557, 1, 14], "pad_on": true}, {"bench": "teleport", "setting": [1, 1, 3], "cz_twirl": [[0, 1], [0, 3], [3, 3], [3, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 15, "seed": [20261003, 3632764557, 1, 15], "pad_on": true}, {"bench": "teleport", "setting": [1, 1, 3], "cz_twirl": [[3, 1], [3, 0], [3, 2], [3, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 16, "seed": [20261003, 3632764557, 1, 16], "pad_on": true}, {"bench": "teleport", "setting": [1, 1, 3], "cz_twirl": [[3, 3], [2, 2], [3, 2], [3, 0]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 17, "seed": [20261003, 3632764557, 1, 17], "pad_on": true}, {"bench": "teleport", "setting": [1, 1, 3], "cz_twirl": [[0, 1], [0, 0], [0, 3], [1, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 18, "seed": [20261003, 3632764557, 1, 18], "pad_on": true}, {"bench": "teleport", "setting": [1, 1, 3], "cz_twirl": [[1, 1], [0, 0], [1, 1], [3, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 19, "seed": [20261003, 3632764557, 1, 19], "pad_on": true}, {"bench": "teleport", "setting": [1, 3, 1], "cz_twirl": [[0, 1], [3, 2], [3, 0], [1, 0]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 0, "seed": [20261003, 3632764557, 2, 0], "pad_on": true}, {"bench": "teleport", "setting": [1, 3, 1], "cz_twirl": [[2, 1], [3, 3], [1, 0], [2, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 1, "seed": [20261003, 3632764557, 2, 1], "pad_on": true}, {"bench": "teleport", "setting": [1, 3, 1], "cz_twirl": [[2, 1], [3, 1], [1, 3], [3, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 2, "seed": [20261003, 3632764557, 2, 2], "pad_on": true}, {"bench": "teleport", "setting": [1, 3, 1], "cz_twirl": [[1, 2], [3, 1], [0, 3], [0, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 3, "seed": [20261003, 3632764557, 2, 3], "pad_on": true}, {"bench": "teleport", "setting": [1, 3, 1], "cz_twirl": [[2, 3], [3, 0], [1, 3], [2, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 4, "seed": [20261003, 3632764557, 2, 4], "pad_on": true}, {"bench": "teleport", "setting": [1, 3, 1], "cz_twirl": [[0, 3], [2, 1], [0, 1], [2, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 5, "seed": [20261003, 3632764557, 2, 5], "pad_on": true}, {"bench": "teleport", "setting": [1, 3, 1], "cz_twirl": [[0, 3], [3, 3], [1, 1], [1, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 6, "seed": [20261003, 3632764557, 2, 6], "pad_on": true}, {"bench": "teleport", "setting": [1, 3, 1], "cz_twirl": [[3, 0], [1, 3], [1, 2], [3, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 7, "seed": [20261003, 3632764557, 2, 7], "pad_on": true}, {"bench": "teleport", "setting": [1, 3, 1], "cz_twirl": [[2, 2], [1, 2], [3, 2], [3, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 8, "seed": [20261003, 3632764557, 2, 8], "pad_on": true}, {"bench": "teleport", "setting": [1, 3, 1], "cz_twirl": [[0, 3], [1, 2], [0, 3], [3, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 9, "seed": [20261003, 3632764557, 2, 9], "pad_on": true}, {"bench": "teleport", "setting": [1, 3, 1], "cz_twirl": [[2, 2], [1, 2], [3, 2], [2, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 10, "seed": [20261003, 3632764557, 2, 10], "pad_on": true}, {"bench": "teleport", "setting": [1, 3, 1], "cz_twirl": [[2, 0], [0, 3], [2, 3], [3, 0]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 11, "seed": [20261003, 3632764557, 2, 11], "pad_on": true}, {"bench": "teleport", "setting": [1, 3, 1], "cz_twirl": [[3, 0], [2, 3], [2, 1], [2, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 12, "seed": [20261003, 3632764557, 2, 12], "pad_on": true}, {"bench": "teleport", "setting": [1, 3, 1], "cz_twirl": [[1, 3], [1, 3], [0, 1], [1, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 13, "seed": [20261003, 3632764557, 2, 13], "pad_on": true}, {"bench": "teleport", "setting": [1, 3, 1], "cz_twirl": [[0, 3], [1, 1], [0, 3], [3, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 14, "seed": [20261003, 3632764557, 2, 14], "pad_on": true}, {"bench": "teleport", "setting": [1, 3, 1], "cz_twirl": [[0, 0], [3, 2], [3, 3], [3, 0]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 15, "seed": [20261003, 3632764557, 2, 15], "pad_on": true}, {"bench": "teleport", "setting": [1, 3, 1], "cz_twirl": [[2, 1], [0, 2], [3, 2], [2, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 16, "seed": [20261003, 3632764557, 2, 16], "pad_on": true}, {"bench": "teleport", "setting": [1, 3, 1], "cz_twirl": [[0, 0], [3, 2], [0, 1], [3, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 17, "seed": [20261003, 3632764557, 2, 17], "pad_on": true}, {"bench": "teleport", "setting": [1, 3, 1], "cz_twirl": [[1, 2], [0, 0], [0, 1], [3, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 18, "seed": [20261003, 3632764557, 2, 18], "pad_on": true}, {"bench": "teleport", "setting": [1, 3, 1], "cz_twirl": [[3, 0], [1, 0], [2, 0], [0, 0]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 19, "seed": [20261003, 3632764557, 2, 19], "pad_on": true}, {"bench": "teleport", "setting": [1, 3, 3], "cz_twirl": [[1, 2], [3, 3], [1, 3], [1, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 0, "seed": [20261003, 3632764557, 3, 0], "pad_on": true}, {"bench": "teleport", "setting": [1, 3, 3], "cz_twirl": [[0, 0], [1, 1], [1, 3], [1, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 1, "seed": [20261003, 3632764557, 3, 1], "pad_on": true}, {"bench": "teleport", "setting": [1, 3, 3], "cz_twirl": [[1, 1], [2, 1], [0, 2], [0, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 2, "seed": [20261003, 3632764557, 3, 2], "pad_on": true}, {"bench": "teleport", "setting": [1, 3, 3], "cz_twirl": [[2, 2], [1, 2], [3, 2], [0, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 3, "seed": [20261003, 3632764557, 3, 3], "pad_on": true}, {"bench": "teleport", "setting": [1, 3, 3], "cz_twirl": [[2, 3], [3, 0], [3, 3], [1, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 4, "seed": [20261003, 3632764557, 3, 4], "pad_on": true}, {"bench": "teleport", "setting": [1, 3, 3], "cz_twirl": [[3, 3], [1, 0], [3, 3], [1, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 5, "seed": [20261003, 3632764557, 3, 5], "pad_on": true}, {"bench": "teleport", "setting": [1, 3, 3], "cz_twirl": [[2, 1], [0, 2], [2, 0], [0, 0]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 6, "seed": [20261003, 3632764557, 3, 6], "pad_on": true}, {"bench": "teleport", "setting": [1, 3, 3], "cz_twirl": [[0, 3], [1, 1], [0, 2], [3, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 7, "seed": [20261003, 3632764557, 3, 7], "pad_on": true}, {"bench": "teleport", "setting": [1, 3, 3], "cz_twirl": [[3, 0], [2, 0], [0, 3], [1, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 8, "seed": [20261003, 3632764557, 3, 8], "pad_on": true}, {"bench": "teleport", "setting": [1, 3, 3], "cz_twirl": [[0, 3], [3, 0], [1, 0], [0, 0]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 9, "seed": [20261003, 3632764557, 3, 9], "pad_on": true}, {"bench": "teleport", "setting": [1, 3, 3], "cz_twirl": [[0, 1], [3, 0], [1, 2], [0, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 10, "seed": [20261003, 3632764557, 3, 10], "pad_on": true}, {"bench": "teleport", "setting": [1, 3, 3], "cz_twirl": [[3, 3], [0, 0], [3, 0], [0, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 11, "seed": [20261003, 3632764557, 3, 11], "pad_on": true}, {"bench": "teleport", "setting": [1, 3, 3], "cz_twirl": [[0, 1], [3, 3], [1, 1], [0, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 12, "seed": [20261003, 3632764557, 3, 12], "pad_on": true}, {"bench": "teleport", "setting": [1, 3, 3], "cz_twirl": [[1, 3], [1, 1], [0, 1], [1, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 13, "seed": [20261003, 3632764557, 3, 13], "pad_on": true}, {"bench": "teleport", "setting": [1, 3, 3], "cz_twirl": [[0, 1], [1, 0], [1, 1], [3, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 14, "seed": [20261003, 3632764557, 3, 14], "pad_on": true}, {"bench": "teleport", "setting": [1, 3, 3], "cz_twirl": [[0, 2], [2, 0], [2, 1], [1, 0]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 15, "seed": [20261003, 3632764557, 3, 15], "pad_on": true}, {"bench": "teleport", "setting": [1, 3, 3], "cz_twirl": [[2, 0], [2, 0], [3, 0], [3, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 16, "seed": [20261003, 3632764557, 3, 16], "pad_on": true}, {"bench": "teleport", "setting": [1, 3, 3], "cz_twirl": [[3, 1], [2, 3], [0, 1], [3, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 17, "seed": [20261003, 3632764557, 3, 17], "pad_on": true}, {"bench": "teleport", "setting": [1, 3, 3], "cz_twirl": [[1, 3], [3, 1], [1, 3], [0, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 18, "seed": [20261003, 3632764557, 3, 18], "pad_on": true}, {"bench": "teleport", "setting": [1, 3, 3], "cz_twirl": [[3, 1], [0, 2], [1, 1], [0, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 19, "seed": [20261003, 3632764557, 3, 19], "pad_on": true}, {"bench": "teleport", "setting": [3, 1, 1], "cz_twirl": [[1, 2], [1, 0], [3, 2], [1, 1], [1, 2], [0, 2], [0, 3], [1, 1], [1, 3], [1, 2], [2, 1], [0, 0]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 0, "seed": [20261003, 3632764557, 4, 0], "pad_on": true}, {"bench": "teleport", "setting": [3, 1, 1], "cz_twirl": [[3, 0], [3, 2], [3, 2], [1, 2], [2, 3], [3, 2], [0, 3], [2, 3], [2, 0], [0, 0], [3, 1], [2, 2]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 1, "seed": [20261003, 3632764557, 4, 1], "pad_on": true}, {"bench": "teleport", "setting": [3, 1, 1], "cz_twirl": [[2, 0], [2, 3], [1, 0], [3, 2], [3, 2], [0, 3], [2, 2], [3, 1], [0, 1], [2, 2], [0, 3], [1, 3]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 2, "seed": [20261003, 3632764557, 4, 2], "pad_on": true}, {"bench": "teleport", "setting": [3, 1, 1], "cz_twirl": [[2, 0], [1, 2], [2, 3], [1, 1], [3, 1], [0, 2], [2, 2], [1, 2], [3, 3], [2, 2], [3, 0], [2, 0]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 3, "seed": [20261003, 3632764557, 4, 3], "pad_on": true}, {"bench": "teleport", "setting": [3, 1, 1], "cz_twirl": [[0, 0], [2, 0], [1, 1], [2, 0], [3, 2], [2, 3], [2, 1], [0, 0], [0, 2], [1, 0], [0, 0], [2, 1]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 4, "seed": [20261003, 3632764557, 4, 4], "pad_on": true}, {"bench": "teleport", "setting": [3, 1, 1], "cz_twirl": [[0, 2], [3, 0], [2, 2], [2, 3], [0, 3], [0, 0], [2, 0], [2, 3], [3, 3], [2, 1], [0, 3], [3, 2]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 5, "seed": [20261003, 3632764557, 4, 5], "pad_on": true}, {"bench": "teleport", "setting": [3, 1, 1], "cz_twirl": [[3, 0], [3, 3], [0, 0], [3, 0], [3, 1], [1, 2], [3, 1], [3, 3], [2, 1], [0, 2], [2, 0], [1, 1]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 6, "seed": [20261003, 3632764557, 4, 6], "pad_on": true}, {"bench": "teleport", "setting": [3, 1, 1], "cz_twirl": [[2, 1], [1, 3], [1, 3], [2, 1], [1, 0], [0, 3], [3, 2], [2, 2], [0, 1], [2, 1], [0, 0], [2, 2]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 7, "seed": [20261003, 3632764557, 4, 7], "pad_on": true}, {"bench": "teleport", "setting": [3, 1, 1], "cz_twirl": [[2, 3], [1, 3], [3, 2], [1, 1], [1, 1], [2, 3], [2, 2], [0, 2], [2, 3], [0, 0], [3, 3], [3, 0]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 8, "seed": [20261003, 3632764557, 4, 8], "pad_on": true}, {"bench": "teleport", "setting": [3, 1, 1], "cz_twirl": [[0, 2], [1, 1], [0, 0], [3, 1], [0, 3], [2, 1], [2, 2], [1, 1], [0, 3], [0, 0], [3, 0], [1, 1]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 9, "seed": [20261003, 3632764557, 4, 9], "pad_on": true}, {"bench": "teleport", "setting": [3, 1, 1], "cz_twirl": [[2, 0], [3, 3], [0, 0], [2, 3], [2, 2], [0, 1], [1, 3], [3, 1], [1, 0], [1, 0], [0, 2], [1, 3]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 10, "seed": [20261003, 3632764557, 4, 10], "pad_on": true}, {"bench": "teleport", "setting": [3, 1, 1], "cz_twirl": [[1, 3], [1, 1], [1, 1], [2, 0], [0, 0], [0, 2], [0, 1], [1, 0], [2, 3], [2, 0], [3, 1], [3, 3]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 11, "seed": [20261003, 3632764557, 4, 11], "pad_on": true}, {"bench": "teleport", "setting": [3, 1, 1], "cz_twirl": [[2, 3], [1, 3], [1, 0], [1, 2], [0, 1], [3, 2], [1, 0], [2, 0], [3, 0], [1, 1], [3, 3], [0, 1]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 12, "seed": [20261003, 3632764557, 4, 12], "pad_on": true}, {"bench": "teleport", "setting": [3, 1, 1], "cz_twirl": [[2, 2], [0, 2], [3, 3], [2, 2], [2, 2], [0, 0], [1, 1], [2, 1], [2, 3], [0, 0], [3, 2], [3, 1]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 13, "seed": [20261003, 3632764557, 4, 13], "pad_on": true}, {"bench": "teleport", "setting": [3, 1, 1], "cz_twirl": [[1, 1], [1, 3], [1, 1], [0, 2], [2, 0], [1, 2], [1, 0], [1, 0], [0, 0], [1, 1], [3, 3], [0, 3]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 14, "seed": [20261003, 3632764557, 4, 14], "pad_on": true}, {"bench": "teleport", "setting": [3, 1, 1], "cz_twirl": [[0, 2], [0, 0], [2, 3], [1, 3], [0, 2], [3, 2], [3, 1], [0, 0], [0, 3], [0, 1], [0, 2], [0, 3]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 15, "seed": [20261003, 3632764557, 4, 15], "pad_on": true}, {"bench": "teleport", "setting": [3, 1, 1], "cz_twirl": [[0, 1], [0, 0], [1, 1], [0, 2], [1, 1], [2, 1], [1, 1], [0, 3], [3, 3], [2, 1], [2, 3], [0, 1]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 16, "seed": [20261003, 3632764557, 4, 16], "pad_on": true}, {"bench": "teleport", "setting": [3, 1, 1], "cz_twirl": [[3, 1], [0, 1], [0, 2], [0, 1], [1, 1], [0, 3], [1, 1], [0, 1], [3, 1], [0, 1], [2, 1], [1, 3]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 17, "seed": [20261003, 3632764557, 4, 17], "pad_on": true}, {"bench": "teleport", "setting": [3, 1, 1], "cz_twirl": [[2, 3], [3, 2], [2, 0], [3, 1], [3, 2], [0, 1], [1, 2], [2, 0], [0, 2], [0, 0], [1, 1], [3, 1]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 18, "seed": [20261003, 3632764557, 4, 18], "pad_on": true}, {"bench": "teleport", "setting": [3, 1, 1], "cz_twirl": [[3, 2], [1, 3], [1, 3], [1, 3], [0, 1], [0, 0], [1, 1], [2, 0], [3, 2], [0, 3], [0, 2], [2, 0]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 19, "seed": [20261003, 3632764557, 4, 19], "pad_on": true}, {"bench": "teleport", "setting": [3, 1, 3], "cz_twirl": [[1, 3], [3, 0], [0, 0], [2, 1], [1, 0], [0, 2], [1, 2], [2, 3], [3, 2], [1, 3], [2, 1], [2, 3]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 0, "seed": [20261003, 3632764557, 5, 0], "pad_on": true}, {"bench": "teleport", "setting": [3, 1, 3], "cz_twirl": [[2, 0], [3, 1], [0, 1], [2, 3], [1, 1], [3, 0], [1, 2], [3, 2], [1, 1], [0, 3], [2, 3], [3, 3]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 1, "seed": [20261003, 3632764557, 5, 1], "pad_on": true}, {"bench": "teleport", "setting": [3, 1, 3], "cz_twirl": [[0, 3], [3, 1], [1, 3], [2, 2], [0, 1], [1, 3], [2, 3], [3, 0], [1, 3], [3, 1], [1, 0], [2, 3]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 2, "seed": [20261003, 3632764557, 5, 2], "pad_on": true}, {"bench": "teleport", "setting": [3, 1, 3], "cz_twirl": [[1, 1], [2, 0], [2, 2], [3, 0], [2, 0], [3, 3], [1, 2], [2, 3], [1, 1], [3, 1], [3, 0], [2, 2]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 3, "seed": [20261003, 3632764557, 5, 3], "pad_on": true}, {"bench": "teleport", "setting": [3, 1, 3], "cz_twirl": [[2, 3], [2, 2], [0, 2], [3, 2], [3, 0], [1, 3], [0, 0], [1, 2], [3, 3], [3, 3], [2, 3], [1, 0]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 4, "seed": [20261003, 3632764557, 5, 4], "pad_on": true}, {"bench": "teleport", "setting": [3, 1, 3], "cz_twirl": [[3, 0], [2, 0], [3, 2], [2, 0], [0, 2], [2, 1], [2, 2], [0, 0], [1, 0], [2, 0], [1, 1], [1, 2]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 5, "seed": [20261003, 3632764557, 5, 5], "pad_on": true}, {"bench": "teleport", "setting": [3, 1, 3], "cz_twirl": [[0, 2], [3, 2], [0, 1], [1, 2], [3, 1], [1, 3], [2, 1], [2, 1], [1, 0], [1, 0], [3, 0], [0, 3]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 6, "seed": [20261003, 3632764557, 5, 6], "pad_on": true}, {"bench": "teleport", "setting": [3, 1, 3], "cz_twirl": [[2, 0], [1, 2], [3, 2], [0, 0], [2, 1], [3, 1], [0, 1], [2, 0], [1, 2], [3, 1], [2, 1], [1, 1]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 7, "seed": [20261003, 3632764557, 5, 7], "pad_on": true}, {"bench": "teleport", "setting": [3, 1, 3], "cz_twirl": [[3, 2], [1, 3], [0, 0], [2, 3], [3, 0], [3, 2], [1, 0], [3, 1], [0, 3], [3, 1], [2, 0], [1, 2]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 8, "seed": [20261003, 3632764557, 5, 8], "pad_on": true}, {"bench": "teleport", "setting": [3, 1, 3], "cz_twirl": [[2, 2], [0, 3], [2, 0], [0, 0], [3, 3], [2, 0], [3, 1], [3, 0], [1, 3], [0, 3], [1, 0], [0, 0]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 9, "seed": [20261003, 3632764557, 5, 9], "pad_on": true}, {"bench": "teleport", "setting": [3, 1, 3], "cz_twirl": [[3, 1], [3, 0], [1, 1], [3, 2], [3, 2], [1, 3], [3, 0], [0, 1], [0, 2], [3, 3], [0, 1], [3, 0]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 10, "seed": [20261003, 3632764557, 5, 10], "pad_on": true}, {"bench": "teleport", "setting": [3, 1, 3], "cz_twirl": [[1, 0], [0, 0], [2, 1], [2, 3], [0, 3], [1, 3], [0, 3], [3, 1], [1, 3], [3, 3], [0, 1], [1, 2]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 11, "seed": [20261003, 3632764557, 5, 11], "pad_on": true}, {"bench": "teleport", "setting": [3, 1, 3], "cz_twirl": [[2, 2], [2, 1], [2, 2], [1, 3], [1, 2], [1, 0], [1, 2], [0, 2], [2, 0], [1, 1], [0, 2], [3, 0]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 12, "seed": [20261003, 3632764557, 5, 12], "pad_on": true}, {"bench": "teleport", "setting": [3, 1, 3], "cz_twirl": [[0, 0], [1, 1], [0, 3], [1, 0], [0, 3], [2, 0], [3, 3], [3, 3], [1, 0], [2, 1], [1, 0], [1, 0]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 13, "seed": [20261003, 3632764557, 5, 13], "pad_on": true}, {"bench": "teleport", "setting": [3, 1, 3], "cz_twirl": [[3, 0], [2, 2], [2, 1], [0, 0], [3, 3], [1, 3], [1, 3], [2, 1], [2, 0], [2, 1], [0, 2], [3, 0]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 14, "seed": [20261003, 3632764557, 5, 14], "pad_on": true}, {"bench": "teleport", "setting": [3, 1, 3], "cz_twirl": [[0, 2], [3, 1], [3, 0], [2, 2], [3, 0], [3, 0], [2, 3], [1, 1], [0, 3], [0, 0], [0, 3], [1, 0]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 15, "seed": [20261003, 3632764557, 5, 15], "pad_on": true}, {"bench": "teleport", "setting": [3, 1, 3], "cz_twirl": [[2, 1], [0, 0], [1, 0], [2, 3], [3, 2], [1, 2], [2, 2], [1, 3], [0, 2], [0, 2], [3, 2], [1, 0]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 16, "seed": [20261003, 3632764557, 5, 16], "pad_on": true}, {"bench": "teleport", "setting": [3, 1, 3], "cz_twirl": [[3, 0], [3, 1], [1, 1], [0, 3], [2, 0], [1, 3], [3, 2], [1, 1], [3, 1], [0, 2], [0, 0], [0, 1]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 17, "seed": [20261003, 3632764557, 5, 17], "pad_on": true}, {"bench": "teleport", "setting": [3, 1, 3], "cz_twirl": [[1, 0], [1, 3], [3, 2], [1, 0], [0, 0], [0, 3], [2, 1], [2, 2], [0, 2], [1, 1], [0, 1], [2, 3]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 18, "seed": [20261003, 3632764557, 5, 18], "pad_on": true}, {"bench": "teleport", "setting": [3, 1, 3], "cz_twirl": [[2, 0], [3, 1], [2, 3], [2, 0], [1, 1], [1, 3], [1, 1], [0, 0], [1, 3], [1, 1], [3, 0], [1, 0]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 19, "seed": [20261003, 3632764557, 5, 19], "pad_on": true}, {"bench": "teleport", "setting": [3, 3, 1], "cz_twirl": [[0, 2], [0, 2], [3, 1], [1, 1], [3, 1], [1, 0], [3, 2], [3, 3], [1, 1], [1, 3], [2, 0], [0, 3]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 0, "seed": [20261003, 3632764557, 6, 0], "pad_on": true}, {"bench": "teleport", "setting": [3, 3, 1], "cz_twirl": [[0, 1], [3, 3], [1, 3], [1, 1], [3, 0], [0, 3], [0, 2], [2, 0], [0, 0], [0, 0], [2, 3], [0, 1]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 1, "seed": [20261003, 3632764557, 6, 1], "pad_on": true}, {"bench": "teleport", "setting": [3, 3, 1], "cz_twirl": [[3, 0], [3, 1], [2, 2], [2, 3], [0, 2], [1, 1], [3, 2], [1, 3], [0, 0], [2, 0], [1, 3], [2, 0]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 2, "seed": [20261003, 3632764557, 6, 2], "pad_on": true}, {"bench": "teleport", "setting": [3, 3, 1], "cz_twirl": [[1, 3], [2, 0], [2, 2], [0, 1], [1, 1], [0, 2], [3, 1], [1, 0], [0, 3], [0, 0], [0, 1], [3, 3]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 3, "seed": [20261003, 3632764557, 6, 3], "pad_on": true}, {"bench": "teleport", "setting": [3, 3, 1], "cz_twirl": [[2, 0], [3, 1], [3, 2], [2, 0], [0, 3], [2, 2], [1, 3], [0, 1], [0, 0], [0, 3], [1, 0], [0, 1]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 4, "seed": [20261003, 3632764557, 6, 4], "pad_on": true}, {"bench": "teleport", "setting": [3, 3, 1], "cz_twirl": [[1, 1], [1, 3], [0, 1], [0, 0], [3, 1], [3, 0], [1, 1], [2, 0], [2, 0], [1, 1], [2, 3], [3, 1]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 5, "seed": [20261003, 3632764557, 6, 5], "pad_on": true}, {"bench": "teleport", "setting": [3, 3, 1], "cz_twirl": [[3, 3], [1, 3], [1, 0], [1, 3], [1, 2], [2, 0], [1, 2], [3, 3], [1, 2], [3, 1], [0, 2], [1, 1]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 6, "seed": [20261003, 3632764557, 6, 6], "pad_on": true}, {"bench": "teleport", "setting": [3, 3, 1], "cz_twirl": [[1, 2], [2, 1], [1, 3], [2, 3], [0, 1], [1, 0], [0, 1], [1, 2], [3, 0], [2, 1], [1, 1], [1, 0]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 7, "seed": [20261003, 3632764557, 6, 7], "pad_on": true}, {"bench": "teleport", "setting": [3, 3, 1], "cz_twirl": [[0, 1], [1, 2], [2, 0], [3, 0], [0, 1], [0, 2], [3, 1], [0, 1], [1, 3], [1, 1], [1, 0], [0, 0]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 8, "seed": [20261003, 3632764557, 6, 8], "pad_on": true}, {"bench": "teleport", "setting": [3, 3, 1], "cz_twirl": [[1, 0], [0, 1], [0, 1], [1, 3], [3, 1], [0, 0], [2, 1], [2, 3], [0, 0], [1, 3], [0, 1], [3, 1]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 9, "seed": [20261003, 3632764557, 6, 9], "pad_on": true}, {"bench": "teleport", "setting": [3, 3, 1], "cz_twirl": [[1, 3], [1, 2], [0, 1], [3, 0], [3, 1], [0, 3], [0, 2], [3, 2], [1, 2], [0, 2], [3, 1], [2, 3]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 10, "seed": [20261003, 3632764557, 6, 10], "pad_on": true}, {"bench": "teleport", "setting": [3, 3, 1], "cz_twirl": [[3, 0], [2, 2], [3, 2], [0, 3], [0, 3], [2, 1], [0, 3], [0, 3], [0, 3], [0, 1], [2, 1], [1, 0]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 11, "seed": [20261003, 3632764557, 6, 11], "pad_on": true}, {"bench": "teleport", "setting": [3, 3, 1], "cz_twirl": [[1, 0], [1, 2], [1, 3], [0, 1], [2, 2], [2, 3], [2, 0], [3, 3], [2, 0], [3, 2], [1, 3], [3, 0]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 12, "seed": [20261003, 3632764557, 6, 12], "pad_on": true}, {"bench": "teleport", "setting": [3, 3, 1], "cz_twirl": [[0, 0], [1, 1], [0, 1], [2, 0], [1, 1], [1, 0], [3, 3], [0, 0], [2, 1], [1, 1], [1, 1], [1, 2]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 13, "seed": [20261003, 3632764557, 6, 13], "pad_on": true}, {"bench": "teleport", "setting": [3, 3, 1], "cz_twirl": [[1, 0], [0, 2], [3, 3], [2, 1], [2, 2], [1, 3], [2, 3], [2, 0], [2, 0], [0, 2], [2, 1], [0, 3]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 14, "seed": [20261003, 3632764557, 6, 14], "pad_on": true}, {"bench": "teleport", "setting": [3, 3, 1], "cz_twirl": [[2, 0], [2, 0], [1, 3], [1, 0], [1, 2], [2, 3], [0, 1], [1, 2], [2, 0], [2, 0], [0, 3], [1, 3]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 15, "seed": [20261003, 3632764557, 6, 15], "pad_on": true}, {"bench": "teleport", "setting": [3, 3, 1], "cz_twirl": [[1, 1], [3, 2], [3, 1], [1, 1], [1, 1], [1, 0], [2, 1], [2, 2], [1, 3], [3, 3], [0, 3], [0, 2]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 16, "seed": [20261003, 3632764557, 6, 16], "pad_on": true}, {"bench": "teleport", "setting": [3, 3, 1], "cz_twirl": [[0, 1], [0, 2], [1, 1], [1, 0], [0, 2], [1, 2], [1, 3], [1, 2], [1, 0], [2, 1], [3, 0], [0, 0]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 17, "seed": [20261003, 3632764557, 6, 17], "pad_on": true}, {"bench": "teleport", "setting": [3, 3, 1], "cz_twirl": [[2, 0], [0, 2], [2, 3], [0, 3], [2, 0], [2, 1], [2, 1], [3, 2], [1, 2], [3, 3], [2, 0], [2, 3]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 18, "seed": [20261003, 3632764557, 6, 18], "pad_on": true}, {"bench": "teleport", "setting": [3, 3, 1], "cz_twirl": [[2, 2], [3, 2], [3, 2], [3, 2], [1, 3], [2, 2], [0, 0], [2, 2], [2, 0], [3, 1], [0, 1], [3, 3]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 19, "seed": [20261003, 3632764557, 6, 19], "pad_on": true}, {"bench": "teleport", "setting": [3, 3, 3], "cz_twirl": [[0, 2], [2, 2], [0, 3], [2, 3], [2, 1], [0, 1], [2, 3], [2, 2], [1, 0], [3, 2], [0, 1], [3, 1]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 0, "seed": [20261003, 3632764557, 7, 0], "pad_on": true}, {"bench": "teleport", "setting": [3, 3, 3], "cz_twirl": [[3, 0], [1, 2], [2, 1], [3, 0], [1, 3], [3, 2], [3, 0], [0, 1], [3, 3], [3, 0], [0, 3], [0, 0]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 1, "seed": [20261003, 3632764557, 7, 1], "pad_on": true}, {"bench": "teleport", "setting": [3, 3, 3], "cz_twirl": [[2, 3], [2, 1], [2, 3], [0, 2], [1, 0], [3, 3], [3, 1], [0, 3], [0, 3], [1, 3], [0, 2], [0, 3]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 2, "seed": [20261003, 3632764557, 7, 2], "pad_on": true}, {"bench": "teleport", "setting": [3, 3, 3], "cz_twirl": [[3, 3], [0, 0], [0, 3], [0, 2], [3, 1], [2, 3], [2, 3], [1, 0], [2, 0], [3, 1], [1, 1], [3, 2]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 3, "seed": [20261003, 3632764557, 7, 3], "pad_on": true}, {"bench": "teleport", "setting": [3, 3, 3], "cz_twirl": [[0, 0], [0, 2], [3, 2], [0, 1], [3, 0], [1, 3], [1, 0], [3, 1], [1, 1], [1, 2], [0, 3], [1, 3]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 4, "seed": [20261003, 3632764557, 7, 4], "pad_on": true}, {"bench": "teleport", "setting": [3, 3, 3], "cz_twirl": [[2, 2], [0, 2], [2, 3], [3, 3], [0, 0], [2, 2], [3, 1], [2, 3], [3, 1], [1, 0], [0, 2], [1, 2]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 5, "seed": [20261003, 3632764557, 7, 5], "pad_on": true}, {"bench": "teleport", "setting": [3, 3, 3], "cz_twirl": [[2, 3], [3, 2], [3, 2], [1, 3], [2, 2], [2, 3], [3, 2], [2, 1], [0, 0], [0, 2], [1, 1], [1, 2]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 6, "seed": [20261003, 3632764557, 7, 6], "pad_on": true}, {"bench": "teleport", "setting": [3, 3, 3], "cz_twirl": [[0, 1], [1, 1], [1, 3], [0, 3], [0, 0], [1, 1], [0, 1], [1, 2], [3, 0], [3, 3], [3, 1], [3, 2]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 7, "seed": [20261003, 3632764557, 7, 7], "pad_on": true}, {"bench": "teleport", "setting": [3, 3, 3], "cz_twirl": [[0, 0], [3, 0], [3, 0], [0, 1], [3, 0], [2, 2], [2, 3], [3, 1], [0, 0], [0, 2], [3, 0], [0, 3]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 8, "seed": [20261003, 3632764557, 7, 8], "pad_on": true}, {"bench": "teleport", "setting": [3, 3, 3], "cz_twirl": [[0, 3], [3, 2], [3, 2], [1, 1], [2, 2], [1, 0], [0, 1], [3, 3], [1, 3], [3, 1], [0, 1], [3, 1]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 9, "seed": [20261003, 3632764557, 7, 9], "pad_on": true}, {"bench": "teleport", "setting": [3, 3, 3], "cz_twirl": [[0, 0], [2, 0], [1, 3], [2, 3], [0, 2], [0, 1], [0, 3], [1, 1], [0, 1], [3, 1], [3, 1], [1, 1]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 10, "seed": [20261003, 3632764557, 7, 10], "pad_on": true}, {"bench": "teleport", "setting": [3, 3, 3], "cz_twirl": [[3, 1], [1, 0], [1, 3], [2, 3], [0, 3], [3, 2], [1, 3], [3, 1], [2, 3], [1, 1], [0, 2], [3, 0]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 11, "seed": [20261003, 3632764557, 7, 11], "pad_on": true}, {"bench": "teleport", "setting": [3, 3, 3], "cz_twirl": [[0, 0], [2, 3], [2, 0], [1, 3], [3, 0], [2, 1], [3, 1], [0, 0], [0, 3], [3, 1], [0, 0], [2, 2]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 12, "seed": [20261003, 3632764557, 7, 12], "pad_on": true}, {"bench": "teleport", "setting": [3, 3, 3], "cz_twirl": [[1, 1], [2, 2], [2, 0], [2, 0], [2, 1], [3, 1], [0, 3], [3, 3], [3, 1], [2, 1], [2, 2], [2, 2]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 13, "seed": [20261003, 3632764557, 7, 13], "pad_on": true}, {"bench": "teleport", "setting": [3, 3, 3], "cz_twirl": [[1, 2], [0, 2], [1, 0], [1, 0], [2, 3], [2, 1], [0, 2], [1, 3], [0, 3], [1, 2], [2, 0], [0, 3]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 14, "seed": [20261003, 3632764557, 7, 14], "pad_on": true}, {"bench": "teleport", "setting": [3, 3, 3], "cz_twirl": [[0, 3], [0, 2], [3, 1], [1, 1], [0, 1], [0, 0], [1, 0], [3, 2], [1, 1], [3, 2], [3, 0], [1, 2]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 15, "seed": [20261003, 3632764557, 7, 15], "pad_on": true}, {"bench": "teleport", "setting": [3, 3, 3], "cz_twirl": [[0, 0], [3, 3], [2, 1], [2, 1], [2, 0], [3, 0], [3, 0], [2, 2], [1, 1], [1, 1], [1, 2], [1, 2]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 16, "seed": [20261003, 3632764557, 7, 16], "pad_on": true}, {"bench": "teleport", "setting": [3, 3, 3], "cz_twirl": [[3, 1], [3, 1], [2, 0], [1, 0], [0, 1], [0, 3], [3, 3], [3, 2], [0, 0], [1, 2], [2, 1], [2, 0]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 17, "seed": [20261003, 3632764557, 7, 17], "pad_on": true}, {"bench": "teleport", "setting": [3, 3, 3], "cz_twirl": [[3, 1], [3, 2], [0, 3], [0, 2], [1, 0], [1, 1], [2, 1], [1, 0], [1, 0], [2, 2], [3, 1], [3, 2]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 18, "seed": [20261003, 3632764557, 7, 18], "pad_on": true}, {"bench": "teleport", "setting": [3, 3, 3], "cz_twirl": [[2, 0], [0, 0], [1, 0], [3, 2], [0, 3], [0, 2], [1, 3], [0, 2], [3, 3], [0, 2], [1, 0], [2, 3]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 19, "seed": [20261003, 3632764557, 7, 19], "pad_on": true}, {"bench": "teleport", "setting": [2, 2, 1], "cz_twirl": [[3, 3], [2, 2], [1, 1], [2, 0]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 0, "seed": [20261003, 3632764557, 8, 0], "pad_on": true}, {"bench": "teleport", "setting": [2, 2, 1], "cz_twirl": [[1, 0], [1, 0], [2, 3], [2, 2], [2, 0], [3, 0], [0, 1], [2, 2], [0, 2], [1, 1], [1, 0], [0, 3]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 1, "seed": [20261003, 3632764557, 8, 1], "pad_on": true}, {"bench": "teleport", "setting": [2, 2, 1], "cz_twirl": [[1, 3], [1, 0], [2, 1], [3, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 2, "seed": [20261003, 3632764557, 8, 2], "pad_on": true}, {"bench": "teleport", "setting": [2, 2, 1], "cz_twirl": [[1, 2], [0, 3], [3, 0], [1, 0], [2, 3], [1, 2], [0, 1], [1, 2], [2, 2], [1, 0], [0, 3], [1, 0]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 3, "seed": [20261003, 3632764557, 8, 3], "pad_on": true}, {"bench": "teleport", "setting": [2, 2, 1], "cz_twirl": [[3, 0], [0, 0], [3, 1], [2, 1], [3, 3], [1, 1], [0, 1], [3, 2], [3, 3], [2, 1], [2, 1], [3, 3]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 4, "seed": [20261003, 3632764557, 8, 4], "pad_on": true}, {"bench": "teleport", "setting": [2, 2, 1], "cz_twirl": [[2, 3], [2, 0], [0, 0], [1, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 5, "seed": [20261003, 3632764557, 8, 5], "pad_on": true}, {"bench": "teleport", "setting": [2, 2, 1], "cz_twirl": [[3, 0], [3, 0], [1, 1], [3, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 6, "seed": [20261003, 3632764557, 8, 6], "pad_on": true}, {"bench": "teleport", "setting": [2, 2, 1], "cz_twirl": [[1, 1], [2, 0], [0, 2], [1, 0], [0, 0], [1, 1], [0, 1], [2, 1], [1, 1], [3, 3], [3, 0], [0, 1]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 7, "seed": [20261003, 3632764557, 8, 7], "pad_on": true}, {"bench": "teleport", "setting": [2, 2, 1], "cz_twirl": [[1, 1], [0, 0], [2, 3], [0, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 8, "seed": [20261003, 3632764557, 8, 8], "pad_on": true}, {"bench": "teleport", "setting": [2, 2, 1], "cz_twirl": [[3, 2], [3, 2], [2, 1], [2, 3], [1, 3], [2, 3], [1, 1], [0, 0], [3, 2], [1, 2], [3, 2], [1, 0]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 9, "seed": [20261003, 3632764557, 8, 9], "pad_on": true}, {"bench": "teleport", "setting": [2, 2, 1], "cz_twirl": [[3, 2], [1, 1], [1, 2], [3, 0], [1, 2], [1, 2], [2, 0], [1, 3], [2, 1], [3, 3], [0, 0], [1, 2]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 10, "seed": [20261003, 3632764557, 8, 10], "pad_on": true}, {"bench": "teleport", "setting": [2, 2, 1], "cz_twirl": [[1, 0], [3, 1], [3, 2], [1, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 11, "seed": [20261003, 3632764557, 8, 11], "pad_on": true}, {"bench": "teleport", "setting": [2, 2, 1], "cz_twirl": [[0, 1], [3, 3], [1, 1], [2, 2], [2, 3], [0, 2], [3, 0], [1, 1], [2, 3], [1, 3], [2, 1], [1, 3]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 12, "seed": [20261003, 3632764557, 8, 12], "pad_on": true}, {"bench": "teleport", "setting": [2, 2, 1], "cz_twirl": [[2, 0], [0, 2], [1, 0], [2, 3], [1, 1], [1, 1], [2, 2], [2, 3], [2, 3], [1, 2], [2, 1], [3, 2]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 13, "seed": [20261003, 3632764557, 8, 13], "pad_on": true}, {"bench": "teleport", "setting": [2, 2, 1], "cz_twirl": [[1, 1], [2, 0], [3, 1], [2, 2], [1, 2], [2, 1], [2, 3], [0, 0], [3, 0], [1, 3], [2, 0], [1, 2]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 14, "seed": [20261003, 3632764557, 8, 14], "pad_on": true}, {"bench": "teleport", "setting": [2, 2, 1], "cz_twirl": [[1, 1], [1, 0], [3, 2], [2, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 15, "seed": [20261003, 3632764557, 8, 15], "pad_on": true}, {"bench": "teleport", "setting": [2, 2, 1], "cz_twirl": [[2, 3], [2, 2], [0, 3], [1, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 16, "seed": [20261003, 3632764557, 8, 16], "pad_on": true}, {"bench": "teleport", "setting": [2, 2, 1], "cz_twirl": [[2, 3], [1, 1], [0, 0], [3, 2], [2, 2], [3, 0], [1, 0], [2, 3], [1, 3], [1, 0], [0, 0], [3, 0]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 17, "seed": [20261003, 3632764557, 8, 17], "pad_on": true}, {"bench": "teleport", "setting": [2, 2, 1], "cz_twirl": [[3, 0], [1, 0], [2, 3], [2, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 18, "seed": [20261003, 3632764557, 8, 18], "pad_on": true}, {"bench": "teleport", "setting": [2, 2, 1], "cz_twirl": [[2, 3], [2, 3], [1, 0], [0, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 19, "seed": [20261003, 3632764557, 8, 19], "pad_on": true}, {"bench": "teleport", "setting": [2, 2, 3], "cz_twirl": [[3, 0], [3, 3], [0, 1], [1, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 0, "seed": [20261003, 3632764557, 9, 0], "pad_on": true}, {"bench": "teleport", "setting": [2, 2, 3], "cz_twirl": [[3, 3], [2, 2], [0, 2], [2, 3], [0, 1], [0, 1], [1, 0], [1, 3], [0, 0], [3, 2], [2, 1], [2, 0]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 1, "seed": [20261003, 3632764557, 9, 1], "pad_on": true}, {"bench": "teleport", "setting": [2, 2, 3], "cz_twirl": [[0, 3], [2, 0], [0, 0], [2, 0]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 2, "seed": [20261003, 3632764557, 9, 2], "pad_on": true}, {"bench": "teleport", "setting": [2, 2, 3], "cz_twirl": [[1, 0], [1, 0], [2, 2], [3, 0], [0, 3], [1, 0], [0, 1], [2, 0], [2, 3], [0, 0], [2, 2], [2, 2]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 3, "seed": [20261003, 3632764557, 9, 3], "pad_on": true}, {"bench": "teleport", "setting": [2, 2, 3], "cz_twirl": [[1, 0], [0, 3], [1, 3], [0, 3], [1, 3], [0, 0], [1, 3], [0, 2], [1, 3], [1, 0], [2, 2], [1, 0]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 4, "seed": [20261003, 3632764557, 9, 4], "pad_on": true}, {"bench": "teleport", "setting": [2, 2, 3], "cz_twirl": [[0, 2], [3, 3], [3, 3], [1, 1], [1, 3], [3, 2], [1, 2], [0, 1], [2, 2], [1, 2], [3, 2], [1, 2]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 5, "seed": [20261003, 3632764557, 9, 5], "pad_on": true}, {"bench": "teleport", "setting": [2, 2, 3], "cz_twirl": [[1, 0], [1, 3], [0, 1], [0, 0]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 6, "seed": [20261003, 3632764557, 9, 6], "pad_on": true}, {"bench": "teleport", "setting": [2, 2, 3], "cz_twirl": [[1, 2], [3, 2], [1, 2], [0, 3], [2, 3], [0, 0], [0, 0], [3, 3], [0, 2], [1, 3], [2, 3], [3, 1]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 7, "seed": [20261003, 3632764557, 9, 7], "pad_on": true}, {"bench": "teleport", "setting": [2, 2, 3], "cz_twirl": [[2, 3], [2, 2], [2, 0], [3, 2], [2, 1], [3, 0], [2, 0], [3, 3], [1, 0], [1, 0], [2, 3], [0, 3]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 8, "seed": [20261003, 3632764557, 9, 8], "pad_on": true}, {"bench": "teleport", "setting": [2, 2, 3], "cz_twirl": [[3, 2], [3, 1], [2, 2], [0, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 9, "seed": [20261003, 3632764557, 9, 9], "pad_on": true}, {"bench": "teleport", "setting": [2, 2, 3], "cz_twirl": [[2, 0], [0, 3], [2, 3], [1, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 10, "seed": [20261003, 3632764557, 9, 10], "pad_on": true}, {"bench": "teleport", "setting": [2, 2, 3], "cz_twirl": [[2, 3], [1, 1], [1, 3], [2, 0]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 11, "seed": [20261003, 3632764557, 9, 11], "pad_on": true}, {"bench": "teleport", "setting": [2, 2, 3], "cz_twirl": [[1, 0], [3, 3], [2, 2], [1, 0]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 12, "seed": [20261003, 3632764557, 9, 12], "pad_on": true}, {"bench": "teleport", "setting": [2, 2, 3], "cz_twirl": [[0, 0], [1, 1], [1, 3], [0, 3], [1, 3], [0, 3], [2, 2], [1, 3], [2, 0], [2, 1], [3, 3], [2, 2]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 13, "seed": [20261003, 3632764557, 9, 13], "pad_on": true}, {"bench": "teleport", "setting": [2, 2, 3], "cz_twirl": [[1, 0], [2, 0], [3, 0], [1, 0]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 14, "seed": [20261003, 3632764557, 9, 14], "pad_on": true}, {"bench": "teleport", "setting": [2, 2, 3], "cz_twirl": [[2, 2], [0, 3], [2, 0], [2, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 15, "seed": [20261003, 3632764557, 9, 15], "pad_on": true}, {"bench": "teleport", "setting": [2, 2, 3], "cz_twirl": [[2, 1], [3, 2], [3, 0], [3, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 16, "seed": [20261003, 3632764557, 9, 16], "pad_on": true}, {"bench": "teleport", "setting": [2, 2, 3], "cz_twirl": [[2, 3], [3, 3], [0, 3], [0, 3], [1, 2], [3, 3], [3, 0], [3, 3], [0, 2], [1, 3], [1, 0], [1, 3]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 17, "seed": [20261003, 3632764557, 9, 17], "pad_on": true}, {"bench": "teleport", "setting": [2, 2, 3], "cz_twirl": [[1, 0], [0, 0], [0, 2], [0, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 18, "seed": [20261003, 3632764557, 9, 18], "pad_on": true}, {"bench": "teleport", "setting": [2, 2, 3], "cz_twirl": [[0, 2], [3, 2], [3, 2], [1, 0]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 19, "seed": [20261003, 3632764557, 9, 19], "pad_on": true}]}, {"bench": "ghz", "job_id": "db1ca8rid5ic73eqv1k0", "layout": [4, 5, 6, 7, 8, 9, 10, 11], "usage_estimation": {"quantum_seconds": null}, "metas": [{"bench": "ghz", "setting": [1, 1, 1], "cz_twirl": [[1, 3], [0, 1], [3, 2], [0, 0], [1, 0], [2, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 0]}, "twirl": 0, "seed": [20261003, 2938993978, 0, 0], "pad_on": true}, {"bench": "ghz", "setting": [1, 1, 1], "cz_twirl": [[0, 1], [2, 1], [1, 1], [2, 2], [0, 1], [3, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 1, "seed": [20261003, 2938993978, 0, 1], "pad_on": true}, {"bench": "ghz", "setting": [1, 1, 1], "cz_twirl": [[1, 2], [2, 3], [2, 1], [3, 0], [1, 0], [0, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 0], "d3": [3, 1], "s": [4, 0]}, "twirl": 2, "seed": [20261003, 2938993978, 0, 2], "pad_on": true}, {"bench": "ghz", "setting": [1, 1, 1], "cz_twirl": [[1, 1], [3, 0], [2, 3], [3, 0], [3, 2], [0, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 0]}, "twirl": 3, "seed": [20261003, 2938993978, 0, 3], "pad_on": true}, {"bench": "ghz", "setting": [1, 1, 1], "cz_twirl": [[0, 3], [3, 0], [1, 2], [0, 1], [1, 0], [0, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 1]}, "twirl": 4, "seed": [20261003, 2938993978, 0, 4], "pad_on": true}, {"bench": "ghz", "setting": [1, 1, 1], "cz_twirl": [[1, 0], [3, 0], [3, 3], [2, 0], [2, 1], [3, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 5, "seed": [20261003, 2938993978, 0, 5], "pad_on": true}, {"bench": "ghz", "setting": [1, 1, 1], "cz_twirl": [[0, 0], [3, 0], [3, 2], [3, 0], [2, 3], [2, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 6, "seed": [20261003, 2938993978, 0, 6], "pad_on": true}, {"bench": "ghz", "setting": [1, 1, 1], "cz_twirl": [[0, 1], [0, 0], [2, 0], [0, 0], [0, 0], [3, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 7, "seed": [20261003, 2938993978, 0, 7], "pad_on": true}, {"bench": "ghz", "setting": [1, 1, 1], "cz_twirl": [[2, 2], [2, 1], [1, 0], [1, 0], [2, 2], [3, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 0], "d3": [3, 1], "s": [4, 1]}, "twirl": 8, "seed": [20261003, 2938993978, 0, 8], "pad_on": true}, {"bench": "ghz", "setting": [1, 1, 1], "cz_twirl": [[1, 3], [0, 0], [0, 2], [2, 0], [1, 0], [1, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 9, "seed": [20261003, 2938993978, 0, 9], "pad_on": true}, {"bench": "ghz", "setting": [1, 1, 1], "cz_twirl": [[2, 2], [2, 1], [0, 0], [3, 2], [2, 1], [3, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 1], "s": [4, 1]}, "twirl": 10, "seed": [20261003, 2938993978, 0, 10], "pad_on": true}, {"bench": "ghz", "setting": [1, 1, 1], "cz_twirl": [[1, 3], [3, 1], [1, 3], [0, 2], [2, 3], [3, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 11, "seed": [20261003, 2938993978, 0, 11], "pad_on": true}, {"bench": "ghz", "setting": [1, 1, 1], "cz_twirl": [[0, 3], [2, 2], [3, 1], [3, 1], [0, 3], [3, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 12, "seed": [20261003, 2938993978, 0, 12], "pad_on": true}, {"bench": "ghz", "setting": [1, 1, 1], "cz_twirl": [[3, 1], [2, 1], [3, 0], [0, 1], [0, 0], [1, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 0]}, "twirl": 13, "seed": [20261003, 2938993978, 0, 13], "pad_on": true}, {"bench": "ghz", "setting": [1, 1, 1], "cz_twirl": [[1, 2], [3, 3], [3, 1], [1, 2], [1, 0], [3, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 14, "seed": [20261003, 2938993978, 0, 14], "pad_on": true}, {"bench": "ghz", "setting": [1, 1, 1], "cz_twirl": [[2, 3], [0, 1], [1, 3], [1, 0], [1, 1], [1, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 15, "seed": [20261003, 2938993978, 0, 15], "pad_on": true}, {"bench": "ghz", "setting": [1, 1, 1], "cz_twirl": [[2, 2], [2, 2], [2, 0], [2, 1], [0, 1], [2, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 0], "d3": [3, 1], "s": [4, 1]}, "twirl": 16, "seed": [20261003, 2938993978, 0, 16], "pad_on": true}, {"bench": "ghz", "setting": [1, 1, 1], "cz_twirl": [[2, 0], [0, 2], [0, 1], [0, 0], [1, 3], [3, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 0]}, "twirl": 17, "seed": [20261003, 2938993978, 0, 17], "pad_on": true}, {"bench": "ghz", "setting": [1, 1, 1], "cz_twirl": [[1, 1], [1, 3], [0, 3], [3, 2], [3, 1], [1, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 1], "d3": [3, 1], "s": [4, 1]}, "twirl": 18, "seed": [20261003, 2938993978, 0, 18], "pad_on": true}, {"bench": "ghz", "setting": [1, 1, 1], "cz_twirl": [[1, 0], [1, 3], [2, 0], [0, 2], [3, 0], [3, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 19, "seed": [20261003, 2938993978, 0, 19], "pad_on": true}, {"bench": "ghz", "setting": [1, 1, 3], "cz_twirl": [[2, 3], [3, 1], [2, 0], [2, 3], [3, 1], [0, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 0, "seed": [20261003, 2938993978, 1, 0], "pad_on": true}, {"bench": "ghz", "setting": [1, 1, 3], "cz_twirl": [[2, 1], [1, 3], [1, 3], [1, 1], [3, 2], [2, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 1, "seed": [20261003, 2938993978, 1, 1], "pad_on": true}, {"bench": "ghz", "setting": [1, 1, 3], "cz_twirl": [[0, 0], [3, 3], [3, 3], [2, 0], [0, 0], [1, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 0]}, "twirl": 2, "seed": [20261003, 2938993978, 1, 2], "pad_on": true}, {"bench": "ghz", "setting": [1, 1, 3], "cz_twirl": [[3, 2], [0, 3], [2, 1], [2, 0], [2, 1], [3, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 1], "d3": [3, 0], "s": [4, 0]}, "twirl": 3, "seed": [20261003, 2938993978, 1, 3], "pad_on": true}, {"bench": "ghz", "setting": [1, 1, 3], "cz_twirl": [[1, 3], [0, 1], [1, 1], [2, 1], [0, 0], [2, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 4, "seed": [20261003, 2938993978, 1, 4], "pad_on": true}, {"bench": "ghz", "setting": [1, 1, 3], "cz_twirl": [[2, 2], [0, 3], [2, 3], [0, 3], [3, 0], [0, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 5, "seed": [20261003, 2938993978, 1, 5], "pad_on": true}, {"bench": "ghz", "setting": [1, 1, 3], "cz_twirl": [[1, 0], [2, 0], [2, 0], [2, 2], [3, 2], [2, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 0], "d3": [3, 1], "s": [4, 0]}, "twirl": 6, "seed": [20261003, 2938993978, 1, 6], "pad_on": true}, {"bench": "ghz", "setting": [1, 1, 3], "cz_twirl": [[3, 3], [3, 0], [2, 0], [0, 1], [1, 1], [1, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 0]}, "twirl": 7, "seed": [20261003, 2938993978, 1, 7], "pad_on": true}, {"bench": "ghz", "setting": [1, 1, 3], "cz_twirl": [[1, 1], [3, 1], [0, 2], [3, 0], [3, 2], [2, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 1], "d3": [3, 1], "s": [4, 1]}, "twirl": 8, "seed": [20261003, 2938993978, 1, 8], "pad_on": true}, {"bench": "ghz", "setting": [1, 1, 3], "cz_twirl": [[2, 0], [3, 3], [3, 0], [0, 3], [0, 3], [1, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 1]}, "twirl": 9, "seed": [20261003, 2938993978, 1, 9], "pad_on": true}, {"bench": "ghz", "setting": [1, 1, 3], "cz_twirl": [[2, 2], [2, 2], [0, 1], [1, 2], [2, 1], [2, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 1], "d3": [3, 0], "s": [4, 0]}, "twirl": 10, "seed": [20261003, 2938993978, 1, 10], "pad_on": true}, {"bench": "ghz", "setting": [1, 1, 3], "cz_twirl": [[2, 2], [0, 2], [2, 0], [3, 1], [0, 0], [0, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 0]}, "twirl": 11, "seed": [20261003, 2938993978, 1, 11], "pad_on": true}, {"bench": "ghz", "setting": [1, 1, 3], "cz_twirl": [[3, 0], [1, 1], [0, 2], [1, 2], [3, 2], [2, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 12, "seed": [20261003, 2938993978, 1, 12], "pad_on": true}, {"bench": "ghz", "setting": [1, 1, 3], "cz_twirl": [[3, 2], [0, 2], [0, 0], [3, 3], [0, 2], [0, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 13, "seed": [20261003, 2938993978, 1, 13], "pad_on": true}, {"bench": "ghz", "setting": [1, 1, 3], "cz_twirl": [[1, 0], [0, 3], [0, 1], [1, 3], [1, 2], [2, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 0]}, "twirl": 14, "seed": [20261003, 2938993978, 1, 14], "pad_on": true}, {"bench": "ghz", "setting": [1, 1, 3], "cz_twirl": [[2, 1], [2, 1], [1, 3], [1, 2], [2, 2], [3, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 0], "d3": [3, 1], "s": [4, 1]}, "twirl": 15, "seed": [20261003, 2938993978, 1, 15], "pad_on": true}, {"bench": "ghz", "setting": [1, 1, 3], "cz_twirl": [[3, 1], [0, 2], [3, 3], [2, 3], [0, 1], [3, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 1], "s": [4, 1]}, "twirl": 16, "seed": [20261003, 2938993978, 1, 16], "pad_on": true}, {"bench": "ghz", "setting": [1, 1, 3], "cz_twirl": [[2, 3], [2, 3], [2, 0], [2, 2], [1, 2], [1, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 17, "seed": [20261003, 2938993978, 1, 17], "pad_on": true}, {"bench": "ghz", "setting": [1, 1, 3], "cz_twirl": [[0, 2], [2, 1], [1, 3], [0, 3], [3, 2], [3, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 0]}, "twirl": 18, "seed": [20261003, 2938993978, 1, 18], "pad_on": true}, {"bench": "ghz", "setting": [1, 1, 3], "cz_twirl": [[1, 0], [1, 0], [2, 3], [1, 3], [3, 2], [0, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 19, "seed": [20261003, 2938993978, 1, 19], "pad_on": true}, {"bench": "ghz", "setting": [1, 3, 1], "cz_twirl": [[1, 2], [2, 3], [2, 1], [1, 1], [0, 0], [2, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 0], "d3": [3, 1], "s": [4, 0]}, "twirl": 0, "seed": [20261003, 2938993978, 2, 0], "pad_on": true}, {"bench": "ghz", "setting": [1, 3, 1], "cz_twirl": [[1, 0], [1, 3], [0, 2], [3, 3], [1, 2], [1, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 0]}, "twirl": 1, "seed": [20261003, 2938993978, 2, 1], "pad_on": true}, {"bench": "ghz", "setting": [1, 3, 1], "cz_twirl": [[0, 0], [3, 2], [3, 0], [0, 3], [0, 1], [0, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 0], "s": [4, 0]}, "twirl": 2, "seed": [20261003, 2938993978, 2, 2], "pad_on": true}, {"bench": "ghz", "setting": [1, 3, 1], "cz_twirl": [[2, 2], [2, 1], [2, 0], [0, 1], [3, 1], [2, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 3, "seed": [20261003, 2938993978, 2, 3], "pad_on": true}, {"bench": "ghz", "setting": [1, 3, 1], "cz_twirl": [[1, 1], [3, 0], [3, 1], [1, 0], [2, 1], [0, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 0]}, "twirl": 4, "seed": [20261003, 2938993978, 2, 4], "pad_on": true}, {"bench": "ghz", "setting": [1, 3, 1], "cz_twirl": [[1, 1], [0, 2], [1, 1], [3, 0], [3, 3], [3, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 5, "seed": [20261003, 2938993978, 2, 5], "pad_on": true}, {"bench": "ghz", "setting": [1, 3, 1], "cz_twirl": [[3, 3], [2, 1], [3, 1], [3, 3], [3, 3], [3, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 6, "seed": [20261003, 2938993978, 2, 6], "pad_on": true}, {"bench": "ghz", "setting": [1, 3, 1], "cz_twirl": [[1, 0], [0, 3], [3, 1], [2, 2], [3, 2], [1, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 1], "d3": [3, 1], "s": [4, 1]}, "twirl": 7, "seed": [20261003, 2938993978, 2, 7], "pad_on": true}, {"bench": "ghz", "setting": [1, 3, 1], "cz_twirl": [[2, 2], [3, 3], [1, 0], [3, 1], [2, 1], [0, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 0]}, "twirl": 8, "seed": [20261003, 2938993978, 2, 8], "pad_on": true}, {"bench": "ghz", "setting": [1, 3, 1], "cz_twirl": [[2, 2], [2, 1], [2, 1], [0, 0], [0, 2], [0, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 0]}, "twirl": 9, "seed": [20261003, 2938993978, 2, 9], "pad_on": true}, {"bench": "ghz", "setting": [1, 3, 1], "cz_twirl": [[1, 0], [1, 1], [2, 1], [0, 0], [3, 2], [1, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 10, "seed": [20261003, 2938993978, 2, 10], "pad_on": true}, {"bench": "ghz", "setting": [1, 3, 1], "cz_twirl": [[0, 0], [3, 0], [0, 3], [3, 2], [3, 1], [2, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 0], "d3": [3, 1], "s": [4, 0]}, "twirl": 11, "seed": [20261003, 2938993978, 2, 11], "pad_on": true}, {"bench": "ghz", "setting": [1, 3, 1], "cz_twirl": [[3, 3], [0, 3], [2, 2], [0, 0], [0, 1], [2, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 0], "s": [4, 0]}, "twirl": 12, "seed": [20261003, 2938993978, 2, 12], "pad_on": true}, {"bench": "ghz", "setting": [1, 3, 1], "cz_twirl": [[1, 0], [2, 3], [3, 0], [3, 0], [0, 2], [3, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 13, "seed": [20261003, 2938993978, 2, 13], "pad_on": true}, {"bench": "ghz", "setting": [1, 3, 1], "cz_twirl": [[3, 2], [2, 3], [2, 1], [0, 2], [0, 1], [2, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 14, "seed": [20261003, 2938993978, 2, 14], "pad_on": true}, {"bench": "ghz", "setting": [1, 3, 1], "cz_twirl": [[1, 0], [3, 1], [1, 2], [1, 0], [0, 2], [0, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 0]}, "twirl": 15, "seed": [20261003, 2938993978, 2, 15], "pad_on": true}, {"bench": "ghz", "setting": [1, 3, 1], "cz_twirl": [[2, 0], [3, 3], [3, 2], [3, 1], [0, 0], [1, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 16, "seed": [20261003, 2938993978, 2, 16], "pad_on": true}, {"bench": "ghz", "setting": [1, 3, 1], "cz_twirl": [[2, 0], [0, 0], [1, 0], [2, 2], [1, 1], [2, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 17, "seed": [20261003, 2938993978, 2, 17], "pad_on": true}, {"bench": "ghz", "setting": [1, 3, 1], "cz_twirl": [[3, 2], [3, 1], [0, 2], [0, 3], [2, 1], [2, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 18, "seed": [20261003, 2938993978, 2, 18], "pad_on": true}, {"bench": "ghz", "setting": [1, 3, 1], "cz_twirl": [[0, 3], [2, 1], [3, 2], [3, 2], [2, 2], [2, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 19, "seed": [20261003, 2938993978, 2, 19], "pad_on": true}, {"bench": "ghz", "setting": [1, 3, 3], "cz_twirl": [[2, 2], [2, 2], [0, 0], [1, 3], [3, 2], [1, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 0, "seed": [20261003, 2938993978, 3, 0], "pad_on": true}, {"bench": "ghz", "setting": [1, 3, 3], "cz_twirl": [[1, 3], [0, 0], [1, 0], [1, 3], [2, 0], [0, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 1, "seed": [20261003, 2938993978, 3, 1], "pad_on": true}, {"bench": "ghz", "setting": [1, 3, 3], "cz_twirl": [[2, 1], [3, 2], [3, 0], [0, 0], [2, 0], [1, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 2, "seed": [20261003, 2938993978, 3, 2], "pad_on": true}, {"bench": "ghz", "setting": [1, 3, 3], "cz_twirl": [[0, 0], [3, 1], [0, 0], [2, 0], [0, 1], [2, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 1], "d3": [3, 0], "s": [4, 0]}, "twirl": 3, "seed": [20261003, 2938993978, 3, 3], "pad_on": true}, {"bench": "ghz", "setting": [1, 3, 3], "cz_twirl": [[2, 1], [3, 2], [3, 0], [3, 0], [2, 0], [1, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 0]}, "twirl": 4, "seed": [20261003, 2938993978, 3, 4], "pad_on": true}, {"bench": "ghz", "setting": [1, 3, 3], "cz_twirl": [[3, 2], [1, 1], [2, 1], [2, 3], [3, 0], [1, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 5, "seed": [20261003, 2938993978, 3, 5], "pad_on": true}, {"bench": "ghz", "setting": [1, 3, 3], "cz_twirl": [[2, 2], [3, 2], [2, 1], [0, 2], [0, 3], [0, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 0]}, "twirl": 6, "seed": [20261003, 2938993978, 3, 6], "pad_on": true}, {"bench": "ghz", "setting": [1, 3, 3], "cz_twirl": [[1, 1], [1, 2], [2, 2], [2, 3], [3, 0], [3, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 7, "seed": [20261003, 2938993978, 3, 7], "pad_on": true}, {"bench": "ghz", "setting": [1, 3, 3], "cz_twirl": [[3, 2], [3, 2], [0, 1], [1, 2], [0, 3], [3, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 8, "seed": [20261003, 2938993978, 3, 8], "pad_on": true}, {"bench": "ghz", "setting": [1, 3, 3], "cz_twirl": [[0, 2], [0, 2], [1, 3], [3, 0], [3, 1], [3, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 9, "seed": [20261003, 2938993978, 3, 9], "pad_on": true}, {"bench": "ghz", "setting": [1, 3, 3], "cz_twirl": [[3, 0], [2, 2], [1, 2], [2, 3], [3, 0], [3, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 10, "seed": [20261003, 2938993978, 3, 10], "pad_on": true}, {"bench": "ghz", "setting": [1, 3, 3], "cz_twirl": [[2, 2], [2, 0], [0, 2], [0, 1], [2, 0], [1, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 0], "d3": [3, 1], "s": [4, 1]}, "twirl": 11, "seed": [20261003, 2938993978, 3, 11], "pad_on": true}, {"bench": "ghz", "setting": [1, 3, 3], "cz_twirl": [[2, 1], [3, 2], [0, 3], [3, 2], [1, 1], [3, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 1], "s": [4, 1]}, "twirl": 12, "seed": [20261003, 2938993978, 3, 12], "pad_on": true}, {"bench": "ghz", "setting": [1, 3, 3], "cz_twirl": [[1, 2], [0, 1], [3, 0], [2, 2], [3, 3], [2, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 13, "seed": [20261003, 2938993978, 3, 13], "pad_on": true}, {"bench": "ghz", "setting": [1, 3, 3], "cz_twirl": [[1, 0], [2, 0], [3, 0], [1, 2], [0, 0], [3, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 0]}, "twirl": 14, "seed": [20261003, 2938993978, 3, 14], "pad_on": true}, {"bench": "ghz", "setting": [1, 3, 3], "cz_twirl": [[3, 3], [2, 0], [1, 0], [3, 0], [3, 2], [0, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 1], "s": [4, 1]}, "twirl": 15, "seed": [20261003, 2938993978, 3, 15], "pad_on": true}, {"bench": "ghz", "setting": [1, 3, 3], "cz_twirl": [[0, 1], [3, 0], [3, 1], [0, 3], [0, 2], [3, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 16, "seed": [20261003, 2938993978, 3, 16], "pad_on": true}, {"bench": "ghz", "setting": [1, 3, 3], "cz_twirl": [[3, 3], [0, 0], [1, 2], [0, 1], [0, 3], [0, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 0]}, "twirl": 17, "seed": [20261003, 2938993978, 3, 17], "pad_on": true}, {"bench": "ghz", "setting": [1, 3, 3], "cz_twirl": [[0, 3], [3, 2], [2, 1], [0, 1], [3, 1], [0, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 18, "seed": [20261003, 2938993978, 3, 18], "pad_on": true}, {"bench": "ghz", "setting": [1, 3, 3], "cz_twirl": [[0, 1], [0, 1], [0, 3], [1, 2], [2, 3], [0, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 0], "s": [4, 0]}, "twirl": 19, "seed": [20261003, 2938993978, 3, 19], "pad_on": true}, {"bench": "ghz", "setting": [3, 1, 1], "cz_twirl": [[1, 1], [0, 1], [2, 3], [1, 1], [3, 1], [2, 0], [1, 0], [2, 0], [3, 1], [2, 3], [0, 3], [1, 1], [0, 2], [1, 3], [1, 1], [1, 0], [1, 3], [1, 3]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 0, "seed": [20261003, 2938993978, 4, 0], "pad_on": true}, {"bench": "ghz", "setting": [3, 1, 1], "cz_twirl": [[0, 2], [3, 3], [2, 2], [2, 3], [0, 0], [1, 2], [0, 0], [3, 2], [1, 2], [2, 2], [1, 0], [1, 0], [0, 0], [3, 2], [0, 0], [2, 3], [3, 0], [1, 0]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 1]}, "twirl": 1, "seed": [20261003, 2938993978, 4, 1], "pad_on": true}, {"bench": "ghz", "setting": [3, 1, 1], "cz_twirl": [[0, 3], [3, 3], [3, 3], [0, 2], [2, 1], [1, 0], [1, 0], [3, 2], [3, 3], [0, 2], [2, 1], [2, 3], [0, 0], [3, 3], [1, 0], [0, 0], [0, 2], [3, 2]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 0], "d3": [3, 1], "s": [4, 1]}, "twirl": 2, "seed": [20261003, 2938993978, 4, 2], "pad_on": true}, {"bench": "ghz", "setting": [3, 1, 1], "cz_twirl": [[3, 3], [0, 0], [0, 3], [0, 2], [3, 1], [3, 0], [2, 2], [3, 1], [0, 3], [0, 2], [1, 1], [0, 2], [1, 2], [1, 3], [2, 3], [2, 3], [2, 1], [3, 3]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 3, "seed": [20261003, 2938993978, 4, 3], "pad_on": true}, {"bench": "ghz", "setting": [3, 1, 1], "cz_twirl": [[1, 2], [0, 1], [1, 2], [0, 1], [0, 3], [0, 2], [2, 2], [3, 0], [0, 0], [1, 1], [1, 0], [2, 3], [2, 1], [1, 1], [1, 3], [1, 3], [1, 1], [2, 1]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 4, "seed": [20261003, 2938993978, 4, 4], "pad_on": true}, {"bench": "ghz", "setting": [3, 1, 1], "cz_twirl": [[1, 0], [3, 1], [1, 1], [2, 1], [0, 2], [3, 3], [1, 2], [0, 1], [2, 1], [0, 2], [0, 3], [3, 3], [3, 1], [0, 2], [2, 2], [1, 3], [1, 2], [1, 3]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 5, "seed": [20261003, 2938993978, 4, 5], "pad_on": true}, {"bench": "ghz", "setting": [3, 1, 1], "cz_twirl": [[1, 1], [0, 3], [1, 2], [2, 2], [1, 3], [1, 1], [2, 2], [0, 1], [0, 3], [3, 1], [1, 2], [3, 1], [0, 0], [2, 0], [1, 3], [1, 0], [0, 2], [2, 2]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 1], "d3": [3, 0], "s": [4, 0]}, "twirl": 6, "seed": [20261003, 2938993978, 4, 6], "pad_on": true}, {"bench": "ghz", "setting": [3, 1, 1], "cz_twirl": [[2, 0], [2, 1], [1, 1], [1, 1], [3, 1], [2, 3], [3, 2], [2, 0], [0, 1], [1, 1], [3, 3], [2, 0], [0, 0], [2, 1], [2, 2], [0, 1], [0, 3], [1, 1]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 7, "seed": [20261003, 2938993978, 4, 7], "pad_on": true}, {"bench": "ghz", "setting": [3, 1, 1], "cz_twirl": [[1, 1], [3, 2], [0, 2], [0, 0], [2, 3], [2, 3], [0, 2], [0, 1], [3, 1], [3, 3], [2, 3], [2, 1], [0, 0], [1, 1], [3, 1], [0, 1], [2, 2], [1, 2]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 8, "seed": [20261003, 2938993978, 4, 8], "pad_on": true}, {"bench": "ghz", "setting": [3, 1, 1], "cz_twirl": [[0, 3], [2, 1], [1, 0], [3, 0], [1, 2], [3, 1], [3, 2], [3, 3], [0, 2], [0, 3], [3, 2], [2, 3], [1, 2], [1, 1], [1, 3], [3, 1], [0, 1], [0, 0]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 0]}, "twirl": 9, "seed": [20261003, 2938993978, 4, 9], "pad_on": true}, {"bench": "ghz", "setting": [3, 1, 1], "cz_twirl": [[2, 3], [1, 0], [2, 0], [2, 0], [0, 3], [1, 2], [1, 0], [0, 2], [1, 2], [2, 0], [2, 1], [3, 1], [0, 1], [0, 1], [1, 0], [0, 0], [0, 0], [3, 1]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 10, "seed": [20261003, 2938993978, 4, 10], "pad_on": true}, {"bench": "ghz", "setting": [3, 1, 1], "cz_twirl": [[1, 0], [0, 3], [3, 3], [1, 1], [0, 0], [1, 3], [3, 0], [2, 1], [1, 2], [0, 1], [0, 0], [1, 3], [0, 0], [1, 1], [1, 0], [0, 3], [3, 0], [2, 3]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 0]}, "twirl": 11, "seed": [20261003, 2938993978, 4, 11], "pad_on": true}, {"bench": "ghz", "setting": [3, 1, 1], "cz_twirl": [[3, 0], [2, 3], [0, 0], [0, 3], [1, 1], [2, 3], [3, 0], [0, 3], [2, 3], [0, 1], [2, 1], [0, 0], [3, 3], [2, 3], [2, 0], [1, 0], [2, 1], [3, 2]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 0], "d3": [3, 1], "s": [4, 0]}, "twirl": 12, "seed": [20261003, 2938993978, 4, 12], "pad_on": true}, {"bench": "ghz", "setting": [3, 1, 1], "cz_twirl": [[1, 0], [3, 1], [2, 1], [3, 3], [1, 1], [3, 0], [1, 2], [1, 2], [2, 2], [2, 1], [3, 2], [3, 2], [0, 0], [1, 3], [2, 2], [1, 0], [3, 1], [0, 2]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 0]}, "twirl": 13, "seed": [20261003, 2938993978, 4, 13], "pad_on": true}, {"bench": "ghz", "setting": [3, 1, 1], "cz_twirl": [[1, 1], [3, 0], [3, 0], [1, 0], [0, 1], [3, 1], [3, 3], [3, 2], [1, 1], [1, 3], [1, 1], [2, 2], [0, 1], [1, 0], [2, 0], [2, 2], [0, 3], [3, 3]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 1]}, "twirl": 14, "seed": [20261003, 2938993978, 4, 14], "pad_on": true}, {"bench": "ghz", "setting": [3, 1, 1], "cz_twirl": [[2, 1], [3, 3], [3, 2], [1, 1], [1, 3], [1, 0], [1, 2], [1, 0], [2, 3], [3, 1], [1, 3], [0, 2], [3, 3], [3, 0], [3, 3], [3, 1], [0, 2], [1, 0]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 1]}, "twirl": 15, "seed": [20261003, 2938993978, 4, 15], "pad_on": true}, {"bench": "ghz", "setting": [3, 1, 1], "cz_twirl": [[3, 0], [0, 1], [2, 0], [3, 1], [0, 1], [2, 3], [1, 2], [3, 0], [1, 2], [3, 0], [0, 3], [0, 3], [2, 2], [0, 3], [3, 3], [3, 3], [1, 2], [3, 1]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 0]}, "twirl": 16, "seed": [20261003, 2938993978, 4, 16], "pad_on": true}, {"bench": "ghz", "setting": [3, 1, 1], "cz_twirl": [[2, 2], [0, 2], [1, 2], [2, 3], [0, 3], [0, 0], [0, 1], [1, 2], [1, 3], [2, 0], [1, 0], [1, 2], [1, 1], [2, 0], [1, 2], [1, 3], [0, 1], [1, 0]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 1], "s": [4, 0]}, "twirl": 17, "seed": [20261003, 2938993978, 4, 17], "pad_on": true}, {"bench": "ghz", "setting": [3, 1, 1], "cz_twirl": [[3, 3], [1, 1], [2, 3], [1, 2], [2, 3], [0, 3], [1, 1], [0, 3], [2, 3], [1, 3], [0, 3], [2, 1], [3, 0], [3, 2], [3, 3], [1, 1], [1, 1], [0, 0]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 1]}, "twirl": 18, "seed": [20261003, 2938993978, 4, 18], "pad_on": true}, {"bench": "ghz", "setting": [3, 1, 1], "cz_twirl": [[2, 1], [1, 2], [2, 0], [0, 2], [3, 2], [0, 1], [3, 1], [0, 2], [3, 1], [1, 0], [2, 2], [2, 2], [2, 3], [1, 1], [2, 3], [1, 1], [0, 1], [3, 2]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 1], "s": [4, 1]}, "twirl": 19, "seed": [20261003, 2938993978, 4, 19], "pad_on": true}, {"bench": "ghz", "setting": [3, 1, 3], "cz_twirl": [[0, 2], [1, 1], [3, 3], [3, 3], [3, 3], [0, 2], [0, 1], [3, 0], [2, 3], [3, 2], [1, 0], [0, 2], [2, 0], [0, 2], [1, 1], [3, 2], [2, 0], [0, 3]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 0], "d3": [3, 1], "s": [4, 1]}, "twirl": 0, "seed": [20261003, 2938993978, 5, 0], "pad_on": true}, {"bench": "ghz", "setting": [3, 1, 3], "cz_twirl": [[0, 1], [2, 0], [1, 1], [0, 3], [3, 2], [2, 1], [1, 2], [2, 0], [1, 3], [2, 2], [2, 3], [2, 2], [2, 1], [2, 3], [2, 2], [0, 0], [1, 1], [1, 2]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 1], "s": [4, 1]}, "twirl": 1, "seed": [20261003, 2938993978, 5, 1], "pad_on": true}, {"bench": "ghz", "setting": [3, 1, 3], "cz_twirl": [[0, 2], [0, 1], [0, 2], [0, 0], [2, 2], [3, 0], [3, 0], [1, 1], [0, 1], [0, 3], [3, 0], [0, 3], [1, 2], [1, 2], [0, 3], [0, 0], [3, 3], [1, 3]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 1], "d3": [3, 1], "s": [4, 1]}, "twirl": 2, "seed": [20261003, 2938993978, 5, 2], "pad_on": true}, {"bench": "ghz", "setting": [3, 1, 3], "cz_twirl": [[2, 3], [0, 0], [2, 1], [1, 3], [0, 3], [1, 2], [2, 3], [0, 3], [3, 0], [3, 0], [1, 0], [0, 3], [2, 1], [2, 3], [2, 3], [1, 3], [3, 0], [0, 2]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 3, "seed": [20261003, 2938993978, 5, 3], "pad_on": true}, {"bench": "ghz", "setting": [3, 1, 3], "cz_twirl": [[3, 0], [1, 2], [1, 3], [0, 0], [0, 1], [3, 3], [1, 2], [0, 1], [0, 1], [3, 2], [1, 1], [0, 1], [3, 2], [1, 1], [1, 3], [1, 1], [3, 1], [0, 1]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 0], "d3": [3, 1], "s": [4, 0]}, "twirl": 4, "seed": [20261003, 2938993978, 5, 4], "pad_on": true}, {"bench": "ghz", "setting": [3, 1, 3], "cz_twirl": [[0, 0], [3, 0], [0, 2], [2, 1], [0, 2], [2, 0], [2, 1], [3, 1], [3, 1], [2, 2], [0, 2], [2, 1], [0, 2], [2, 1], [1, 1], [0, 3], [0, 0], [1, 1]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 5, "seed": [20261003, 2938993978, 5, 5], "pad_on": true}, {"bench": "ghz", "setting": [3, 1, 3], "cz_twirl": [[1, 0], [0, 0], [3, 1], [3, 2], [2, 0], [1, 2], [1, 1], [2, 2], [3, 3], [1, 1], [3, 1], [0, 2], [0, 0], [1, 1], [1, 3], [3, 1], [1, 2], [1, 2]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 6, "seed": [20261003, 2938993978, 5, 6], "pad_on": true}, {"bench": "ghz", "setting": [3, 1, 3], "cz_twirl": [[3, 1], [2, 0], [0, 2], [1, 1], [1, 1], [1, 2], [2, 3], [0, 2], [2, 0], [3, 0], [3, 3], [2, 0], [3, 3], [1, 3], [3, 1], [0, 3], [3, 0], [1, 2]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 7, "seed": [20261003, 2938993978, 5, 7], "pad_on": true}, {"bench": "ghz", "setting": [3, 1, 3], "cz_twirl": [[1, 3], [2, 0], [1, 1], [3, 2], [3, 0], [2, 0], [2, 1], [0, 2], [1, 0], [3, 0], [0, 0], [2, 1], [2, 1], [2, 1], [0, 2], [3, 3], [1, 3], [1, 1]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 0], "d3": [3, 1], "s": [4, 1]}, "twirl": 8, "seed": [20261003, 2938993978, 5, 8], "pad_on": true}, {"bench": "ghz", "setting": [3, 1, 3], "cz_twirl": [[3, 0], [2, 2], [0, 1], [2, 1], [3, 0], [3, 3], [0, 1], [0, 0], [2, 1], [0, 0], [2, 2], [0, 1], [3, 3], [2, 1], [2, 3], [1, 0], [1, 3], [0, 2]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 1], "s": [4, 1]}, "twirl": 9, "seed": [20261003, 2938993978, 5, 9], "pad_on": true}, {"bench": "ghz", "setting": [3, 1, 3], "cz_twirl": [[3, 0], [1, 1], [3, 2], [0, 1], [3, 2], [1, 1], [0, 3], [1, 3], [1, 0], [2, 0], [1, 3], [3, 2], [1, 3], [2, 0], [0, 0], [1, 0], [0, 2], [3, 0]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 10, "seed": [20261003, 2938993978, 5, 10], "pad_on": true}, {"bench": "ghz", "setting": [3, 1, 3], "cz_twirl": [[3, 1], [2, 3], [3, 3], [2, 2], [0, 2], [0, 2], [3, 0], [1, 1], [1, 0], [1, 1], [2, 2], [3, 2], [0, 1], [2, 1], [2, 0], [1, 1], [3, 1], [1, 2]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 11, "seed": [20261003, 2938993978, 5, 11], "pad_on": true}, {"bench": "ghz", "setting": [3, 1, 3], "cz_twirl": [[3, 2], [2, 0], [0, 2], [2, 2], [3, 1], [2, 1], [3, 3], [2, 3], [1, 3], [2, 1], [3, 0], [0, 0], [1, 0], [2, 3], [1, 3], [2, 0], [3, 2], [3, 0]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 0]}, "twirl": 12, "seed": [20261003, 2938993978, 5, 12], "pad_on": true}, {"bench": "ghz", "setting": [3, 1, 3], "cz_twirl": [[2, 0], [3, 0], [1, 2], [0, 2], [2, 3], [3, 3], [0, 0], [2, 3], [2, 1], [1, 1], [0, 3], [0, 3], [3, 2], [2, 2], [1, 2], [3, 2], [1, 0], [2, 3]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 1]}, "twirl": 13, "seed": [20261003, 2938993978, 5, 13], "pad_on": true}, {"bench": "ghz", "setting": [3, 1, 3], "cz_twirl": [[3, 1], [3, 1], [0, 3], [3, 3], [0, 3], [2, 2], [1, 1], [2, 0], [3, 1], [3, 1], [2, 2], [3, 1], [2, 2], [2, 2], [2, 0], [0, 3], [2, 0], [3, 1]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 0]}, "twirl": 14, "seed": [20261003, 2938993978, 5, 14], "pad_on": true}, {"bench": "ghz", "setting": [3, 1, 3], "cz_twirl": [[3, 3], [1, 2], [1, 0], [3, 2], [2, 3], [3, 0], [1, 3], [3, 0], [1, 0], [0, 1], [2, 3], [0, 3], [1, 3], [1, 3], [3, 0], [0, 1], [1, 2], [2, 0]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 15, "seed": [20261003, 2938993978, 5, 15], "pad_on": true}, {"bench": "ghz", "setting": [3, 1, 3], "cz_twirl": [[3, 3], [1, 2], [0, 0], [1, 2], [2, 1], [2, 0], [0, 1], [0, 0], [3, 1], [2, 2], [2, 0], [1, 3], [0, 0], [1, 3], [3, 3], [1, 0], [0, 1], [2, 3]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 16, "seed": [20261003, 2938993978, 5, 16], "pad_on": true}, {"bench": "ghz", "setting": [3, 1, 3], "cz_twirl": [[3, 2], [2, 1], [3, 0], [3, 1], [2, 1], [3, 0], [0, 3], [2, 1], [0, 0], [3, 2], [3, 2], [3, 2], [3, 3], [0, 2], [3, 2], [3, 0], [1, 3], [1, 1]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 1], "s": [4, 1]}, "twirl": 17, "seed": [20261003, 2938993978, 5, 17], "pad_on": true}, {"bench": "ghz", "setting": [3, 1, 3], "cz_twirl": [[3, 1], [1, 0], [3, 1], [3, 1], [3, 1], [2, 0], [3, 3], [3, 2], [1, 1], [1, 0], [3, 0], [0, 0], [1, 3], [1, 3], [3, 2], [1, 3], [0, 2], [1, 2]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 0], "d3": [3, 1], "s": [4, 1]}, "twirl": 18, "seed": [20261003, 2938993978, 5, 18], "pad_on": true}, {"bench": "ghz", "setting": [3, 1, 3], "cz_twirl": [[1, 1], [1, 1], [1, 3], [1, 1], [1, 0], [0, 1], [0, 3], [1, 3], [2, 2], [0, 2], [2, 2], [2, 1], [3, 1], [3, 3], [0, 3], [0, 1], [1, 1], [3, 3]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 1]}, "twirl": 19, "seed": [20261003, 2938993978, 5, 19], "pad_on": true}, {"bench": "ghz", "setting": [3, 3, 1], "cz_twirl": [[1, 0], [2, 0], [0, 1], [0, 3], [0, 1], [0, 3], [1, 0], [1, 1], [2, 0], [2, 2], [0, 2], [2, 3], [2, 1], [2, 1], [0, 3], [0, 3], [3, 2], [1, 2]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 0, "seed": [20261003, 2938993978, 6, 0], "pad_on": true}, {"bench": "ghz", "setting": [3, 3, 1], "cz_twirl": [[2, 3], [1, 0], [0, 3], [3, 1], [2, 2], [0, 1], [2, 0], [3, 3], [2, 3], [0, 2], [3, 3], [0, 1], [3, 3], [1, 3], [2, 2], [2, 1], [0, 1], [3, 3]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 1], "s": [4, 0]}, "twirl": 1, "seed": [20261003, 2938993978, 6, 1], "pad_on": true}, {"bench": "ghz", "setting": [3, 3, 1], "cz_twirl": [[1, 1], [3, 1], [1, 1], [1, 3], [1, 3], [0, 2], [0, 2], [1, 3], [0, 3], [1, 1], [1, 2], [0, 0], [1, 2], [0, 0], [1, 3], [1, 0], [2, 0], [1, 1]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 2, "seed": [20261003, 2938993978, 6, 2], "pad_on": true}, {"bench": "ghz", "setting": [3, 3, 1], "cz_twirl": [[0, 1], [0, 2], [2, 2], [2, 1], [2, 2], [2, 2], [2, 2], [2, 2], [2, 0], [0, 2], [2, 0], [3, 2], [2, 1], [0, 3], [1, 2], [1, 1], [2, 1], [1, 2]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 3, "seed": [20261003, 2938993978, 6, 3], "pad_on": true}, {"bench": "ghz", "setting": [3, 3, 1], "cz_twirl": [[2, 2], [1, 1], [3, 1], [3, 0], [0, 3], [0, 3], [3, 1], [2, 0], [0, 2], [2, 1], [3, 1], [1, 2], [0, 0], [3, 3], [0, 3], [3, 0], [2, 3], [3, 1]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 0], "d3": [3, 1], "s": [4, 0]}, "twirl": 4, "seed": [20261003, 2938993978, 6, 4], "pad_on": true}, {"bench": "ghz", "setting": [3, 3, 1], "cz_twirl": [[1, 0], [3, 3], [0, 0], [1, 3], [1, 0], [3, 1], [1, 3], [3, 3], [2, 2], [2, 1], [2, 0], [3, 1], [1, 2], [2, 2], [2, 3], [1, 3], [1, 2], [2, 3]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 1], "d3": [3, 0], "s": [4, 0]}, "twirl": 5, "seed": [20261003, 2938993978, 6, 5], "pad_on": true}, {"bench": "ghz", "setting": [3, 3, 1], "cz_twirl": [[1, 1], [0, 3], [0, 3], [0, 0], [1, 3], [1, 3], [2, 2], [2, 0], [2, 1], [3, 1], [0, 2], [2, 3], [0, 3], [3, 1], [3, 1], [2, 1], [2, 1], [0, 3]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 6, "seed": [20261003, 2938993978, 6, 6], "pad_on": true}, {"bench": "ghz", "setting": [3, 3, 1], "cz_twirl": [[3, 0], [1, 1], [2, 0], [1, 1], [1, 0], [3, 0], [2, 0], [2, 3], [1, 1], [3, 0], [2, 2], [0, 2], [3, 3], [2, 1], [3, 1], [0, 2], [1, 2], [1, 3]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 0], "s": [4, 0]}, "twirl": 7, "seed": [20261003, 2938993978, 6, 7], "pad_on": true}, {"bench": "ghz", "setting": [3, 3, 1], "cz_twirl": [[3, 2], [2, 0], [0, 0], [2, 1], [3, 0], [3, 1], [2, 0], [2, 2], [0, 1], [2, 3], [3, 0], [1, 3], [2, 2], [3, 3], [1, 0], [3, 2], [2, 0], [1, 0]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 8, "seed": [20261003, 2938993978, 6, 8], "pad_on": true}, {"bench": "ghz", "setting": [3, 3, 1], "cz_twirl": [[2, 2], [1, 3], [3, 3], [0, 2], [0, 1], [0, 3], [2, 1], [1, 0], [3, 1], [1, 3], [2, 1], [0, 3], [1, 3], [3, 0], [1, 3], [2, 1], [1, 1], [2, 1]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 0], "d3": [3, 1], "s": [4, 0]}, "twirl": 9, "seed": [20261003, 2938993978, 6, 9], "pad_on": true}, {"bench": "ghz", "setting": [3, 3, 1], "cz_twirl": [[1, 0], [0, 1], [1, 0], [1, 3], [2, 2], [1, 0], [1, 2], [0, 3], [2, 3], [0, 0], [3, 0], [0, 3], [3, 0], [0, 3], [2, 2], [3, 3], [1, 2], [1, 1]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 10, "seed": [20261003, 2938993978, 6, 10], "pad_on": true}, {"bench": "ghz", "setting": [3, 3, 1], "cz_twirl": [[0, 1], [3, 2], [3, 1], [3, 2], [0, 1], [1, 3], [0, 3], [0, 2], [1, 0], [3, 0], [3, 1], [1, 1], [2, 3], [0, 2], [1, 3], [2, 2], [1, 2], [2, 0]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 0], "d3": [3, 1], "s": [4, 1]}, "twirl": 11, "seed": [20261003, 2938993978, 6, 11], "pad_on": true}, {"bench": "ghz", "setting": [3, 3, 1], "cz_twirl": [[1, 2], [3, 0], [0, 1], [0, 1], [2, 0], [0, 0], [3, 3], [1, 3], [2, 3], [1, 2], [3, 1], [1, 3], [2, 3], [0, 3], [1, 2], [3, 0], [0, 1], [1, 2]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 1], "s": [4, 1]}, "twirl": 12, "seed": [20261003, 2938993978, 6, 12], "pad_on": true}, {"bench": "ghz", "setting": [3, 3, 1], "cz_twirl": [[2, 1], [0, 2], [2, 3], [1, 2], [0, 1], [2, 3], [2, 2], [3, 2], [1, 2], [2, 2], [1, 2], [3, 1], [3, 3], [2, 2], [1, 1], [1, 0], [0, 1], [0, 0]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 13, "seed": [20261003, 2938993978, 6, 13], "pad_on": true}, {"bench": "ghz", "setting": [3, 3, 1], "cz_twirl": [[2, 1], [1, 2], [2, 3], [2, 1], [1, 2], [1, 0], [1, 0], [1, 0], [1, 2], [1, 1], [2, 0], [0, 1], [1, 0], [3, 3], [0, 1], [2, 2], [2, 1], [0, 2]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 0], "d3": [3, 1], "s": [4, 1]}, "twirl": 14, "seed": [20261003, 2938993978, 6, 14], "pad_on": true}, {"bench": "ghz", "setting": [3, 3, 1], "cz_twirl": [[1, 3], [2, 0], [1, 0], [2, 3], [0, 2], [0, 2], [3, 2], [1, 3], [0, 0], [2, 1], [1, 3], [0, 1], [3, 2], [2, 2], [0, 2], [1, 3], [3, 3], [3, 3]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 15, "seed": [20261003, 2938993978, 6, 15], "pad_on": true}, {"bench": "ghz", "setting": [3, 3, 1], "cz_twirl": [[2, 3], [2, 3], [1, 1], [1, 1], [0, 2], [1, 2], [2, 1], [2, 1], [2, 3], [1, 0], [1, 3], [0, 0], [0, 0], [1, 2], [0, 2], [1, 3], [3, 0], [1, 2]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 16, "seed": [20261003, 2938993978, 6, 16], "pad_on": true}, {"bench": "ghz", "setting": [3, 3, 1], "cz_twirl": [[0, 0], [1, 3], [3, 3], [0, 1], [0, 0], [1, 0], [2, 1], [3, 0], [3, 0], [1, 2], [1, 2], [3, 3], [2, 3], [3, 1], [1, 2], [3, 2], [2, 1], [0, 0]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 0], "s": [4, 0]}, "twirl": 17, "seed": [20261003, 2938993978, 6, 17], "pad_on": true}, {"bench": "ghz", "setting": [3, 3, 1], "cz_twirl": [[2, 1], [0, 2], [0, 0], [2, 0], [3, 0], [2, 0], [3, 0], [3, 0], [3, 0], [0, 0], [2, 1], [1, 2], [3, 0], [0, 3], [3, 0], [0, 3], [3, 1], [2, 1]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 0], "d3": [3, 1], "s": [4, 1]}, "twirl": 18, "seed": [20261003, 2938993978, 6, 18], "pad_on": true}, {"bench": "ghz", "setting": [3, 3, 1], "cz_twirl": [[2, 2], [1, 3], [3, 1], [2, 2], [2, 0], [0, 0], [3, 3], [3, 2], [2, 3], [1, 2], [3, 2], [3, 2], [2, 2], [2, 0], [0, 0], [0, 3], [0, 3], [3, 3]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 0], "d3": [3, 1], "s": [4, 0]}, "twirl": 19, "seed": [20261003, 2938993978, 6, 19], "pad_on": true}, {"bench": "ghz", "setting": [3, 3, 3], "cz_twirl": [[0, 2], [1, 3], [0, 0], [0, 0], [2, 2], [2, 3], [0, 2], [3, 3], [0, 1], [1, 0], [1, 1], [0, 1], [0, 3], [2, 3], [0, 1], [3, 1], [1, 2], [2, 1]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 0, "seed": [20261003, 2938993978, 7, 0], "pad_on": true}, {"bench": "ghz", "setting": [3, 3, 3], "cz_twirl": [[3, 0], [3, 0], [1, 1], [3, 1], [0, 1], [0, 2], [3, 1], [1, 3], [1, 1], [0, 1], [0, 0], [1, 2], [0, 2], [1, 3], [1, 3], [2, 2], [1, 2], [0, 2]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 1, "seed": [20261003, 2938993978, 7, 1], "pad_on": true}, {"bench": "ghz", "setting": [3, 3, 3], "cz_twirl": [[0, 1], [0, 2], [1, 3], [0, 2], [2, 2], [0, 2], [2, 0], [3, 0], [3, 3], [3, 1], [0, 1], [1, 1], [1, 2], [3, 0], [0, 0], [0, 3], [0, 0], [1, 3]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 2, "seed": [20261003, 2938993978, 7, 2], "pad_on": true}, {"bench": "ghz", "setting": [3, 3, 3], "cz_twirl": [[3, 2], [0, 3], [2, 2], [3, 2], [0, 2], [3, 3], [3, 0], [2, 2], [2, 0], [0, 1], [1, 3], [1, 2], [2, 2], [1, 1], [1, 0], [3, 3], [3, 1], [1, 1]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 3, "seed": [20261003, 2938993978, 7, 3], "pad_on": true}, {"bench": "ghz", "setting": [3, 3, 3], "cz_twirl": [[2, 1], [3, 2], [0, 3], [2, 1], [0, 2], [3, 1], [2, 2], [3, 1], [2, 0], [0, 1], [3, 2], [1, 3], [3, 1], [1, 0], [2, 3], [3, 2], [3, 2], [2, 3]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 1], "d3": [3, 0], "s": [4, 0]}, "twirl": 4, "seed": [20261003, 2938993978, 7, 4], "pad_on": true}, {"bench": "ghz", "setting": [3, 3, 3], "cz_twirl": [[1, 3], [2, 2], [3, 0], [2, 3], [1, 1], [0, 0], [2, 1], [0, 2], [0, 1], [1, 2], [3, 0], [3, 2], [1, 1], [3, 2], [2, 2], [3, 0], [1, 3], [2, 1]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 1], "d3": [3, 0], "s": [4, 0]}, "twirl": 5, "seed": [20261003, 2938993978, 7, 5], "pad_on": true}, {"bench": "ghz", "setting": [3, 3, 3], "cz_twirl": [[1, 0], [1, 1], [2, 0], [1, 3], [0, 1], [0, 1], [1, 1], [0, 1], [2, 2], [2, 1], [2, 3], [0, 1], [1, 3], [1, 3], [2, 3], [2, 0], [2, 2], [0, 3]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 1], "s": [4, 1]}, "twirl": 6, "seed": [20261003, 2938993978, 7, 6], "pad_on": true}, {"bench": "ghz", "setting": [3, 3, 3], "cz_twirl": [[0, 3], [2, 0], [3, 3], [1, 2], [2, 3], [3, 0], [0, 0], [1, 0], [2, 3], [2, 1], [1, 1], [2, 1], [1, 3], [1, 0], [2, 2], [0, 1], [0, 2], [0, 1]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 1], "s": [4, 1]}, "twirl": 7, "seed": [20261003, 2938993978, 7, 7], "pad_on": true}, {"bench": "ghz", "setting": [3, 3, 3], "cz_twirl": [[0, 0], [3, 3], [0, 3], [1, 3], [3, 2], [3, 1], [1, 3], [2, 1], [0, 0], [0, 1], [3, 1], [2, 2], [2, 0], [1, 3], [2, 1], [0, 0], [3, 3], [0, 1]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 1], "s": [4, 1]}, "twirl": 8, "seed": [20261003, 2938993978, 7, 8], "pad_on": true}, {"bench": "ghz", "setting": [3, 3, 3], "cz_twirl": [[2, 2], [3, 0], [2, 1], [2, 2], [3, 2], [0, 2], [0, 2], [2, 1], [1, 1], [2, 1], [3, 3], [1, 1], [0, 0], [0, 2], [0, 1], [2, 1], [3, 1], [0, 2]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 0]}, "twirl": 9, "seed": [20261003, 2938993978, 7, 9], "pad_on": true}, {"bench": "ghz", "setting": [3, 3, 3], "cz_twirl": [[1, 2], [0, 2], [3, 1], [2, 2], [1, 2], [2, 2], [2, 0], [0, 1], [2, 0], [1, 2], [1, 1], [2, 0], [0, 2], [1, 2], [0, 1], [1, 3], [2, 2], [3, 1]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 0]}, "twirl": 10, "seed": [20261003, 2938993978, 7, 10], "pad_on": true}, {"bench": "ghz", "setting": [3, 3, 3], "cz_twirl": [[3, 2], [3, 3], [1, 1], [3, 0], [0, 0], [0, 2], [3, 1], [2, 1], [1, 0], [2, 2], [2, 0], [0, 1], [0, 0], [2, 1], [1, 1], [1, 0], [0, 1], [3, 2]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 11, "seed": [20261003, 2938993978, 7, 11], "pad_on": true}, {"bench": "ghz", "setting": [3, 3, 3], "cz_twirl": [[0, 3], [3, 0], [3, 3], [1, 3], [0, 3], [2, 3], [3, 2], [0, 1], [1, 3], [2, 2], [3, 3], [3, 1], [3, 2], [0, 3], [3, 1], [2, 0], [3, 3], [2, 0]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 12, "seed": [20261003, 2938993978, 7, 12], "pad_on": true}, {"bench": "ghz", "setting": [3, 3, 3], "cz_twirl": [[3, 2], [0, 1], [1, 1], [3, 1], [2, 0], [2, 1], [3, 2], [3, 1], [1, 1], [1, 2], [0, 2], [2, 1], [3, 0], [1, 2], [1, 3], [1, 2], [0, 1], [3, 1]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 13, "seed": [20261003, 2938993978, 7, 13], "pad_on": true}, {"bench": "ghz", "setting": [3, 3, 3], "cz_twirl": [[2, 1], [2, 0], [1, 3], [1, 0], [3, 3], [0, 3], [0, 0], [3, 2], [2, 1], [3, 0], [1, 1], [2, 0], [2, 2], [3, 0], [2, 2], [3, 1], [3, 0], [3, 3]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 0]}, "twirl": 14, "seed": [20261003, 2938993978, 7, 14], "pad_on": true}, {"bench": "ghz", "setting": [3, 3, 3], "cz_twirl": [[1, 1], [1, 3], [3, 3], [1, 2], [2, 1], [0, 3], [3, 3], [0, 0], [2, 0], [1, 0], [0, 3], [2, 3], [3, 0], [2, 3], [0, 3], [0, 2], [2, 3], [0, 0]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 1], "s": [4, 0]}, "twirl": 15, "seed": [20261003, 2938993978, 7, 15], "pad_on": true}, {"bench": "ghz", "setting": [3, 3, 3], "cz_twirl": [[0, 0], [1, 3], [1, 3], [0, 2], [3, 0], [3, 3], [2, 1], [2, 2], [1, 3], [3, 1], [0, 3], [0, 3], [3, 2], [3, 3], [1, 1], [0, 2], [1, 1], [2, 3]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 16, "seed": [20261003, 2938993978, 7, 16], "pad_on": true}, {"bench": "ghz", "setting": [3, 3, 3], "cz_twirl": [[0, 0], [1, 3], [2, 0], [0, 2], [3, 1], [0, 3], [2, 2], [0, 0], [2, 1], [3, 2], [1, 3], [0, 1], [3, 1], [2, 2], [3, 3], [3, 0], [2, 2], [2, 1]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 17, "seed": [20261003, 2938993978, 7, 17], "pad_on": true}, {"bench": "ghz", "setting": [3, 3, 3], "cz_twirl": [[2, 2], [2, 1], [0, 1], [2, 0], [3, 3], [3, 1], [3, 2], [2, 1], [1, 2], [1, 1], [3, 1], [3, 1], [1, 0], [0, 1], [2, 0], [1, 2], [1, 3], [1, 2]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 1], "d3": [3, 0], "s": [4, 0]}, "twirl": 18, "seed": [20261003, 2938993978, 7, 18], "pad_on": true}, {"bench": "ghz", "setting": [3, 3, 3], "cz_twirl": [[3, 0], [3, 2], [1, 1], [1, 1], [2, 2], [0, 2], [2, 1], [0, 2], [2, 3], [0, 1], [1, 3], [1, 0], [0, 2], [1, 3], [3, 0], [0, 1], [3, 2], [3, 1]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 1]}, "twirl": 19, "seed": [20261003, 2938993978, 7, 19], "pad_on": true}, {"bench": "ghz", "setting": [2, 2, 1], "cz_twirl": [[3, 0], [0, 3], [0, 0], [2, 3], [1, 2], [0, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 0, "seed": [20261003, 2938993978, 8, 0], "pad_on": true}, {"bench": "ghz", "setting": [2, 2, 1], "cz_twirl": [[1, 3], [1, 0], [2, 2], [3, 3], [0, 1], [3, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 1, "seed": [20261003, 2938993978, 8, 1], "pad_on": true}, {"bench": "ghz", "setting": [2, 2, 1], "cz_twirl": [[2, 3], [2, 0], [2, 3], [1, 3], [1, 3], [0, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 2, "seed": [20261003, 2938993978, 8, 2], "pad_on": true}, {"bench": "ghz", "setting": [2, 2, 1], "cz_twirl": [[0, 1], [3, 3], [3, 0], [3, 0], [2, 2], [3, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 0], "d3": [3, 1], "s": [4, 1]}, "twirl": 3, "seed": [20261003, 2938993978, 8, 3], "pad_on": true}, {"bench": "ghz", "setting": [2, 2, 1], "cz_twirl": [[2, 3], [3, 2], [1, 2], [2, 0], [3, 2], [0, 2], [3, 3], [3, 1], [0, 1], [0, 3], [0, 3], [3, 0], [1, 0], [2, 3], [0, 3], [2, 0], [2, 3], [3, 2]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 4, "seed": [20261003, 2938993978, 8, 4], "pad_on": true}, {"bench": "ghz", "setting": [2, 2, 1], "cz_twirl": [[1, 3], [3, 0], [3, 3], [0, 3], [0, 3], [3, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 5, "seed": [20261003, 2938993978, 8, 5], "pad_on": true}, {"bench": "ghz", "setting": [2, 2, 1], "cz_twirl": [[2, 3], [2, 3], [0, 3], [2, 0], [0, 1], [1, 1], [0, 1], [2, 1], [2, 3], [1, 2], [0, 1], [2, 2], [1, 0], [1, 0], [1, 1], [0, 3], [2, 0], [3, 3]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 1], "s": [4, 0]}, "twirl": 6, "seed": [20261003, 2938993978, 8, 6], "pad_on": true}, {"bench": "ghz", "setting": [2, 2, 1], "cz_twirl": [[0, 1], [1, 3], [3, 0], [1, 2], [3, 2], [3, 3], [3, 1], [3, 1], [1, 1], [1, 3], [2, 0], [3, 1], [2, 2], [0, 0], [1, 3], [3, 2], [1, 3], [0, 2]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 7, "seed": [20261003, 2938993978, 8, 7], "pad_on": true}, {"bench": "ghz", "setting": [2, 2, 1], "cz_twirl": [[3, 3], [0, 0], [2, 1], [0, 2], [3, 0], [3, 1], [2, 1], [2, 1], [1, 2], [2, 1], [0, 3], [0, 3], [0, 3], [2, 3], [0, 2], [1, 0], [0, 2], [0, 0]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 0]}, "twirl": 8, "seed": [20261003, 2938993978, 8, 8], "pad_on": true}, {"bench": "ghz", "setting": [2, 2, 1], "cz_twirl": [[2, 1], [1, 2], [1, 3], [0, 3], [1, 2], [3, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 0], "d3": [3, 1], "s": [4, 1]}, "twirl": 9, "seed": [20261003, 2938993978, 8, 9], "pad_on": true}, {"bench": "ghz", "setting": [2, 2, 1], "cz_twirl": [[0, 0], [1, 2], [1, 2], [3, 0], [2, 0], [1, 0], [0, 2], [0, 1], [0, 2], [2, 0], [0, 0], [3, 1], [0, 3], [1, 0], [2, 2], [2, 1], [2, 3], [3, 1]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 0]}, "twirl": 10, "seed": [20261003, 2938993978, 8, 10], "pad_on": true}, {"bench": "ghz", "setting": [2, 2, 1], "cz_twirl": [[2, 3], [2, 1], [1, 0], [0, 0], [2, 3], [2, 3], [1, 3], [0, 0], [2, 3], [1, 1], [1, 2], [1, 0], [3, 2], [1, 1], [3, 0], [0, 2], [1, 2], [2, 2]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 11, "seed": [20261003, 2938993978, 8, 11], "pad_on": true}, {"bench": "ghz", "setting": [2, 2, 1], "cz_twirl": [[1, 2], [0, 0], [0, 2], [0, 2], [3, 1], [2, 0], [0, 0], [1, 1], [3, 3], [0, 1], [2, 1], [0, 0], [0, 0], [1, 3], [1, 1], [3, 1], [0, 3], [3, 2]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 0], "d3": [3, 1], "s": [4, 0]}, "twirl": 12, "seed": [20261003, 2938993978, 8, 12], "pad_on": true}, {"bench": "ghz", "setting": [2, 2, 1], "cz_twirl": [[1, 1], [0, 0], [2, 1], [2, 3], [1, 2], [3, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 1], "s": [4, 0]}, "twirl": 13, "seed": [20261003, 2938993978, 8, 13], "pad_on": true}, {"bench": "ghz", "setting": [2, 2, 1], "cz_twirl": [[0, 2], [1, 2], [0, 3], [3, 0], [2, 2], [1, 2], [2, 0], [3, 0], [2, 2], [3, 1], [0, 3], [0, 0], [2, 2], [2, 2], [1, 2], [3, 2], [1, 3], [2, 2]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 0], "s": [4, 0]}, "twirl": 14, "seed": [20261003, 2938993978, 8, 14], "pad_on": true}, {"bench": "ghz", "setting": [2, 2, 1], "cz_twirl": [[0, 0], [3, 2], [3, 2], [1, 2], [0, 0], [3, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 0]}, "twirl": 15, "seed": [20261003, 2938993978, 8, 15], "pad_on": true}, {"bench": "ghz", "setting": [2, 2, 1], "cz_twirl": [[3, 2], [1, 1], [0, 1], [3, 1], [0, 0], [1, 3], [1, 3], [3, 3], [0, 0], [2, 2], [3, 1], [2, 2], [2, 2], [0, 3], [1, 2], [3, 3], [1, 3], [1, 3]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 16, "seed": [20261003, 2938993978, 8, 16], "pad_on": true}, {"bench": "ghz", "setting": [2, 2, 1], "cz_twirl": [[0, 0], [0, 2], [0, 0], [3, 0], [1, 2], [3, 0], [0, 3], [2, 0], [3, 1], [1, 3], [3, 2], [2, 3], [3, 1], [1, 1], [3, 3], [1, 1], [2, 3], [2, 3]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 17, "seed": [20261003, 2938993978, 8, 17], "pad_on": true}, {"bench": "ghz", "setting": [2, 2, 1], "cz_twirl": [[0, 3], [3, 1], [3, 1], [1, 3], [2, 1], [2, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 1], "s": [4, 1]}, "twirl": 18, "seed": [20261003, 2938993978, 8, 18], "pad_on": true}, {"bench": "ghz", "setting": [2, 2, 1], "cz_twirl": [[3, 0], [3, 3], [0, 2], [0, 3], [0, 2], [0, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 0], "d3": [3, 1], "s": [4, 0]}, "twirl": 19, "seed": [20261003, 2938993978, 8, 19], "pad_on": true}, {"bench": "ghz", "setting": [2, 2, 3], "cz_twirl": [[2, 0], [1, 1], [0, 3], [0, 0], [2, 2], [3, 2], [2, 3], [2, 1], [0, 3], [3, 1], [1, 2], [0, 0], [3, 3], [2, 1], [1, 2], [1, 2], [3, 1], [3, 2]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 0], "s": [4, 0]}, "twirl": 0, "seed": [20261003, 2938993978, 9, 0], "pad_on": true}, {"bench": "ghz", "setting": [2, 2, 3], "cz_twirl": [[3, 2], [3, 0], [2, 0], [1, 1], [1, 0], [0, 3], [3, 1], [0, 1], [0, 1], [3, 0], [2, 1], [0, 0], [0, 1], [1, 0], [0, 3], [0, 1], [0, 1], [3, 0]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 1, "seed": [20261003, 2938993978, 9, 1], "pad_on": true}, {"bench": "ghz", "setting": [2, 2, 3], "cz_twirl": [[0, 0], [1, 1], [1, 2], [1, 2], [3, 3], [2, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 0], "s": [4, 0]}, "twirl": 2, "seed": [20261003, 2938993978, 9, 2], "pad_on": true}, {"bench": "ghz", "setting": [2, 2, 3], "cz_twirl": [[3, 0], [3, 3], [3, 0], [3, 1], [0, 1], [3, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 1]}, "twirl": 3, "seed": [20261003, 2938993978, 9, 3], "pad_on": true}, {"bench": "ghz", "setting": [2, 2, 3], "cz_twirl": [[1, 3], [3, 2], [2, 3], [2, 0], [3, 1], [1, 0], [0, 1], [2, 2], [0, 1], [3, 3], [1, 1], [1, 0], [2, 3], [2, 2], [2, 2], [2, 3], [1, 0], [3, 1]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 0]}, "twirl": 4, "seed": [20261003, 2938993978, 9, 4], "pad_on": true}, {"bench": "ghz", "setting": [2, 2, 3], "cz_twirl": [[2, 2], [1, 0], [1, 0], [2, 3], [0, 0], [1, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 5, "seed": [20261003, 2938993978, 9, 5], "pad_on": true}, {"bench": "ghz", "setting": [2, 2, 3], "cz_twirl": [[0, 2], [2, 0], [0, 0], [3, 3], [1, 3], [0, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 6, "seed": [20261003, 2938993978, 9, 6], "pad_on": true}, {"bench": "ghz", "setting": [2, 2, 3], "cz_twirl": [[1, 2], [3, 3], [2, 3], [0, 0], [3, 0], [0, 3], [0, 1], [0, 1], [2, 0], [0, 0], [3, 0], [2, 3], [0, 0], [0, 0], [2, 1], [0, 2], [2, 2], [0, 3]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 7, "seed": [20261003, 2938993978, 9, 7], "pad_on": true}, {"bench": "ghz", "setting": [2, 2, 3], "cz_twirl": [[3, 0], [1, 2], [0, 0], [0, 0], [2, 2], [2, 0], [0, 3], [0, 3], [3, 1], [3, 0], [2, 3], [2, 0], [1, 0], [0, 0], [2, 2], [1, 0], [2, 3], [3, 0]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 8, "seed": [20261003, 2938993978, 9, 8], "pad_on": true}, {"bench": "ghz", "setting": [2, 2, 3], "cz_twirl": [[1, 2], [2, 0], [0, 2], [0, 1], [2, 0], [0, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 0], "d3": [3, 1], "s": [4, 1]}, "twirl": 9, "seed": [20261003, 2938993978, 9, 9], "pad_on": true}, {"bench": "ghz", "setting": [2, 2, 3], "cz_twirl": [[3, 1], [0, 1], [0, 0], [2, 0], [3, 2], [1, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 10, "seed": [20261003, 2938993978, 9, 10], "pad_on": true}, {"bench": "ghz", "setting": [2, 2, 3], "cz_twirl": [[3, 3], [1, 0], [2, 1], [2, 1], [3, 2], [0, 2], [1, 3], [3, 3], [3, 1], [3, 2], [1, 2], [0, 2], [3, 2], [1, 2], [1, 3], [1, 1], [3, 1], [1, 2]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 0]}, "twirl": 11, "seed": [20261003, 2938993978, 9, 11], "pad_on": true}, {"bench": "ghz", "setting": [2, 2, 3], "cz_twirl": [[3, 3], [0, 0], [2, 0], [2, 3], [3, 1], [3, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 12, "seed": [20261003, 2938993978, 9, 12], "pad_on": true}, {"bench": "ghz", "setting": [2, 2, 3], "cz_twirl": [[1, 2], [3, 1], [3, 3], [0, 0], [3, 2], [2, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 0], "d3": [3, 1], "s": [4, 1]}, "twirl": 13, "seed": [20261003, 2938993978, 9, 13], "pad_on": true}, {"bench": "ghz", "setting": [2, 2, 3], "cz_twirl": [[2, 1], [2, 1], [2, 2], [2, 0], [2, 3], [3, 2], [2, 3], [1, 1], [0, 1], [0, 2], [1, 0], [2, 0], [2, 3], [2, 3], [1, 2], [0, 3], [3, 0], [2, 3]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 1], "d3": [3, 1], "s": [4, 1]}, "twirl": 14, "seed": [20261003, 2938993978, 9, 14], "pad_on": true}, {"bench": "ghz", "setting": [2, 2, 3], "cz_twirl": [[0, 3], [1, 1], [0, 0], [2, 1], [3, 1], [3, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 1], "s": [4, 1]}, "twirl": 15, "seed": [20261003, 2938993978, 9, 15], "pad_on": true}, {"bench": "ghz", "setting": [2, 2, 3], "cz_twirl": [[1, 3], [3, 3], [3, 1], [0, 0], [3, 3], [1, 3], [1, 2], [1, 3], [1, 1], [0, 0], [2, 1], [2, 1], [0, 3], [1, 3], [1, 2], [0, 1], [3, 3], [1, 3]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 1], "d3": [3, 0], "s": [4, 0]}, "twirl": 16, "seed": [20261003, 2938993978, 9, 16], "pad_on": true}, {"bench": "ghz", "setting": [2, 2, 3], "cz_twirl": [[1, 3], [3, 0], [0, 0], [1, 1], [2, 1], [2, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 0], "d3": [3, 1], "s": [4, 1]}, "twirl": 17, "seed": [20261003, 2938993978, 9, 17], "pad_on": true}, {"bench": "ghz", "setting": [2, 2, 3], "cz_twirl": [[3, 3], [3, 1], [0, 1], [0, 2], [1, 3], [2, 3], [1, 0], [0, 0], [1, 3], [1, 2], [3, 3], [3, 2], [1, 1], [2, 1], [3, 1], [0, 2], [1, 3], [1, 1]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 0], "d3": [3, 1], "s": [4, 0]}, "twirl": 18, "seed": [20261003, 2938993978, 9, 18], "pad_on": true}, {"bench": "ghz", "setting": [2, 2, 3], "cz_twirl": [[0, 2], [1, 3], [3, 3], [0, 3], [3, 3], [0, 2], [1, 3], [0, 2], [2, 1], [2, 3], [3, 3], [0, 0], [1, 0], [1, 1], [1, 2], [3, 2], [0, 2], [3, 1]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 19, "seed": [20261003, 2938993978, 9, 19], "pad_on": true}]}]}

==> anc/job2_results.json <==
{"job": "job2", "backend": "ibm_marrakesh", "chain": [4, 5, 6, 7, 8, 9, 10, 11], "shots": 1000, "measure_2_used": true, "estimate_s": 241.71419999999998, "submitted_utc": "2026-10-04T21:28:58.208027+00:00", "calibration_before": {"utc": "2026-10-04T21:28:58.208080+00:00", "backend": "ibm_marrakesh", "qubits": {"4": {"t1": 0.00021624877255687524, "t2": 0.00021132948001701288, "freq": null, "meas_err": 0.004638671875, "measure_2_err": 0.005615234375, "x_err": 0.0004669021246348799}, "5": {"t1": 0.00023022990171085733, "t2": 0.00017986730624343104, "freq": null, "meas_err": 0.0042724609375, "measure_2_err": 0.001953125, "x_err": 0.0002476776805476398}, "6": {"t1": 0.0001670547719673034, "t2": 0.00011628330248871623, "freq": null, "meas_err": 0.001953125, "measure_2_err": 0.001708984375, "x_err": 0.0005270731761381683}, "7": {"t1": 0.0002306757637405843, "t2": 0.00013310523570080683, "freq": null, "meas_err": 0.00732421875, "measure_2_err": 0.0068359375, "x_err": 0.00022164561134047534}, "8": {"t1": 0.00021417055183629017, "t2": 0.00014797944377385218, "freq": null, "meas_err": 0.0089111328125, "measure_2_err": 0.007080078125, "x_err": 0.0003069453512460858}, "9": {"t1": 0.00014430905397127186, "t2": 0.0001786245325083213, "freq": null, "meas_err": 0.015625, "measure_2_err": 0.044921875, "x_err": 0.0001619972256733339}, "10": {"t1": 0.00030499034270129187, "t2": 0.00015426207115647398, "freq": null, "meas_err": 0.0093994140625, "measure_2_err": 0.003662109375, "x_err": 0.00032960854674817533}, "11": {"t1": 0.00013639874722087508, "t2": 0.00011920128929492372, "freq": null, "meas_err": 0.270751953125, "measure_2_err": 0.047607421875, "x_err": 0.0006884351554393126}}, "cz": {"4-5": 0.0035814844047036276, "5-6": 0.0028744375113793352, "6-7": 0.0016439083632794338, "7-8": 0.0043497151266158884, "8-9": 0.0032270480132270685, "9-10": 0.0014683453372136834, "10-11": 0.002184753353931007}}, "subjobs": [{"bench": "probe", "job_id": "db1ca79b694s73ds3sg0", "usage_s": 58, "metrics": {"caller": "qiskit_ibm_runtime~sampler.py", "qiskit_version": "qiskit_ibm_runtime-0.50.0,qiskit-2.5.2*,qiskit_aer-0.17.2", "timestamps": {"created": "2026-10-04T21:29:01.604382Z", "finished": "2026-10-04T21:30:12.571703Z", "running": "2026-10-04T21:29:03.691684Z"}, "usage": {"qpu_charge_time_seconds": 58, "value": 0.9574, "unit": "resource_units", "status": "complete", "details": [{"value": 0.9574, "unit": "resource_units", "metric": {"id": "caffe3ca-729c-5750-8777-df63bbf8bfd9", "value": 58}}]}, "circuits_execution_time_ns": 55344675328}, "records": [{"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 0, "seed": [20261003, 3613290282, 0, 0], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"100": 446, "101": 24, "010": 459, "000": 30, "011": 22, "110": 17, "001": 1, "111": 1}, "counts_mcm": {"1": 504, "0": 496}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 1, "seed": [20261003, 3613290282, 0, 1], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"100": 482, "000": 19, "010": 434, "110": 21, "011": 17, "111": 3, "001": 2, "101": 22}, "counts_mcm": {"0": 520, "1": 480}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 2, "seed": [20261003, 3613290282, 0, 2], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 431, "101": 21, "001": 467, "110": 30, "011": 18, "000": 29, "100": 2, "010": 2}, "counts_mcm": {"1": 486, "0": 514}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 3, "seed": [20261003, 3613290282, 0, 3], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 454, "000": 447, "100": 32, "111": 22, "010": 17, "001": 26, "101": 2}, "counts_mcm": {"0": 503, "1": 497}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 4, "seed": [20261003, 3613290282, 0, 4], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 472, "001": 14, "000": 451, "111": 22, "100": 18, "101": 4, "010": 19}, "counts_mcm": {"0": 515, "1": 485}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 5, "seed": [20261003, 3613290282, 0, 5], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 489, "110": 14, "100": 427, "011": 28, "000": 22, "101": 19, "111": 1}, "counts_mcm": {"0": 539, "1": 461}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 6, "seed": [20261003, 3613290282, 0, 6], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 429, "011": 488, "001": 28, "100": 18, "010": 23, "111": 13, "000": 1}, "counts_mcm": {"1": 472, "0": 528}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 7, "seed": [20261003, 3613290282, 0, 7], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 26, "101": 6, "000": 409, "110": 482, "001": 24, "100": 32, "111": 19, "011": 2}, "counts_mcm": {"0": 540, "1": 460}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 8, "seed": [20261003, 3613290282, 0, 8], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 455, "100": 460, "000": 30, "101": 14, "110": 20, "011": 17, "001": 3, "111": 1}, "counts_mcm": {"0": 496, "1": 504}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 9, "seed": [20261003, 3613290282, 0, 9], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 415, "000": 499, "010": 29, "100": 19, "001": 17, "111": 17, "011": 4}, "counts_mcm": {"1": 457, "0": 543}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 10, "seed": [20261003, 3613290282, 0, 10], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 434, "001": 20, "110": 465, "010": 26, "100": 28, "111": 25, "011": 1, "101": 1}, "counts_mcm": {"1": 478, "0": 522}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 11, "seed": [20261003, 3613290282, 0, 11], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 430, "010": 24, "000": 485, "100": 16, "001": 17, "111": 26, "101": 2}, "counts_mcm": {"1": 478, "0": 522}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 12, "seed": [20261003, 3613290282, 0, 12], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"100": 468, "010": 442, "101": 23, "000": 20, "011": 26, "110": 18, "001": 1, "111": 2}, "counts_mcm": {"0": 510, "1": 490}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 13, "seed": [20261003, 3613290282, 0, 13], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 433, "001": 476, "000": 27, "101": 24, "011": 21, "110": 17, "010": 2}, "counts_mcm": {"1": 482, "0": 518}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 14, "seed": [20261003, 3613290282, 0, 14], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 484, "111": 420, "000": 30, "110": 23, "011": 25, "101": 17, "010": 1}, "counts_mcm": {"0": 539, "1": 461}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 15, "seed": [20261003, 3613290282, 0, 15], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"100": 453, "010": 463, "101": 25, "111": 3, "110": 14, "000": 26, "011": 15, "001": 1}, "counts_mcm": {"1": 502, "0": 498}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 16, "seed": [20261003, 3613290282, 0, 16], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"100": 444, "010": 451, "000": 27, "110": 28, "101": 25, "011": 22, "001": 3}, "counts_mcm": {"1": 506, "0": 494}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 17, "seed": [20261003, 3613290282, 0, 17], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 427, "001": 497, "011": 18, "101": 14, "000": 21, "110": 18, "010": 3, "100": 2}, "counts_mcm": {"1": 471, "0": 529}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 18, "seed": [20261003, 3613290282, 0, 18], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 458, "000": 457, "100": 25, "001": 25, "101": 2, "010": 14, "111": 19}, "counts_mcm": {"0": 498, "1": 502}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 19, "seed": [20261003, 3613290282, 0, 19], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 472, "000": 427, "100": 27, "111": 22, "010": 19, "011": 2, "001": 30, "101": 1}, "counts_mcm": {"0": 524, "1": 476}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 0, "seed": [20261003, 3613290282, 1, 0], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 515, "100": 459, "011": 3, "101": 5, "110": 8, "000": 10}, "counts_mcm": {"100": 521, "011": 467, "111": 7, "101": 2, "000": 3}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 1, "seed": [20261003, 3613290282, 1, 1], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 497, "011": 463, "001": 9, "111": 15, "010": 7, "100": 9}, "counts_mcm": {"000": 510, "111": 482, "011": 2, "001": 5, "100": 1}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 2, "seed": [20261003, 3613290282, 1, 2], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 493, "110": 469, "010": 11, "111": 6, "100": 13, "001": 8}, "counts_mcm": {"100": 500, "011": 483, "111": 7, "000": 4, "101": 5, "001": 1}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[0, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 3, "seed": [20261003, 3613290282, 1, 3], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 459, "101": 511, "111": 4, "010": 6, "001": 14, "100": 6}, "counts_mcm": {"001": 467, "110": 528, "010": 2, "000": 1, "111": 2}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 4, "seed": [20261003, 3613290282, 1, 4], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 504, "001": 457, "110": 11, "011": 8, "101": 11, "000": 8, "100": 1}, "counts_mcm": {"110": 526, "001": 463, "010": 4, "111": 5, "000": 2}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 5, "seed": [20261003, 3613290282, 1, 5], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 468, "100": 493, "000": 14, "101": 6, "011": 6, "110": 13}, "counts_mcm": {"011": 479, "100": 507, "101": 6, "010": 2, "111": 3, "000": 3}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 6, "seed": [20261003, 3613290282, 1, 6], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"100": 511, "010": 458, "110": 10, "101": 7, "000": 8, "011": 6}, "counts_mcm": {"100": 513, "011": 470, "101": 7, "111": 10}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 7, "seed": [20261003, 3613290282, 1, 7], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 505, "100": 460, "000": 20, "101": 2, "110": 7, "011": 5, "001": 1}, "counts_mcm": {"010": 518, "101": 464, "110": 11, "011": 4, "001": 2, "111": 1}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 8, "seed": [20261003, 3613290282, 1, 8], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 501, "101": 472, "010": 3, "111": 8, "001": 9, "110": 1, "100": 6}, "counts_mcm": {"100": 508, "011": 481, "111": 5, "000": 2, "101": 4}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 9, "seed": [20261003, 3613290282, 1, 9], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 496, "000": 465, "001": 8, "100": 17, "010": 10, "111": 4}, "counts_mcm": {"010": 509, "110": 3, "101": 477, "011": 7, "001": 1, "111": 1, "100": 2}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 10, "seed": [20261003, 3613290282, 1, 10], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"100": 503, "010": 457, "000": 15, "110": 10, "101": 10, "011": 5}, "counts_mcm": {"100": 510, "011": 468, "000": 2, "111": 11, "001": 1, "101": 7, "010": 1}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 11, "seed": [20261003, 3613290282, 1, 11], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 14, "001": 477, "111": 483, "000": 11, "011": 10, "110": 5}, "counts_mcm": {"001": 489, "110": 498, "010": 7, "111": 4, "011": 1, "000": 1}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 12, "seed": [20261003, 3613290282, 1, 12], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 516, "011": 446, "001": 9, "111": 9, "010": 10, "100": 10}, "counts_mcm": {"000": 528, "111": 465, "011": 5, "001": 1, "100": 1}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[3, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 13, "seed": [20261003, 3613290282, 1, 13], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 474, "000": 485, "100": 16, "001": 6, "111": 9, "010": 10}, "counts_mcm": {"110": 496, "001": 490, "010": 6, "111": 7, "000": 1}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 14, "seed": [20261003, 3613290282, 1, 14], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 494, "000": 470, "100": 17, "010": 5, "101": 2, "001": 5, "111": 7}, "counts_mcm": {"010": 512, "101": 475, "110": 8, "111": 1, "011": 4}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 15, "seed": [20261003, 3613290282, 1, 15], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 473, "011": 486, "010": 7, "100": 11, "001": 16, "111": 7}, "counts_mcm": {"101": 491, "010": 500, "011": 4, "100": 1, "110": 4}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 16, "seed": [20261003, 3613290282, 1, 16], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 464, "001": 494, "110": 11, "101": 13, "011": 14, "000": 4}, "counts_mcm": {"010": 478, "101": 510, "100": 2, "011": 4, "001": 2, "110": 3, "111": 1}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 17, "seed": [20261003, 3613290282, 1, 17], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 491, "011": 484, "001": 7, "111": 7, "010": 6, "100": 5}, "counts_mcm": {"100": 494, "011": 493, "101": 3, "111": 10}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 18, "seed": [20261003, 3613290282, 1, 18], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 498, "101": 473, "001": 5, "111": 12, "100": 7, "010": 5}, "counts_mcm": {"011": 505, "100": 480, "111": 8, "000": 2, "101": 5}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 19, "seed": [20261003, 3613290282, 1, 19], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 514, "100": 453, "110": 11, "101": 6, "011": 4, "000": 11, "001": 1}, "counts_mcm": {"110": 533, "001": 459, "111": 3, "101": 1, "010": 3, "100": 1}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 0, "seed": [20261003, 3613290282, 2, 0], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 384, "100": 58, "000": 420, "010": 51, "111": 39, "001": 34, "101": 9, "011": 5}, "counts_mcm": {"0": 489, "1": 511}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 1, "seed": [20261003, 3613290282, 2, 1], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 402, "101": 34, "111": 409, "011": 46, "010": 6, "110": 43, "000": 51, "100": 9}, "counts_mcm": {"1": 510, "0": 490}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 2, "seed": [20261003, 3613290282, 2, 2], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 351, "100": 464, "110": 50, "111": 4, "011": 36, "000": 40, "001": 10, "101": 45}, "counts_mcm": {"1": 429, "0": 571}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 3, "seed": [20261003, 3613290282, 2, 3], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 405, "011": 392, "001": 49, "100": 60, "000": 4, "110": 6, "111": 47, "010": 37}, "counts_mcm": {"0": 516, "1": 484}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 4, "seed": [20261003, 3613290282, 2, 4], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 51, "001": 408, "111": 396, "000": 38, "010": 4, "110": 48, "101": 49, "100": 6}, "counts_mcm": {"0": 503, "1": 497}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 5, "seed": [20261003, 3613290282, 2, 5], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 53, "100": 375, "010": 417, "101": 40, "011": 60, "000": 48, "111": 4, "001": 3}, "counts_mcm": {"0": 538, "1": 462}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 6, "seed": [20261003, 3613290282, 2, 6], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 432, "110": 371, "111": 39, "100": 46, "010": 53, "001": 48, "101": 7, "011": 4}, "counts_mcm": {"0": 538, "1": 462}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 7, "seed": [20261003, 3613290282, 2, 7], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 417, "011": 47, "111": 386, "000": 40, "101": 51, "110": 47, "010": 3, "100": 9}, "counts_mcm": {"0": 512, "1": 488}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 8, "seed": [20261003, 3613290282, 2, 8], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 412, "100": 48, "110": 389, "111": 40, "010": 53, "011": 7, "001": 49, "101": 2}, "counts_mcm": {"1": 516, "0": 484}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 9, "seed": [20261003, 3613290282, 2, 9], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 427, "011": 388, "001": 32, "111": 39, "100": 54, "010": 49, "110": 6, "000": 5}, "counts_mcm": {"0": 524, "1": 476}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 10, "seed": [20261003, 3613290282, 2, 10], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 424, "001": 41, "010": 44, "000": 386, "011": 8, "100": 50, "111": 41, "101": 6}, "counts_mcm": {"0": 516, "1": 484}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 11, "seed": [20261003, 3613290282, 2, 11], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 419, "110": 390, "010": 43, "111": 39, "001": 49, "100": 49, "101": 8, "011": 3}, "counts_mcm": {"0": 520, "1": 480}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 12, "seed": [20261003, 3613290282, 2, 12], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 402, "000": 40, "101": 60, "111": 392, "011": 51, "110": 39, "100": 6, "010": 10}, "counts_mcm": {"1": 511, "0": 489}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 13, "seed": [20261003, 3613290282, 2, 13], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 402, "101": 38, "100": 413, "110": 42, "000": 61, "001": 8, "011": 35, "111": 1}, "counts_mcm": {"0": 488, "1": 512}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 14, "seed": [20261003, 3613290282, 2, 14], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 399, "100": 43, "011": 399, "010": 62, "001": 38, "111": 46, "000": 9, "110": 4}, "counts_mcm": {"0": 486, "1": 514}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 15, "seed": [20261003, 3613290282, 2, 15], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 59, "011": 408, "101": 382, "111": 42, "000": 7, "100": 54, "010": 43, "110": 5}, "counts_mcm": {"0": 499, "1": 501}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 16, "seed": [20261003, 3613290282, 2, 16], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 407, "100": 423, "000": 34, "110": 45, "101": 30, "001": 7, "011": 48, "111": 6}, "counts_mcm": {"1": 501, "0": 499}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 17, "seed": [20261003, 3613290282, 2, 17], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 399, "001": 414, "100": 3, "000": 46, "011": 40, "110": 53, "101": 38, "010": 7}, "counts_mcm": {"1": 492, "0": 508}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 18, "seed": [20261003, 3613290282, 2, 18], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 51, "000": 362, "110": 428, "001": 45, "011": 11, "100": 66, "111": 30, "101": 7}, "counts_mcm": {"0": 535, "1": 465}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 19, "seed": [20261003, 3613290282, 2, 19], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 50, "011": 409, "101": 394, "010": 47, "111": 32, "100": 55, "000": 8, "110": 5}, "counts_mcm": {"1": 492, "0": 508}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 0, "seed": [20261003, 3613290282, 3, 0], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 46, "111": 442, "001": 406, "000": 26, "110": 40, "011": 32, "100": 6, "010": 2}, "counts_mcm": {"100": 514, "011": 475, "111": 6, "101": 5}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 1, "seed": [20261003, 3613290282, 3, 1], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 417, "101": 7, "110": 413, "111": 38, "010": 41, "100": 49, "001": 30, "011": 5}, "counts_mcm": {"010": 491, "101": 498, "110": 5, "011": 6}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 2, "seed": [20261003, 3613290282, 3, 2], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 36, "001": 56, "011": 426, "101": 416, "100": 24, "010": 39, "110": 1, "000": 2}, "counts_mcm": {"101": 490, "010": 497, "110": 4, "011": 7, "100": 2}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 3, "seed": [20261003, 3613290282, 3, 3], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 431, "111": 415, "110": 34, "000": 29, "101": 40, "011": 40, "010": 8, "100": 3}, "counts_mcm": {"010": 506, "101": 481, "110": 8, "011": 2, "100": 2, "001": 1}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 4, "seed": [20261003, 3613290282, 3, 4], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 372, "000": 467, "100": 49, "010": 42, "001": 31, "111": 24, "101": 9, "011": 6}, "counts_mcm": {"011": 425, "100": 559, "111": 7, "101": 7, "000": 2}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[0, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 5, "seed": [20261003, 3613290282, 3, 5], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 459, "111": 35, "110": 391, "010": 45, "100": 36, "001": 26, "101": 5, "011": 3}, "counts_mcm": {"011": 4, "111": 468, "000": 526, "001": 2}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 6, "seed": [20261003, 3613290282, 3, 6], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"100": 393, "010": 438, "001": 5, "000": 60, "111": 4, "011": 27, "101": 28, "110": 45}, "counts_mcm": {"001": 470, "110": 516, "111": 9, "000": 1, "010": 4}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 7, "seed": [20261003, 3613290282, 3, 7], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"100": 28, "011": 417, "101": 411, "111": 50, "010": 36, "001": 52, "000": 3, "110": 3}, "counts_mcm": {"001": 480, "110": 511, "111": 4, "010": 4, "000": 1}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 8, "seed": [20261003, 3613290282, 3, 8], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 406, "011": 43, "001": 429, "100": 4, "110": 38, "101": 41, "010": 5, "000": 34}, "counts_mcm": {"001": 475, "110": 510, "111": 8, "010": 4, "000": 2, "100": 1}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 9, "seed": [20261003, 3613290282, 3, 9], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 431, "110": 412, "010": 36, "111": 30, "100": 50, "001": 28, "101": 4, "011": 9}, "counts_mcm": {"100": 507, "011": 483, "111": 6, "101": 3, "110": 1}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 10, "seed": [20261003, 3613290282, 3, 10], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"100": 417, "010": 405, "000": 52, "101": 30, "110": 53, "011": 32, "111": 6, "001": 5}, "counts_mcm": {"111": 506, "000": 483, "110": 2, "001": 7, "011": 2}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 11, "seed": [20261003, 3613290282, 3, 11], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 390, "100": 440, "101": 30, "000": 56, "011": 25, "110": 46, "001": 5, "111": 8}, "counts_mcm": {"011": 466, "100": 523, "111": 7, "001": 1, "101": 2, "000": 1}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 12, "seed": [20261003, 3613290282, 3, 12], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 415, "001": 430, "011": 46, "100": 2, "000": 29, "101": 44, "110": 32, "010": 2}, "counts_mcm": {"111": 499, "000": 493, "011": 5, "001": 3}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 13, "seed": [20261003, 3613290282, 3, 13], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 411, "000": 437, "100": 57, "001": 26, "010": 36, "111": 28, "011": 3, "101": 2}, "counts_mcm": {"010": 479, "101": 505, "011": 5, "110": 5, "001": 1, "111": 5}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[3, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 14, "seed": [20261003, 3613290282, 3, 14], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"100": 435, "010": 412, "101": 27, "000": 39, "001": 6, "011": 29, "110": 46, "111": 6}, "counts_mcm": {"000": 493, "111": 492, "001": 5, "011": 9, "010": 1}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[3, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 15, "seed": [20261003, 3613290282, 3, 15], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 391, "111": 430, "011": 38, "101": 63, "000": 32, "010": 5, "100": 5, "110": 36}, "counts_mcm": {"111": 470, "000": 519, "011": 7, "001": 3, "100": 1}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 16, "seed": [20261003, 3613290282, 3, 16], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 443, "011": 27, "110": 43, "101": 33, "000": 39, "100": 403, "111": 6, "001": 6}, "counts_mcm": {"100": 522, "011": 466, "000": 1, "101": 3, "111": 7, "110": 1}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 17, "seed": [20261003, 3613290282, 3, 17], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 423, "000": 32, "001": 411, "101": 44, "110": 34, "011": 45, "010": 7, "100": 4}, "counts_mcm": {"011": 503, "100": 483, "111": 6, "101": 6, "000": 1, "001": 1}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 18, "seed": [20261003, 3613290282, 3, 18], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 466, "110": 382, "111": 31, "010": 44, "001": 33, "100": 35, "101": 8, "011": 1}, "counts_mcm": {"100": 543, "011": 446, "101": 4, "111": 6, "000": 1}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 19, "seed": [20261003, 3613290282, 3, 19], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 379, "110": 46, "011": 44, "111": 432, "101": 56, "000": 32, "100": 10, "010": 1}, "counts_mcm": {"111": 458, "000": 530, "011": 5, "101": 1, "001": 6}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[3, 0], [0, 3], [3, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 0, "seed": [20261003, 3613290282, 4, 0], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 448, "001": 458, "011": 31, "110": 18, "101": 20, "000": 20, "100": 5}, "counts_mcm": {"1": 499, "0": 501}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[0, 0], [2, 3], [1, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 1, "seed": [20261003, 3613290282, 4, 1], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 451, "110": 462, "001": 17, "100": 28, "010": 28, "111": 14}, "counts_mcm": {"1": 501, "0": 499}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[1, 0], [0, 2], [0, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 2, "seed": [20261003, 3613290282, 4, 2], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 444, "110": 469, "100": 21, "010": 23, "111": 21, "001": 20, "011": 1, "101": 1}, "counts_mcm": {"1": 488, "0": 512}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[0, 1], [3, 0], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 3, "seed": [20261003, 3613290282, 4, 3], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 480, "000": 449, "100": 17, "001": 18, "111": 15, "010": 19, "101": 1, "011": 1}, "counts_mcm": {"1": 513, "0": 487}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[1, 3], [3, 2], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 4, "seed": [20261003, 3613290282, 4, 4], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"100": 480, "010": 428, "110": 29, "011": 19, "101": 16, "000": 20, "111": 4, "001": 4}, "counts_mcm": {"0": 530, "1": 470}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[1, 0], [1, 2], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 5, "seed": [20261003, 3613290282, 4, 5], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 436, "111": 496, "011": 14, "000": 16, "101": 20, "100": 3, "110": 15}, "counts_mcm": {"1": 466, "0": 534}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[3, 2], [1, 0], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 6, "seed": [20261003, 3613290282, 4, 6], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 468, "000": 22, "011": 26, "111": 428, "110": 28, "010": 3, "101": 24, "100": 1}, "counts_mcm": {"0": 525, "1": 475}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[3, 0], [2, 0], [2, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 7, "seed": [20261003, 3613290282, 4, 7], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 443, "100": 21, "101": 452, "001": 33, "000": 2, "111": 18, "010": 26, "110": 5}, "counts_mcm": {"0": 497, "1": 503}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[2, 1], [3, 3], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 8, "seed": [20261003, 3613290282, 4, 8], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 464, "001": 443, "101": 21, "000": 33, "100": 6, "011": 16, "110": 16, "010": 1}, "counts_mcm": {"0": 509, "1": 491}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[0, 2], [3, 2], [2, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 9, "seed": [20261003, 3613290282, 4, 9], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"100": 479, "010": 447, "000": 16, "011": 21, "110": 22, "101": 12, "001": 2, "111": 1}, "counts_mcm": {"0": 503, "1": 497}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[0, 3], [1, 0], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 10, "seed": [20261003, 3613290282, 4, 10], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"100": 29, "000": 439, "110": 465, "001": 25, "010": 25, "101": 1, "111": 14, "011": 2}, "counts_mcm": {"1": 504, "0": 496}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[2, 1], [3, 1], [3, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 11, "seed": [20261003, 3613290282, 4, 11], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 465, "000": 453, "100": 28, "111": 10, "101": 3, "010": 23, "001": 18}, "counts_mcm": {"0": 504, "1": 496}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[2, 3], [2, 0], [1, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 12, "seed": [20261003, 3613290282, 4, 12], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 447, "000": 454, "111": 22, "010": 24, "100": 21, "001": 26, "101": 2, "011": 4}, "counts_mcm": {"1": 502, "0": 498}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[1, 0], [2, 3], [1, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 13, "seed": [20261003, 3613290282, 4, 13], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 440, "011": 474, "010": 21, "111": 17, "001": 23, "100": 22, "000": 2, "110": 1}, "counts_mcm": {"1": 484, "0": 516}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[1, 1], [2, 1], [0, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 14, "seed": [20261003, 3613290282, 4, 14], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 472, "100": 436, "000": 32, "011": 21, "110": 22, "101": 15, "001": 1, "111": 1}, "counts_mcm": {"0": 519, "1": 481}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[0, 1], [3, 0], [1, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 15, "seed": [20261003, 3613290282, 4, 15], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 432, "100": 491, "101": 13, "000": 20, "011": 21, "110": 21, "111": 1, "001": 1}, "counts_mcm": {"1": 474, "0": 526}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[1, 0], [3, 0], [1, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 16, "seed": [20261003, 3613290282, 4, 16], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 457, "101": 471, "111": 18, "010": 19, "100": 16, "001": 16, "110": 2, "000": 1}, "counts_mcm": {"0": 493, "1": 507}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[1, 0], [2, 2], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 17, "seed": [20261003, 3613290282, 4, 17], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 429, "111": 474, "000": 22, "101": 27, "110": 29, "011": 18, "100": 1}, "counts_mcm": {"1": 472, "0": 528}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[1, 1], [2, 3], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 18, "seed": [20261003, 3613290282, 4, 18], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 14, "000": 463, "110": 459, "010": 19, "001": 23, "100": 20, "101": 2}, "counts_mcm": {"0": 494, "1": 506}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[1, 3], [2, 1], [0, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 19, "seed": [20261003, 3613290282, 4, 19], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 19, "011": 432, "101": 468, "111": 30, "010": 25, "100": 22, "110": 1, "000": 3}, "counts_mcm": {"0": 525, "1": 475}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[2, 1], [3, 1], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 0, "seed": [20261003, 3613290282, 5, 0], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 443, "100": 503, "011": 10, "101": 13, "000": 20, "110": 11}, "counts_mcm": {"001": 451, "110": 533, "111": 4, "000": 3, "010": 7, "011": 1, "101": 1}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[3, 0], [0, 1], [1, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 1, "seed": [20261003, 3613290282, 5, 1], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 467, "101": 469, "001": 22, "111": 18, "010": 16, "100": 7, "000": 1}, "counts_mcm": {"110": 494, "001": 492, "111": 11, "010": 3}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[0, 1], [0, 2], [3, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 2, "seed": [20261003, 3613290282, 5, 2], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 454, "101": 502, "100": 10, "111": 21, "000": 1, "010": 3, "001": 8, "110": 1}, "counts_mcm": {"011": 462, "100": 525, "101": 7, "000": 3, "111": 3}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[2, 0], [1, 0], [2, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 3, "seed": [20261003, 3613290282, 5, 3], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 485, "100": 486, "110": 17, "101": 3, "011": 3, "000": 6}, "counts_mcm": {"111": 501, "000": 487, "001": 5, "010": 1, "011": 6}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[2, 3], [3, 2], [0, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 4, "seed": [20261003, 3613290282, 5, 4], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"100": 467, "010": 495, "110": 16, "101": 6, "011": 7, "111": 1, "000": 8}, "counts_mcm": {"100": 481, "011": 508, "101": 3, "111": 7, "001": 1}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[2, 1], [3, 0], [3, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 5, "seed": [20261003, 3613290282, 5, 5], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 481, "101": 469, "111": 12, "001": 16, "010": 12, "110": 3, "100": 6, "000": 1}, "counts_mcm": {"001": 500, "110": 491, "111": 4, "010": 3, "000": 2}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[1, 0], [2, 2], [1, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 6, "seed": [20261003, 3613290282, 5, 6], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 425, "000": 525, "010": 15, "001": 6, "100": 19, "111": 10}, "counts_mcm": {"001": 433, "110": 549, "000": 1, "010": 7, "100": 1, "111": 8, "011": 1}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[0, 2], [2, 1], [1, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 7, "seed": [20261003, 3613290282, 5, 7], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 427, "111": 518, "000": 11, "011": 14, "110": 10, "101": 19, "010": 1}, "counts_mcm": {"001": 439, "110": 546, "111": 7, "000": 3, "010": 5}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[0, 0], [3, 1], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 8, "seed": [20261003, 3613290282, 5, 8], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 510, "001": 448, "011": 20, "110": 6, "101": 9, "000": 7}, "counts_mcm": {"110": 530, "001": 462, "111": 2, "010": 5, "011": 1}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[1, 1], [2, 1], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 9, "seed": [20261003, 3613290282, 5, 9], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 471, "000": 488, "111": 8, "001": 7, "011": 1, "100": 7, "010": 18}, "counts_mcm": {"111": 491, "000": 496, "011": 6, "001": 7}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[0, 1], [3, 2], [3, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 10, "seed": [20261003, 3613290282, 5, 10], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"100": 438, "010": 502, "110": 12, "011": 12, "000": 28, "101": 7, "111": 1}, "counts_mcm": {"111": 464, "000": 524, "001": 7, "011": 3, "110": 1, "100": 1}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[1, 0], [2, 1], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 11, "seed": [20261003, 3613290282, 5, 11], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 516, "010": 20, "110": 435, "100": 5, "001": 20, "111": 2, "101": 2}, "counts_mcm": {"000": 541, "111": 448, "001": 7, "011": 4}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[1, 0], [3, 2], [1, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 12, "seed": [20261003, 3613290282, 5, 12], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"100": 469, "010": 486, "110": 15, "000": 14, "011": 8, "101": 8}, "counts_mcm": {"110": 489, "001": 497, "111": 8, "010": 5, "000": 1}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[3, 3], [2, 1], [3, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 13, "seed": [20261003, 3613290282, 5, 13], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 500, "110": 466, "001": 10, "010": 11, "100": 8, "111": 5}, "counts_mcm": {"001": 515, "110": 475, "010": 4, "111": 4, "000": 2}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[1, 0], [1, 3], [2, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 14, "seed": [20261003, 3613290282, 5, 14], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 423, "110": 543, "100": 8, "111": 8, "010": 14, "001": 4}, "counts_mcm": {"011": 427, "100": 557, "101": 6, "000": 2, "111": 6, "010": 2}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[0, 0], [3, 0], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 15, "seed": [20261003, 3613290282, 5, 15], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"100": 468, "010": 506, "101": 2, "000": 16, "110": 4, "011": 4}, "counts_mcm": {"101": 475, "010": 516, "111": 2, "110": 5, "011": 2}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[2, 1], [2, 2], [3, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 16, "seed": [20261003, 3613290282, 5, 16], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 476, "011": 481, "111": 14, "100": 9, "001": 15, "010": 5}, "counts_mcm": {"011": 497, "100": 495, "101": 4, "111": 2, "000": 2}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[1, 2], [0, 3], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 17, "seed": [20261003, 3613290282, 5, 17], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 506, "000": 458, "111": 6, "010": 8, "100": 12, "001": 8, "101": 1, "011": 1}, "counts_mcm": {"100": 524, "011": 468, "101": 5, "111": 2, "010": 1}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[1, 1], [3, 1], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 18, "seed": [20261003, 3613290282, 5, 18], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 479, "001": 474, "101": 22, "011": 8, "110": 9, "000": 7, "100": 1}, "counts_mcm": {"000": 495, "111": 492, "011": 7, "001": 5, "100": 1}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[2, 3], [3, 0], [3, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 19, "seed": [20261003, 3613290282, 5, 19], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 492, "000": 470, "010": 14, "100": 5, "111": 8, "001": 11}, "counts_mcm": {"101": 504, "010": 486, "011": 4, "100": 2, "110": 3, "001": 1}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[0, 2], [1, 3], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 0, "seed": [20261003, 3613290282, 6, 0], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 389, "100": 432, "011": 36, "101": 41, "110": 45, "111": 6, "000": 45, "001": 6}, "counts_mcm": {"1": 473, "0": 527}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[0, 1], [0, 0], [3, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 1, "seed": [20261003, 3613290282, 6, 1], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 390, "011": 393, "111": 61, "000": 2, "001": 58, "100": 45, "010": 46, "110": 5}, "counts_mcm": {"0": 485, "1": 515}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[2, 0], [2, 1], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 2, "seed": [20261003, 3613290282, 6, 2], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 415, "100": 50, "011": 372, "001": 49, "111": 44, "010": 60, "110": 4, "000": 6}, "counts_mcm": {"0": 522, "1": 478}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[2, 1], [0, 1], [1, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 3, "seed": [20261003, 3613290282, 6, 3], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"100": 47, "011": 374, "001": 48, "101": 412, "010": 51, "111": 55, "000": 5, "110": 8}, "counts_mcm": {"0": 514, "1": 486}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[0, 1], [1, 0], [3, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 4, "seed": [20261003, 3613290282, 6, 4], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 401, "100": 372, "101": 59, "000": 50, "011": 55, "111": 5, "001": 12, "110": 46}, "counts_mcm": {"1": 487, "0": 513}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[3, 0], [1, 3], [0, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 5, "seed": [20261003, 3613290282, 6, 5], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 58, "101": 386, "010": 45, "011": 402, "100": 45, "001": 46, "110": 12, "000": 6}, "counts_mcm": {"1": 485, "0": 515}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[3, 3], [2, 0], [0, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 6, "seed": [20261003, 3613290282, 6, 6], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 409, "110": 49, "000": 54, "100": 402, "101": 44, "011": 36, "001": 5, "111": 1}, "counts_mcm": {"1": 503, "0": 497}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[0, 0], [1, 2], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 7, "seed": [20261003, 3613290282, 6, 7], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 436, "100": 375, "000": 48, "110": 45, "111": 8, "101": 35, "011": 45, "001": 8}, "counts_mcm": {"0": 536, "1": 464}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[3, 0], [2, 2], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 8, "seed": [20261003, 3613290282, 6, 8], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 47, "011": 397, "010": 46, "101": 416, "100": 45, "110": 4, "001": 43, "000": 2}, "counts_mcm": {"1": 498, "0": 502}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[0, 3], [3, 3], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 9, "seed": [20261003, 3613290282, 6, 9], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 405, "100": 417, "110": 38, "000": 52, "101": 40, "011": 36, "111": 7, "001": 5}, "counts_mcm": {"0": 494, "1": 506}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[3, 1], [1, 1], [1, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 10, "seed": [20261003, 3613290282, 6, 10], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 422, "010": 38, "001": 47, "101": 380, "111": 62, "100": 37, "110": 7, "000": 7}, "counts_mcm": {"0": 519, "1": 481}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[0, 2], [0, 1], [2, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 11, "seed": [20261003, 3613290282, 6, 11], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 432, "000": 379, "100": 50, "010": 44, "111": 40, "001": 34, "011": 11, "101": 10}, "counts_mcm": {"0": 545, "1": 455}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[3, 1], [3, 2], [3, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 12, "seed": [20261003, 3613290282, 6, 12], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 407, "001": 395, "000": 42, "101": 38, "011": 48, "110": 52, "100": 10, "010": 8}, "counts_mcm": {"0": 517, "1": 483}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[3, 0], [2, 1], [3, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 13, "seed": [20261003, 3613290282, 6, 13], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 39, "100": 456, "010": 357, "110": 52, "000": 42, "011": 42, "111": 7, "001": 5}, "counts_mcm": {"0": 544, "1": 456}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[3, 0], [1, 1], [2, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 14, "seed": [20261003, 3613290282, 6, 14], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 391, "100": 44, "101": 406, "001": 59, "111": 52, "010": 41, "000": 5, "110": 2}, "counts_mcm": {"1": 485, "0": 515}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[3, 0], [1, 2], [2, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 15, "seed": [20261003, 3613290282, 6, 15], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 437, "011": 371, "100": 51, "001": 42, "010": 35, "111": 46, "110": 5, "000": 13}, "counts_mcm": {"0": 536, "1": 464}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[1, 0], [0, 0], [3, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 16, "seed": [20261003, 3613290282, 6, 16], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 422, "101": 61, "111": 367, "000": 47, "010": 6, "011": 45, "110": 46, "100": 6}, "counts_mcm": {"1": 529, "0": 471}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[2, 3], [1, 1], [1, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 17, "seed": [20261003, 3613290282, 6, 17], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 442, "101": 51, "001": 360, "100": 12, "110": 55, "011": 44, "000": 29, "010": 7}, "counts_mcm": {"0": 560, "1": 440}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[2, 1], [3, 1], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 18, "seed": [20261003, 3613290282, 6, 18], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 403, "101": 389, "001": 50, "111": 45, "010": 50, "100": 48, "000": 8, "110": 7}, "counts_mcm": {"1": 515, "0": 485}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[0, 0], [1, 2], [2, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 19, "seed": [20261003, 3613290282, 6, 19], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"100": 391, "010": 423, "000": 37, "101": 35, "011": 54, "001": 8, "110": 47, "111": 5}, "counts_mcm": {"1": 473, "0": 527}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[3, 0], [2, 3], [3, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 0, "seed": [20261003, 3613290282, 7, 0], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 423, "111": 418, "110": 28, "010": 7, "000": 42, "011": 34, "101": 46, "100": 2}, "counts_mcm": {"000": 496, "111": 487, "011": 9, "001": 7, "101": 1}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[3, 2], [3, 3], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 1, "seed": [20261003, 3613290282, 7, 1], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 417, "110": 428, "111": 34, "001": 30, "010": 40, "100": 42, "101": 2, "011": 7}, "counts_mcm": {"011": 489, "100": 501, "101": 8, "001": 1, "000": 1}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[1, 2], [2, 3], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 2, "seed": [20261003, 3613290282, 7, 2], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 412, "111": 426, "000": 22, "101": 47, "110": 31, "011": 52, "100": 6, "010": 4}, "counts_mcm": {"010": 474, "110": 4, "101": 513, "011": 5, "000": 2, "111": 1, "100": 1}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[3, 1], [3, 3], [3, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 3, "seed": [20261003, 3613290282, 7, 3], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 417, "110": 431, "100": 44, "001": 32, "010": 29, "101": 7, "111": 38, "011": 2}, "counts_mcm": {"111": 490, "000": 496, "011": 6, "001": 7, "100": 1}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[1, 2], [1, 2], [2, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 4, "seed": [20261003, 3613290282, 7, 4], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 421, "001": 388, "101": 50, "000": 46, "011": 43, "110": 40, "010": 7, "100": 5}, "counts_mcm": {"111": 513, "000": 479, "011": 5, "001": 3}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[0, 3], [0, 2], [3, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 5, "seed": [20261003, 3613290282, 7, 5], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 405, "100": 38, "000": 446, "001": 45, "101": 2, "111": 17, "010": 42, "011": 5}, "counts_mcm": {"101": 454, "010": 536, "110": 6, "011": 2, "000": 1, "001": 1}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[0, 3], [2, 2], [0, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 6, "seed": [20261003, 3613290282, 7, 6], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 427, "110": 430, "001": 31, "100": 54, "111": 28, "010": 23, "101": 3, "011": 4}, "counts_mcm": {"111": 491, "000": 497, "011": 7, "101": 1, "001": 3, "010": 1}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[2, 0], [0, 2], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 7, "seed": [20261003, 3613290282, 7, 7], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 441, "001": 402, "101": 43, "110": 35, "011": 28, "000": 35, "100": 9, "010": 7}, "counts_mcm": {"000": 515, "111": 478, "001": 4, "110": 1, "011": 2}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[1, 0], [2, 0], [0, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 8, "seed": [20261003, 3613290282, 7, 8], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 441, "111": 40, "011": 383, "100": 36, "001": 51, "010": 40, "110": 5, "000": 4}, "counts_mcm": {"100": 520, "011": 463, "101": 9, "111": 7, "110": 1}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[3, 1], [3, 2], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 9, "seed": [20261003, 3613290282, 7, 9], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 447, "011": 28, "100": 405, "110": 44, "000": 50, "101": 21, "001": 4, "111": 1}, "counts_mcm": {"000": 515, "111": 475, "001": 5, "011": 5}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[3, 3], [2, 3], [2, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 10, "seed": [20261003, 3613290282, 7, 10], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 405, "000": 444, "010": 48, "111": 27, "001": 28, "100": 40, "011": 4, "101": 4}, "counts_mcm": {"001": 477, "110": 517, "111": 3, "010": 3}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[3, 3], [1, 3], [0, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 11, "seed": [20261003, 3613290282, 7, 11], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 433, "000": 428, "100": 47, "111": 29, "001": 22, "010": 35, "101": 4, "011": 2}, "counts_mcm": {"010": 504, "101": 484, "110": 5, "011": 4, "111": 1, "100": 1, "001": 1}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[3, 1], [0, 1], [2, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 12, "seed": [20261003, 3613290282, 7, 12], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 410, "110": 426, "100": 43, "111": 34, "001": 40, "011": 8, "010": 32, "101": 7}, "counts_mcm": {"111": 493, "000": 498, "011": 4, "001": 5}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[3, 3], [2, 2], [2, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 13, "seed": [20261003, 3613290282, 7, 13], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 6, "101": 371, "011": 456, "010": 33, "111": 44, "100": 30, "001": 53, "110": 7}, "counts_mcm": {"101": 459, "010": 531, "110": 4, "111": 2, "100": 1, "011": 3}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[0, 0], [3, 2], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 14, "seed": [20261003, 3613290282, 7, 14], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 361, "011": 449, "010": 32, "001": 60, "111": 49, "100": 35, "110": 6, "000": 8}, "counts_mcm": {"001": 447, "010": 5, "110": 537, "111": 8, "000": 3}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[0, 0], [1, 2], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 15, "seed": [20261003, 3613290282, 7, 15], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 51, "001": 434, "111": 412, "110": 34, "101": 38, "010": 4, "100": 3, "000": 24}, "counts_mcm": {"111": 482, "000": 508, "001": 5, "011": 5}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[2, 1], [2, 3], [1, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 16, "seed": [20261003, 3613290282, 7, 16], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 442, "010": 41, "000": 410, "100": 36, "111": 40, "001": 25, "011": 2, "101": 4}, "counts_mcm": {"110": 525, "001": 466, "111": 2, "010": 6, "000": 1}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[1, 3], [0, 1], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 17, "seed": [20261003, 3613290282, 7, 17], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 425, "010": 42, "110": 408, "100": 44, "001": 38, "111": 33, "101": 9, "011": 1}, "counts_mcm": {"011": 505, "100": 489, "101": 2, "111": 4}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[2, 1], [0, 2], [3, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 18, "seed": [20261003, 3613290282, 7, 18], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 404, "110": 36, "100": 4, "011": 47, "001": 430, "000": 28, "101": 44, "010": 7}, "counts_mcm": {"110": 481, "001": 505, "010": 6, "111": 7, "000": 1}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[0, 3], [0, 3], [0, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 19, "seed": [20261003, 3613290282, 7, 19], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 41, "101": 421, "011": 394, "100": 44, "010": 43, "111": 45, "000": 9, "110": 3}, "counts_mcm": {"011": 487, "100": 500, "111": 9, "101": 2, "000": 1, "010": 1}}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 0, "seed": [20261003, 3613290282, 8, 0], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 453, "001": 400, "011": 35, "101": 31, "110": 42, "000": 36, "010": 2, "100": 1}, "counts_mcm": {"0": 527, "1": 473}}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 1, "seed": [20261003, 3613290282, 8, 1], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 43, "001": 434, "111": 410, "011": 30, "101": 37, "110": 40, "100": 2, "010": 4}, "counts_mcm": {"0": 512, "1": 488}}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 2, "seed": [20261003, 3613290282, 8, 2], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 439, "100": 396, "000": 45, "101": 42, "011": 39, "110": 34, "001": 3, "111": 2}, "counts_mcm": {"0": 516, "1": 484}}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 3, "seed": [20261003, 3613290282, 8, 3], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"100": 445, "010": 407, "000": 40, "101": 36, "011": 28, "110": 38, "001": 4, "111": 2}, "counts_mcm": {"0": 523, "1": 477}}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 4, "seed": [20261003, 3613290282, 8, 4], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 395, "111": 451, "110": 49, "101": 39, "000": 28, "011": 37, "100": 1}, "counts_mcm": {"1": 465, "0": 535}}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[0, 3], [1, 3], [0, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 5, "seed": [20261003, 3613290282, 8, 5], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 456, "000": 402, "001": 28, "101": 3, "111": 46, "011": 2, "010": 30, "100": 33}, "counts_mcm": {"0": 532, "1": 468}}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 6, "seed": [20261003, 3613290282, 8, 6], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 440, "100": 420, "011": 32, "101": 36, "001": 2, "000": 34, "110": 34, "111": 2}, "counts_mcm": {"0": 505, "1": 495}}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 7, "seed": [20261003, 3613290282, 8, 7], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 429, "001": 421, "000": 32, "110": 45, "101": 37, "011": 30, "010": 3, "100": 3}, "counts_mcm": {"0": 513, "1": 487}}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 8, "seed": [20261003, 3613290282, 8, 8], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 427, "110": 3, "101": 409, "100": 50, "001": 35, "010": 40, "111": 34, "000": 2}, "counts_mcm": {"1": 506, "0": 494}}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 9, "seed": [20261003, 3613290282, 8, 9], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 402, "101": 469, "100": 33, "010": 33, "111": 32, "001": 26, "110": 2, "000": 3}, "counts_mcm": {"1": 461, "0": 539}}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 10, "seed": [20261003, 3613290282, 8, 10], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 422, "111": 432, "101": 36, "000": 41, "100": 5, "011": 25, "110": 37, "010": 2}, "counts_mcm": {"1": 497, "0": 503}}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[0, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 11, "seed": [20261003, 3613290282, 8, 11], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 435, "111": 3, "100": 412, "000": 40, "001": 5, "101": 38, "011": 33, "110": 34}, "counts_mcm": {"1": 511, "0": 489}}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[3, 1], [3, 2], [0, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 12, "seed": [20261003, 3613290282, 8, 12], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 427, "100": 426, "011": 29, "110": 38, "000": 38, "101": 35, "001": 4, "111": 3}, "counts_mcm": {"0": 493, "1": 507}}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 13, "seed": [20261003, 3613290282, 8, 13], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 36, "111": 425, "001": 413, "110": 34, "000": 46, "011": 39, "100": 4, "010": 3}, "counts_mcm": {"1": 504, "0": 496}}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 14, "seed": [20261003, 3613290282, 8, 14], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 426, "000": 44, "111": 427, "101": 33, "011": 36, "110": 29, "100": 4, "010": 1}, "counts_mcm": {"0": 509, "1": 491}}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[2, 0], [2, 3], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 15, "seed": [20261003, 3613290282, 8, 15], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 449, "011": 32, "100": 404, "000": 37, "101": 34, "110": 37, "001": 4, "111": 3}, "counts_mcm": {"1": 522, "0": 478}}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[0, 2], [0, 0], [3, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 16, "seed": [20261003, 3613290282, 8, 16], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 426, "111": 438, "110": 25, "000": 36, "101": 39, "011": 30, "010": 2, "100": 4}, "counts_mcm": {"1": 503, "0": 497}}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[0, 3], [3, 1], [0, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 17, "seed": [20261003, 3613290282, 8, 17], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 425, "001": 45, "110": 411, "010": 43, "100": 33, "111": 33, "011": 5, "101": 5}, "counts_mcm": {"0": 504, "1": 496}}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[1, 1], [0, 3], [0, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 18, "seed": [20261003, 3613290282, 8, 18], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 431, "101": 407, "001": 35, "111": 34, "010": 44, "100": 39, "110": 7, "000": 3}, "counts_mcm": {"1": 514, "0": 486}}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[2, 1], [0, 0], [2, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 19, "seed": [20261003, 3613290282, 8, 19], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 429, "001": 35, "110": 428, "111": 36, "010": 36, "100": 30, "101": 5, "011": 1}, "counts_mcm": {"0": 496, "1": 504}}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[0, 2], [3, 1], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 0, "seed": [20261003, 3613290282, 9, 0], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 26, "010": 419, "100": 476, "101": 22, "110": 26, "011": 22, "111": 8, "001": 1}, "counts_mcm": {"100": 1, "110": 467, "001": 525, "010": 5, "111": 2}}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[3, 1], [3, 3], [2, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 1, "seed": [20261003, 3613290282, 9, 1], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 458, "001": 455, "101": 29, "011": 20, "110": 19, "000": 17, "010": 1, "100": 1}, "counts_mcm": {"010": 506, "101": 483, "110": 8, "100": 1, "000": 1, "011": 1}}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 2, "seed": [20261003, 3613290282, 9, 2], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 462, "101": 404, "010": 31, "001": 42, "100": 25, "111": 31, "000": 2, "110": 3}, "counts_mcm": {"100": 530, "011": 454, "111": 7, "101": 8, "000": 1}}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[1, 1], [3, 0], [0, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 3, "seed": [20261003, 3613290282, 9, 3], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 439, "011": 32, "111": 460, "101": 32, "110": 21, "000": 14, "010": 2}, "counts_mcm": {"101": 481, "010": 513, "111": 2, "011": 1, "110": 3}}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[2, 1], [2, 3], [2, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 4, "seed": [20261003, 3613290282, 9, 4], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 467, "101": 423, "111": 18, "100": 25, "010": 30, "110": 2, "001": 34, "000": 1}, "counts_mcm": {"110": 523, "001": 465, "010": 5, "111": 5, "011": 1, "000": 1}}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 5, "seed": [20261003, 3613290282, 9, 5], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 444, "001": 439, "101": 30, "110": 30, "010": 4, "000": 23, "011": 27, "100": 3}, "counts_mcm": {"110": 509, "001": 479, "111": 4, "010": 7, "000": 1}}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[1, 1], [2, 0], [1, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 6, "seed": [20261003, 3613290282, 9, 6], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 415, "001": 459, "100": 3, "000": 30, "101": 29, "011": 38, "110": 24, "010": 2}, "counts_mcm": {"110": 467, "001": 516, "010": 10, "111": 6, "000": 1}}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 7, "seed": [20261003, 3613290282, 9, 7], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 33, "100": 32, "101": 455, "011": 426, "010": 26, "111": 22, "000": 2, "110": 4}, "counts_mcm": {"100": 515, "011": 478, "111": 4, "101": 2, "000": 1}}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[0, 1], [1, 0], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 8, "seed": [20261003, 3613290282, 9, 8], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 444, "001": 432, "101": 35, "011": 39, "000": 23, "110": 22, "010": 1, "100": 4}, "counts_mcm": {"010": 499, "101": 488, "011": 3, "111": 2, "110": 7, "100": 1}}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 9, "seed": [20261003, 3613290282, 9, 9], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 465, "000": 21, "111": 421, "110": 28, "101": 35, "100": 2, "011": 26, "010": 2}, "counts_mcm": {"110": 518, "001": 470, "010": 3, "011": 2, "111": 4, "000": 2, "100": 1}}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[1, 1], [1, 3], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 10, "seed": [20261003, 3613290282, 9, 10], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 33, "010": 411, "100": 486, "101": 16, "000": 32, "011": 20, "111": 2}, "counts_mcm": {"011": 6, "101": 445, "010": 537, "110": 5, "100": 2, "111": 2, "000": 1, "001": 2}}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[1, 0], [3, 1], [0, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 11, "seed": [20261003, 3613290282, 9, 11], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"100": 422, "010": 485, "101": 18, "110": 28, "011": 18, "000": 26, "111": 3}, "counts_mcm": {"001": 458, "110": 530, "000": 1, "111": 8, "010": 3}}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 12, "seed": [20261003, 3613290282, 9, 12], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 484, "011": 25, "001": 404, "110": 19, "101": 38, "000": 27, "010": 1, "100": 2}, "counts_mcm": {"000": 530, "111": 460, "001": 3, "011": 7}}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 13, "seed": [20261003, 3613290282, 9, 13], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 450, "111": 32, "011": 443, "100": 30, "001": 29, "010": 16}, "counts_mcm": {"110": 503, "111": 11, "001": 479, "010": 4, "000": 2, "101": 1}}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[0, 3], [1, 1], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 14, "seed": [20261003, 3613290282, 9, 14], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 421, "001": 32, "011": 469, "010": 31, "111": 21, "100": 24, "110": 1, "000": 1}, "counts_mcm": {"101": 469, "010": 525, "111": 2, "001": 2, "100": 1, "011": 1}}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 15, "seed": [20261003, 3613290282, 9, 15], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"100": 492, "010": 400, "110": 24, "000": 27, "011": 25, "101": 25, "111": 2, "001": 5}, "counts_mcm": {"100": 543, "011": 446, "111": 5, "101": 4, "000": 2}}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 16, "seed": [20261003, 3613290282, 9, 16], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 454, "010": 39, "000": 437, "100": 24, "111": 17, "001": 28, "011": 1}, "counts_mcm": {"101": 502, "011": 7, "010": 484, "110": 4, "100": 1, "001": 1, "111": 1}}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[0, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 17, "seed": [20261003, 3613290282, 9, 17], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 450, "011": 446, "001": 25, "100": 25, "010": 22, "111": 28, "110": 3, "000": 1}, "counts_mcm": {"110": 493, "001": 493, "111": 7, "010": 6, "000": 1}}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 18, "seed": [20261003, 3613290282, 9, 18], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 406, "011": 466, "010": 31, "000": 6, "111": 36, "100": 23, "001": 32}, "counts_mcm": {"111": 459, "000": 529, "001": 7, "100": 1, "011": 4}}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[2, 2], [2, 3], [0, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 19, "seed": [20261003, 3613290282, 9, 19], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 450, "100": 5, "001": 430, "101": 37, "000": 27, "011": 23, "110": 24, "010": 4}, "counts_mcm": {"100": 518, "011": 479, "000": 1, "111": 1, "101": 1}}]}, {"bench": "teleport", "job_id": "db1ca81b694s73ds3sh0", "usage_s": 61, "metrics": {"caller": "qiskit_ibm_runtime~sampler.py", "qiskit_version": "qiskit_ibm_runtime-0.50.0,qiskit-2.5.2*,qiskit_aer-0.17.2", "timestamps": {"created": "2026-10-04T21:29:04.559223Z", "finished": "2026-10-04T21:31:33.431198Z", "running": "2026-10-04T21:29:05.979033Z"}, "usage": {"qpu_charge_time_seconds": 61, "value": 1.0155, "unit": "resource_units", "status": "complete", "details": [{"value": 1.0155, "unit": "resource_units", "metric": {"id": "caffe3ca-729c-5750-8777-df63bbf8bfd9", "value": 61}}]}, "circuits_execution_time_ns": 58828382976}, "records": [{"bench": "teleport", "setting": [1, 1, 1], "cz_twirl": [[2, 1], [2, 1], [1, 2], [0, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 0, "seed": [20261003, 3632764557, 0, 0], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 45, "01": 126, "00": 819, "11": 10}, "counts_mcm": {"0010": 59, "0101": 68, "0001": 65, "1110": 71, "1001": 78, "1100": 64, "0111": 42, "1000": 57, "1011": 52, "1010": 62, "0011": 60, "1111": 64, "0000": 66, "1101": 63, "0110": 57, "0100": 72}}, {"bench": "teleport", "setting": [1, 1, 1], "cz_twirl": [[0, 0], [2, 0], [1, 3], [3, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 1, "seed": [20261003, 3632764557, 0, 1], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 792, "11": 127, "00": 60, "01": 21}, "counts_mcm": {"1111": 61, "1101": 62, "0111": 66, "0011": 69, "1010": 64, "1100": 70, "1110": 67, "0010": 66, "1001": 56, "1000": 55, "1011": 62, "0101": 49, "0000": 61, "0001": 67, "0100": 56, "0110": 69}}, {"bench": "teleport", "setting": [1, 1, 1], "cz_twirl": [[0, 0], [2, 2], [0, 3], [2, 0]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 2, "seed": [20261003, 3632764557, 0, 2], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"01": 804, "00": 138, "10": 9, "11": 49}, "counts_mcm": {"0001": 67, "1011": 65, "0011": 77, "1010": 55, "1111": 61, "0100": 68, "0010": 63, "1001": 69, "1100": 52, "0110": 56, "1110": 62, "1101": 69, "0111": 69, "0000": 54, "0101": 60, "1000": 53}}, {"bench": "teleport", "setting": [1, 1, 1], "cz_twirl": [[2, 2], [1, 1], [3, 2], [3, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 3, "seed": [20261003, 3632764557, 0, 3], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"00": 818, "01": 127, "10": 51, "11": 4}, "counts_mcm": {"1000": 58, "1110": 53, "1111": 51, "0101": 70, "1101": 68, "0000": 62, "1010": 78, "0010": 53, "0111": 59, "1001": 54, "0100": 81, "0110": 63, "0001": 63, "1100": 66, "0011": 51, "1011": 70}}, {"bench": "teleport", "setting": [1, 1, 1], "cz_twirl": [[2, 0], [0, 0], [0, 1], [2, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 4, "seed": [20261003, 3632764557, 0, 4], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 848, "00": 45, "11": 100, "01": 7}, "counts_mcm": {"1010": 61, "0110": 74, "0100": 70, "0010": 68, "1101": 69, "0111": 63, "1110": 60, "1011": 52, "1111": 55, "1001": 60, "1100": 51, "0001": 63, "0101": 71, "0011": 46, "0000": 78, "1000": 59}}, {"bench": "teleport", "setting": [1, 1, 1], "cz_twirl": [[3, 0], [0, 2], [3, 0], [0, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 5, "seed": [20261003, 3632764557, 0, 5], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 806, "10": 130, "01": 58, "00": 6}, "counts_mcm": {"0000": 60, "1110": 66, "0100": 66, "1011": 68, "0111": 64, "1100": 60, "1010": 61, "0011": 76, "0001": 58, "0101": 60, "1111": 44, "1001": 63, "0110": 58, "0010": 60, "1101": 75, "1000": 61}}, {"bench": "teleport", "setting": [1, 1, 1], "cz_twirl": [[0, 2], [1, 3], [3, 3], [0, 0]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 6, "seed": [20261003, 3632764557, 0, 6], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"00": 813, "01": 150, "10": 31, "11": 6}, "counts_mcm": {"1010": 86, "1011": 64, "0000": 55, "1110": 67, "0110": 74, "1101": 58, "1111": 78, "0010": 59, "0100": 59, "0001": 50, "0111": 65, "0101": 55, "0011": 65, "1001": 70, "1100": 49, "1000": 46}}, {"bench": "teleport", "setting": [1, 1, 1], "cz_twirl": [[1, 3], [0, 0], [2, 3], [1, 0]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 7, "seed": [20261003, 3632764557, 0, 7], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 836, "10": 99, "01": 60, "00": 5}, "counts_mcm": {"0110": 55, "1000": 73, "1110": 58, "1010": 69, "0010": 63, "0011": 33, "1011": 64, "1111": 62, "1001": 70, "0111": 76, "1101": 62, "0000": 57, "1100": 71, "0100": 61, "0101": 64, "0001": 62}}, {"bench": "teleport", "setting": [1, 1, 1], "cz_twirl": [[2, 3], [2, 2], [3, 1], [0, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 8, "seed": [20261003, 3632764557, 0, 8], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 828, "11": 111, "00": 54, "01": 7}, "counts_mcm": {"1101": 75, "0010": 75, "0011": 70, "1100": 73, "1010": 59, "0111": 53, "1110": 48, "0001": 76, "1001": 54, "1111": 69, "0110": 52, "0100": 69, "0101": 60, "0000": 57, "1011": 52, "1000": 58}}, {"bench": "teleport", "setting": [1, 1, 1], "cz_twirl": [[2, 0], [2, 0], [3, 0], [0, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 9, "seed": [20261003, 3632764557, 0, 9], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 803, "00": 61, "11": 127, "01": 9}, "counts_mcm": {"0111": 69, "0011": 65, "1011": 71, "1000": 59, "1110": 70, "1100": 51, "0110": 62, "1001": 70, "1010": 60, "1111": 57, "0101": 70, "1101": 57, "0000": 49, "0010": 64, "0001": 69, "0100": 57}}, {"bench": "teleport", "setting": [1, 1, 1], "cz_twirl": [[1, 1], [1, 2], [3, 0], [3, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 10, "seed": [20261003, 3632764557, 0, 10], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 828, "00": 61, "11": 101, "01": 10}, "counts_mcm": {"0000": 75, "0111": 73, "0110": 61, "0010": 59, "0101": 57, "1011": 74, "0100": 70, "1001": 63, "1000": 68, "1100": 66, "1110": 60, "1010": 53, "1111": 47, "1101": 64, "0011": 62, "0001": 48}}, {"bench": "teleport", "setting": [1, 1, 1], "cz_twirl": [[2, 0], [2, 2], [1, 3], [2, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 11, "seed": [20261003, 3632764557, 0, 11], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"00": 832, "01": 112, "10": 46, "11": 10}, "counts_mcm": {"1100": 65, "1111": 55, "1101": 75, "0010": 62, "1000": 43, "0011": 64, "0101": 89, "0000": 44, "1010": 64, "0110": 52, "1001": 75, "0100": 60, "0111": 66, "0001": 70, "1110": 59, "1011": 57}}, {"bench": "teleport", "setting": [1, 1, 1], "cz_twirl": [[1, 1], [1, 1], [0, 1], [0, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 12, "seed": [20261003, 3632764557, 0, 12], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 823, "11": 118, "00": 52, "01": 7}, "counts_mcm": {"1011": 48, "1100": 57, "1110": 77, "0000": 71, "1010": 63, "0110": 60, "1111": 58, "0011": 65, "1001": 58, "1000": 74, "0001": 61, "0100": 58, "0111": 63, "1101": 62, "0010": 56, "0101": 69}}, {"bench": "teleport", "setting": [1, 1, 1], "cz_twirl": [[0, 2], [2, 1], [2, 1], [0, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 13, "seed": [20261003, 3632764557, 0, 13], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"01": 817, "00": 127, "11": 47, "10": 9}, "counts_mcm": {"0010": 84, "0000": 63, "0111": 52, "0001": 69, "0101": 65, "1011": 70, "1100": 71, "1101": 52, "1000": 63, "0100": 50, "1010": 56, "1001": 49, "1111": 61, "0011": 61, "1110": 82, "0110": 52}}, {"bench": "teleport", "setting": [1, 1, 1], "cz_twirl": [[3, 0], [2, 1], [1, 1], [3, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 14, "seed": [20261003, 3632764557, 0, 14], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"00": 824, "01": 121, "10": 46, "11": 9}, "counts_mcm": {"1111": 73, "0110": 61, "1110": 67, "1001": 61, "1100": 58, "0101": 62, "0010": 58, "0000": 63, "1010": 64, "1000": 64, "0100": 50, "1011": 58, "0001": 74, "0011": 78, "0111": 48, "1101": 61}}, {"bench": "teleport", "setting": [1, 1, 1], "cz_twirl": [[0, 3], [3, 1], [3, 3], [3, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 15, "seed": [20261003, 3632764557, 0, 15], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"00": 829, "01": 116, "10": 48, "11": 7}, "counts_mcm": {"0110": 59, "1000": 76, "0010": 59, "1110": 66, "1101": 65, "0011": 74, "0101": 63, "1010": 54, "1001": 68, "1011": 72, "1111": 57, "0111": 68, "0001": 55, "0100": 59, "0000": 54, "1100": 51}}, {"bench": "teleport", "setting": [1, 1, 1], "cz_twirl": [[1, 0], [0, 3], [0, 2], [2, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 16, "seed": [20261003, 3632764557, 0, 16], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"00": 818, "01": 123, "10": 55, "11": 4}, "counts_mcm": {"1110": 65, "0100": 58, "1111": 74, "1011": 48, "0011": 68, "1101": 80, "1100": 78, "1001": 65, "0101": 48, "0111": 71, "0010": 61, "1000": 59, "0110": 62, "0000": 50, "1010": 61, "0001": 52}}, {"bench": "teleport", "setting": [1, 1, 1], "cz_twirl": [[1, 3], [1, 2], [1, 0], [1, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 17, "seed": [20261003, 3632764557, 0, 17], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 815, "00": 11, "10": 121, "01": 53}, "counts_mcm": {"1010": 59, "0001": 49, "1011": 54, "0110": 55, "1000": 65, "0000": 82, "0011": 62, "0101": 54, "1110": 64, "0111": 72, "1001": 68, "1101": 66, "1100": 56, "0010": 70, "1111": 65, "0100": 59}}, {"bench": "teleport", "setting": [1, 1, 1], "cz_twirl": [[3, 3], [0, 3], [3, 3], [3, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 18, "seed": [20261003, 3632764557, 0, 18], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"00": 812, "10": 46, "01": 138, "11": 4}, "counts_mcm": {"0110": 49, "1100": 52, "0001": 78, "1001": 58, "0011": 76, "1011": 47, "1110": 59, "1101": 89, "1111": 69, "0101": 63, "0000": 58, "0111": 80, "0100": 58, "1000": 49, "1010": 60, "0010": 55}}, {"bench": "teleport", "setting": [1, 1, 1], "cz_twirl": [[1, 1], [3, 0], [0, 3], [1, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 19, "seed": [20261003, 3632764557, 0, 19], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"01": 804, "00": 133, "11": 56, "10": 7}, "counts_mcm": {"0101": 55, "0010": 63, "0100": 52, "0011": 57, "1110": 70, "0110": 60, "1000": 67, "1100": 61, "0001": 69, "1001": 68, "0000": 65, "1101": 67, "1111": 48, "1010": 56, "0111": 55, "1011": 87}}, {"bench": "teleport", "setting": [1, 1, 3], "cz_twirl": [[1, 1], [1, 0], [3, 2], [1, 0]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 0, "seed": [20261003, 3632764557, 1, 0], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 700, "10": 222, "01": 56, "00": 22}, "counts_mcm": {"010010000100": 74, "101010000011": 62, "101101000011": 52, "101101000101": 2, "010101111100": 61, "101010000100": 57, "101101000100": 50, "101010111100": 53, "010101000100": 64, "101011111100": 1, "010010000011": 69, "010101000011": 47, "010010111000": 1, "001010111011": 2, "010010111100": 56, "010010111011": 50, "101101111100": 69, "101010000000": 1, "010010011100": 1, "001010111100": 1, "101010000101": 4, "010101111011": 49, "011101111100": 2, "101010111011": 49, "010101111000": 1, "101010111111": 4, "101101111011": 43, "101001000100": 1, "110010000011": 1, "001101000100": 1, "101010111101": 1, "001101111011": 1, "011010000100": 2, "010011000011": 2, "010010111111": 3, "101100000011": 1, "010110000011": 1, "001010000011": 1, "100010000011": 1, "101011000011": 2, "110010111100": 1, "010010111101": 1, "100010111011": 1, "101010001100": 1, "010101001011": 1, "010100000011": 1, "101010000111": 1, "101101000111": 2, "010101000101": 2, "010110000100": 1, "010001000011": 1, "010011000100": 2, "100101111011": 2, "010110111100": 3, "010110111011": 2, "010011111100": 1, "101010011011": 1, "010101000000": 2, "000101111011": 1, "010010011011": 1, "101110111011": 2, "101011111011": 1, "010001111011": 1, "010101000111": 2, "010010000101": 2, "101101111101": 1, "010010000111": 1, "110010000100": 1, "110101000100": 1, "101010111000": 1, "110101000011": 1, "001101000011": 1, "010011111011": 2, "010101011011": 1, "101110000100": 2, "101101111111": 1, "010101001100": 2, "101110000011": 1, "100101000011": 1, "100101000100": 1, "001010000100": 1, "010010000000": 1, "101100111100": 1}}, {"bench": "teleport", "setting": [1, 1, 3], "cz_twirl": [[3, 1], [2, 1], [1, 1], [2, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 1, "seed": [20261003, 3632764557, 1, 1], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 712, "10": 189, "00": 28, "01": 71}, "counts_mcm": {"001001011110": 66, "001110100110": 54, "110001100110": 53, "001001100110": 59, "001001011001": 48, "110110011110": 60, "001110011001": 48, "001110101110": 1, "110001011001": 59, "110110100001": 58, "001001100001": 71, "001110100001": 64, "001110011110": 48, "110001011110": 70, "110001100001": 48, "110110011001": 59, "110111100001": 3, "110110100110": 54, "110110100010": 3, "110111011001": 4, "110000100001": 3, "110001011010": 3, "001010011001": 1, "001001011111": 3, "110001001001": 1, "110001011111": 2, "001110100111": 5, "001000100110": 1, "001111100110": 1, "111001100001": 1, "110010011110": 1, "110001111001": 1, "110110111001": 3, "001001101110": 2, "000001011001": 1, "001010100001": 4, "110110111010": 1, "001111100001": 2, "110000011001": 1, "110001100111": 1, "001110101001": 1, "010110100010": 1, "001001101001": 1, "111011011001": 1, "001110111110": 2, "010110100001": 1, "110001100010": 3, "110001111111": 1, "001110011010": 1, "001010011110": 2, "001001011010": 1, "000001100110": 1, "111110011110": 1, "000110011001": 1, "110010100110": 2, "010001011110": 1, "110110100111": 1, "010001011001": 1, "001110111001": 1, "110110100000": 1, "110110101001": 2, "110111100110": 1, "000110011110": 1, "001111011110": 1, "110010011001": 1, "001110011111": 1}}, {"bench": "teleport", "setting": [1, 1, 3], "cz_twirl": [[0, 2], [2, 2], [1, 0], [1, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 2, "seed": [20261003, 3632764557, 1, 2], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 721, "00": 29, "01": 79, "10": 171}, "counts_mcm": {"110010111001": 44, "110101111110": 60, "001101000110": 48, "001010000110": 65, "110010000001": 55, "001101111110": 65, "110101111001": 46, "001101000001": 61, "001010000001": 60, "001010111110": 67, "001110111001": 2, "110101000001": 62, "110010111110": 72, "110010000110": 52, "111010111001": 1, "001010000000": 2, "001010111001": 61, "110101000010": 3, "001101111001": 42, "001110000110": 2, "001101000010": 1, "110110000110": 1, "001110111110": 1, "010101000110": 1, "001010000010": 1, "110101000110": 61, "110010000000": 1, "110010010001": 1, "110011111110": 2, "000010111110": 1, "110101111010": 3, "001011000110": 1, "110010111111": 2, "111010000110": 1, "001010111000": 1, "110010011110": 1, "110101001001": 1, "110010000010": 1, "111010111110": 2, "001110000001": 1, "110011000001": 2, "001101000000": 1, "110110111001": 1, "001111000001": 1, "110001111110": 1, "110001000110": 1, "010101111001": 1, "001101000111": 2, "001010111010": 3, "001011111001": 1, "110110111110": 3, "001011000001": 1, "010010000001": 3, "001101011001": 2, "001010011001": 1, "010010000110": 1, "110010000111": 1, "110111111110": 1, "110110001110": 1, "110100000001": 1, "000010111001": 1, "001010000111": 2, "110101011110": 2, "001101111111": 2, "110100000110": 1, "001010111111": 1, "001001000001": 1, "001101001001": 1, "001011000111": 1, "110101000111": 1, "111101000110": 2, "110011111001": 1}}, {"bench": "teleport", "setting": [1, 1, 3], "cz_twirl": [[2, 3], [3, 2], [3, 1], [0, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 3, "seed": [20261003, 3632764557, 1, 3], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"01": 718, "00": 179, "11": 72, "10": 31}, "counts_mcm": {"010101101111": 59, "010101010001": 2, "010010010111": 60, "101101101000": 74, "010010101000": 53, "101110010000": 1, "101101010111": 65, "010101101000": 60, "010010101111": 64, "010101010000": 63, "101101101111": 47, "010010111000": 1, "101010010000": 52, "010101010111": 56, "101010101000": 58, "010010010000": 66, "101010101111": 44, "011101101111": 2, "101101010000": 50, "101010010111": 51, "101010101001": 2, "101010010100": 1, "011010101000": 3, "101010010001": 1, "011101010111": 1, "110101010111": 1, "101010110000": 1, "101101011000": 1, "110010101000": 1, "011010101111": 1, "110010010111": 1, "101101101011": 2, "101110010111": 1, "100101010111": 2, "101101110111": 2, "010011010000": 2, "101001010000": 1, "101011010111": 2, "010010101011": 1, "010110010111": 3, "001010101111": 1, "101010010011": 1, "001101101000": 1, "011010010111": 1, "001010101000": 1, "010010101101": 1, "010010001111": 1, "101101010011": 1, "010010010001": 4, "010110101111": 1, "010101010011": 2, "101100010111": 1, "101011010000": 1, "010101101001": 2, "101010101011": 3, "011010010000": 1, "101101010001": 1, "010101101011": 2, "101011101111": 2, "101010110111": 1, "110010010000": 1, "010101111000": 1, "001101101111": 1, "010111101111": 1, "010101001111": 1, "010010011111": 1, "101100101000": 1, "101011101011": 1, "100101010000": 1, "100010101000": 1, "010100101111": 1, "101001101000": 1, "010100010111": 1}}, {"bench": "teleport", "setting": [1, 1, 3], "cz_twirl": [[2, 2], [2, 1], [0, 3], [2, 0]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 4, "seed": [20261003, 3632764557, 1, 4], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 188, "10": 703, "00": 85, "01": 24}, "counts_mcm": {"101101001111": 57, "101010001000": 73, "010101001000": 59, "100010001000": 1, "010010110111": 53, "010101110111": 54, "010010001111": 43, "010010110000": 52, "010101110000": 51, "010101001111": 51, "101010110000": 74, "101010110111": 55, "010010001000": 59, "011101110111": 1, "101101110000": 70, "101101110111": 56, "101101001000": 57, "101010000000": 1, "010010010001": 1, "101110001111": 3, "010110110000": 1, "010101010000": 2, "010011110000": 1, "101101001011": 3, "101010001111": 44, "101011001000": 1, "101101001001": 5, "101011110111": 2, "011010110000": 2, "001010110111": 1, "010010111111": 1, "101101010000": 1, "100101001000": 1, "110010001000": 2, "010101111111": 1, "101101110011": 1, "010101001011": 3, "010101001001": 2, "101110001000": 1, "101100110000": 2, "100101110000": 1, "101010001011": 3, "010010111000": 1, "001101001000": 1, "110010110000": 4, "010011001000": 1, "110101110111": 1, "101010110001": 2, "010010001001": 1, "110010001111": 2, "100101110001": 1, "010110001111": 2, "101011110000": 1, "101101110001": 3, "011101001111": 1, "101101111111": 1, "100101110111": 1, "010110111000": 1, "010001110111": 1, "010010110001": 1, "010101000111": 1, "101110110000": 2, "101110110111": 1, "010010010111": 2, "011101001011": 1, "011010001000": 2, "100010001111": 1, "001101110111": 1, "101001001000": 1, "010010001011": 1, "101100110111": 1, "010101110001": 2, "101010110011": 1, "101010010111": 1, "101110110011": 1, "101001110101": 1, "001101001111": 1, "101010111000": 1}}, {"bench": "teleport", "setting": [1, 1, 3], "cz_twirl": [[0, 0], [1, 2], [1, 0], [0, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 5, "seed": [20261003, 3632764557, 1, 5], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"01": 724, "00": 183, "11": 69, "10": 24}, "counts_mcm": {"001010010100": 2, "110001101011": 43, "110001101100": 57, "001110101100": 54, "001110010011": 47, "110110101011": 59, "001110010100": 53, "001001010100": 62, "001001101011": 40, "001110101011": 53, "110110010011": 49, "110010010011": 2, "110001010100": 60, "110001010111": 5, "110001010011": 58, "110110010100": 71, "001001101100": 53, "110110101100": 63, "001001010011": 62, "110010101011": 3, "110110110100": 1, "001110010101": 3, "110110010111": 5, "111001101100": 3, "010001101011": 2, "001011101011": 1, "001110101111": 3, "110011101100": 1, "110110010101": 3, "110110011011": 2, "111110010100": 2, "001111010100": 2, "100110010100": 1, "011001010100": 1, "110111010100": 2, "001010010011": 2, "001110110100": 2, "010110101100": 2, "111110101100": 1, "110110101111": 4, "110001110100": 2, "001110010111": 1, "110001101111": 1, "001110101101": 1, "110101101100": 1, "110111110100": 1, "110010010100": 4, "001001110011": 3, "001001010101": 2, "111001010011": 1, "001001101111": 3, "001001010111": 2, "001110100011": 1, "110111101100": 1, "010001010100": 3, "110010101100": 4, "101001010100": 1, "110001101000": 1, "110000010100": 1, "001001010000": 1, "110110101101": 1, "110001101101": 4, "010110101011": 1, "001001101101": 1, "001010101100": 2, "010110010111": 1, "110110010000": 2, "110000010011": 1, "110001011100": 1, "001110011000": 1, "111001010100": 1, "001110001100": 1, "110001100100": 1, "001110001011": 1, "111110101011": 1, "110111010011": 1, "111001101011": 1, "110001110011": 1, "001110101000": 1, "000001010100": 1, "001001110100": 1}}, {"bench": "teleport", "setting": [1, 1, 3], "cz_twirl": [[1, 3], [2, 0], [3, 1], [1, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 6, "seed": [20261003, 3632764557, 1, 6], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"00": 778, "01": 124, "10": 82, "11": 16}, "counts_mcm": {"001000101101": 45, "001011010101": 1, "001111101010": 42, "001000010010": 54, "001000101010": 50, "110111010010": 57, "001111010101": 51, "001111101101": 56, "110111010101": 60, "110111010011": 3, "001000010101": 60, "111111010010": 2, "110111101101": 47, "110000101010": 60, "001111010010": 58, "111000101101": 5, "010000010010": 1, "110000010101": 67, "110000101101": 49, "110111101010": 58, "111000101010": 4, "110000010010": 73, "111000010101": 4, "001000011101": 2, "001111101110": 1, "111111101010": 5, "001000110010": 2, "001001010010": 4, "110011101101": 3, "001001010101": 1, "000000010101": 1, "000111010010": 1, "110000101100": 3, "111111101101": 3, "110011010010": 1, "110111101011": 4, "001001101010": 1, "110001101101": 2, "000000101010": 2, "001011101010": 4, "110000010011": 5, "010000101101": 1, "001000010110": 2, "110111011101": 2, "001111010110": 1, "110001101010": 1, "110000011101": 3, "110111011010": 1, "110111101110": 2, "110111001010": 1, "110001010010": 3, "001111110010": 2, "110000011010": 2, "001000101011": 1, "000111101010": 1, "001011101101": 3, "110000001010": 1, "010111101010": 1, "110111100101": 1, "010111010101": 2, "001111011101": 2, "001111011011": 1, "110011010101": 2, "010000101010": 1, "001111010100": 1, "001111101011": 2, "010000010101": 1, "111111010101": 1, "110111010110": 2, "110000101110": 1, "110000001101": 1, "000000010010": 1, "001011010011": 1}}, {"bench": "teleport", "setting": [1, 1, 3], "cz_twirl": [[2, 0], [2, 2], [3, 0], [3, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 7, "seed": [20261003, 3632764557, 1, 7], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 172, "10": 738, "01": 22, "00": 68}, "counts_mcm": {"110000110111": 52, "001111001000": 82, "001000110000": 52, "001111110111": 63, "110000110000": 67, "110111001000": 58, "001111001001": 3, "110111110111": 54, "001000110111": 62, "110111110000": 66, "001111110000": 55, "110011110011": 1, "110000001000": 52, "110000001111": 55, "001111001111": 46, "110111001111": 52, "110000001011": 3, "001000001000": 65, "001000001111": 49, "010111110001": 1, "110000010000": 2, "001011001000": 1, "111000110111": 1, "100111001111": 1, "001011110111": 1, "111000001000": 1, "110111001011": 2, "110111001001": 2, "001000111111": 1, "110011110111": 1, "000000001111": 1, "000011110111": 1, "001011111000": 1, "110111110011": 1, "001000110011": 2, "110000110011": 1, "110111111111": 1, "111111110111": 3, "111000110000": 1, "001001001000": 1, "110111110001": 2, "000000110111": 1, "001000110001": 2, "111111110000": 2, "001001110000": 3, "110000111111": 1, "001000010000": 1, "010111001111": 1, "001111111111": 2, "110000110001": 2, "001111000000": 1, "110001110111": 1, "001011001111": 1, "001111110011": 2, "111111001000": 1, "001011110000": 2, "110001110000": 1, "010000110000": 1, "010000110111": 1, "001000001001": 2, "000111001000": 2, "110011001000": 1, "110000010111": 1, "001111001011": 1, "111000001111": 1}}, {"bench": "teleport", "setting": [1, 1, 3], "cz_twirl": [[2, 2], [2, 0], [1, 1], [0, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 8, "seed": [20261003, 3632764557, 1, 8], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"00": 699, "01": 196, "10": 79, "11": 26}, "counts_mcm": {"000000000000": 59, "111000111000": 49, "000111000111": 51, "000000111111": 52, "000011111000": 2, "000111111111": 54, "111111000111": 56, "000000000111": 54, "000000111000": 61, "000111111000": 60, "111000111111": 67, "111111000000": 64, "111111111111": 50, "111111111000": 59, "000111000000": 69, "111000000111": 58, "111000000000": 60, "000001111111": 3, "011000111000": 2, "001111111000": 3, "011111111000": 1, "111011111000": 1, "010000000011": 1, "000111111011": 3, "000111111001": 1, "011111000110": 1, "000000111011": 2, "111001000111": 1, "000011000000": 2, "111111111001": 2, "111000011111": 1, "001111011111": 1, "000001111000": 1, "111000111011": 3, "000111000011": 2, "000011111111": 3, "111111000011": 3, "011000000011": 1, "000000111001": 1, "011000111111": 1, "000000000001": 5, "111000011000": 1, "011111000000": 1, "011000000111": 1, "001000111111": 1, "011111111111": 1, "001000000000": 2, "000011000111": 2, "111111111011": 2, "000111000001": 3, "111001000000": 1, "111000001000": 3, "111111001000": 1, "111001111111": 1, "111111001111": 2, "000000000011": 1, "111000000011": 1, "111111000001": 1, "000000001000": 1, "000110111111": 1, "111111011111": 1, "011000111011": 1, "000001000000": 1}}, {"bench": "teleport", "setting": [1, 1, 3], "cz_twirl": [[0, 2], [3, 3], [0, 2], [0, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 9, "seed": [20261003, 3632764557, 1, 9], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 712, "10": 171, "01": 85, "00": 32}, "counts_mcm": {"000010000010": 50, "000101000101": 55, "111101111101": 65, "000010111010": 60, "000101000010": 62, "111101111010": 54, "000101111101": 69, "000010000101": 39, "111010000010": 59, "111010000100": 1, "111101000101": 56, "111010111010": 52, "111010000101": 62, "011101000010": 3, "111010111101": 59, "000010111101": 64, "000101111010": 52, "000110000101": 1, "111101000010": 50, "000011000010": 1, "111010000110": 2, "000011111010": 1, "111101111011": 3, "000010000100": 1, "000101011010": 1, "000010111110": 3, "000101111110": 3, "111110111010": 2, "001010000010": 1, "011010001101": 1, "111010111011": 2, "000010001101": 1, "111001000010": 2, "001010111101": 1, "110101111101": 1, "111101111110": 2, "000011000101": 1, "111011000101": 4, "000100111100": 1, "111010001010": 1, "111100111010": 2, "111101000110": 1, "000011111101": 1, "000101000011": 3, "000101111011": 2, "000010011010": 1, "111101000011": 2, "000101001010": 1, "001101111101": 3, "011010000010": 1, "001101111010": 1, "111010000001": 1, "111101001101": 1, "111110000010": 2, "111110000101": 2, "111100000010": 1, "000110111101": 2, "000010000110": 2, "111101000001": 1, "111101111100": 1, "000100111101": 1, "000010000011": 2, "000010111011": 2, "000010001010": 2, "111010011010": 1, "111001000101": 1, "000101111111": 1, "000010111111": 1, "000010111100": 1, "001101000101": 2, "111010001101": 1, "000010011011": 1, "011010111101": 1, "010010000010": 1, "111010111001": 1, "111101011010": 1, "000101111100": 1}}, {"bench": "teleport", "setting": [1, 1, 3], "cz_twirl": [[3, 1], [3, 2], [1, 2], [2, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 10, "seed": [20261003, 3632764557, 1, 10], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"01": 727, "00": 179, "11": 74, "10": 20}, "counts_mcm": {"101011101100": 55, "101011101011": 59, "101011010100": 65, "010011101011": 59, "101100010100": 53, "010100010100": 75, "010011010100": 48, "010100101100": 67, "010011010011": 67, "101100101011": 48, "101011010101": 2, "101011010011": 52, "010100010011": 47, "010100101011": 55, "011100101011": 2, "101111010011": 2, "010011101100": 50, "101100010011": 63, "101100010101": 3, "010101010011": 2, "101100101100": 46, "101101010100": 2, "100100010011": 1, "101011011011": 1, "101011111011": 1, "010100010000": 1, "001011101100": 2, "110011010101": 1, "010011101101": 1, "010011010111": 1, "010100101111": 2, "101011101101": 5, "011100110011": 1, "010111010100": 1, "010011100011": 1, "101011101111": 3, "010011110011": 3, "110011101011": 1, "010111101100": 3, "100011010111": 1, "001100101100": 1, "110100010011": 1, "010100011100": 1, "010000010011": 1, "010101101011": 2, "101101101111": 1, "101100100100": 1, "101100101101": 2, "101100110011": 2, "101011110100": 2, "010100110100": 1, "010011110100": 1, "101100101111": 1, "101101101011": 1, "110011010011": 1, "010100101101": 3, "101101010011": 2, "101101101100": 1, "101011101000": 1, "010111010011": 2, "101111010100": 2, "010011010101": 1, "101011110011": 2, "101011011100": 1, "010101010100": 2, "001100010011": 1, "100100110100": 1, "101111101111": 1, "010100010111": 1, "111011010011": 1, "100011010011": 1, "010100111100": 1, "010100101110": 1, "101100010110": 1, "010011101111": 1, "101011010000": 1, "010101101100": 1}}, {"bench": "teleport", "setting": [1, 1, 3], "cz_twirl": [[0, 2], [3, 2], [1, 2], [3, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 11, "seed": [20261003, 3632764557, 1, 11], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"01": 166, "11": 25, "00": 748, "10": 61}, "counts_mcm": {"010011100111": 50, "101100100001": 2, "010100100111": 52, "010011100001": 3, "101011100111": 57, "010011100000": 65, "101100100111": 62, "010100011000": 61, "101100100000": 64, "101100011000": 50, "101100011111": 69, "010011011000": 54, "010100100000": 59, "101011100000": 54, "010000100111": 1, "101011011111": 44, "101011011011": 1, "010100011111": 70, "010100100011": 5, "010011011111": 46, "101011011000": 63, "010011100011": 4, "001100011111": 1, "101111100000": 2, "001100100000": 1, "010011101000": 1, "010101011111": 1, "101101011000": 2, "101111011111": 1, "010011011011": 3, "011011011001": 1, "000100101111": 1, "101011111000": 2, "010100011001": 3, "101111011000": 1, "101100100011": 1, "010011011001": 4, "101100011001": 3, "010100011100": 1, "101100111111": 1, "110100100111": 2, "101011100001": 2, "011011100000": 2, "110011011111": 1, "101011100011": 1, "110011011000": 1, "010111011000": 3, "011100100111": 3, "101111100111": 1, "100100011111": 1, "101000100000": 1, "101011101111": 1, "101011101011": 1, "110011100000": 1, "101011011001": 1, "011100011000": 1, "000100100111": 1, "101100011011": 2, "100011100111": 1, "101000111000": 1, "001011100111": 1, "010011101111": 1, "010101100111": 1, "010111100111": 1, "101101011111": 1, "010000011011": 1}}, {"bench": "teleport", "setting": [1, 1, 3], "cz_twirl": [[1, 1], [1, 0], [1, 2], [0, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 12, "seed": [20261003, 3632764557, 1, 12], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 714, "11": 189, "00": 76, "01": 21}, "counts_mcm": {"011011000001": 59, "011011111001": 68, "011100111110": 53, "100011111001": 47, "011100111001": 55, "100100000001": 50, "100100111110": 79, "011011111110": 44, "100011000001": 61, "011100000110": 73, "100011111110": 41, "011111000110": 2, "100100111001": 57, "100100001001": 1, "100011000110": 51, "011100000001": 79, "011100000111": 2, "011011000110": 53, "011011000010": 4, "100100000110": 42, "100111000110": 5, "100100000111": 2, "100011111111": 3, "100101000001": 3, "100011011010": 1, "011011111011": 1, "101011000001": 1, "100100011110": 1, "011100111011": 1, "100111111001": 1, "101100000001": 1, "111100111110": 1, "100111111010": 1, "011011111111": 1, "011011111010": 4, "100011111010": 3, "100000111010": 1, "100111111110": 2, "011101111001": 3, "100111000001": 2, "111011111001": 1, "100100111111": 2, "100100011001": 1, "011100000010": 2, "011100001010": 2, "101011111110": 1, "100011111000": 2, "100011001010": 1, "011101001001": 1, "011100001110": 3, "000100000110": 1, "011011011110": 2, "011100110001": 1, "011100111010": 1, "111011111110": 1, "011000000110": 1, "101100000110": 1, "100011011110": 1, "011111000001": 1, "111100000001": 2, "101011001110": 1, "100101111110": 1, "011011011001": 1, "111011000001": 2, "100011011001": 1, "111100111001": 1, "011111111001": 1, "011100111000": 1, "101011000110": 1, "011101000110": 1, "011101111110": 1, "111011111010": 1}}, {"bench": "teleport", "setting": [1, 1, 3], "cz_twirl": [[0, 0], [0, 1], [0, 2], [1, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 13, "seed": [20261003, 3632764557, 1, 13], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 155, "11": 741, "01": 85, "00": 19}, "counts_mcm": {"100100000000": 60, "100011111111": 70, "011011000111": 53, "011011111111": 41, "100100111000": 55, "011011000011": 2, "100011000111": 57, "011100111000": 51, "011011111000": 38, "100111000111": 1, "100011111000": 49, "100100111001": 6, "111100000111": 3, "011010000000": 2, "011100000000": 62, "100100111111": 58, "100100000111": 53, "011011001000": 2, "011100000111": 54, "100011000000": 54, "100101000111": 3, "011011000000": 55, "100011001000": 5, "100101111000": 3, "111111000111": 1, "011100011000": 1, "011100111111": 57, "101100111111": 4, "100100011111": 1, "100011000001": 5, "011011001011": 1, "100100001000": 1, "101100000000": 5, "100011011111": 1, "111011111111": 1, "100110111111": 1, "100100000011": 1, "011011000001": 3, "111100000000": 1, "100111111000": 3, "100101111111": 1, "101011111111": 2, "101011000111": 3, "100011001111": 4, "011100001111": 1, "100011000011": 4, "101011111000": 3, "100100111011": 2, "100011111011": 1, "011011111001": 2, "011100111100": 1, "101011000000": 3, "100111000000": 2, "011111000000": 1, "000100000111": 1, "101100000111": 1, "011011000100": 1, "011100000001": 1, "101100111000": 3, "011011011000": 1, "011011111011": 1, "111100111000": 1, "011101111000": 2, "100000111111": 2, "011111001000": 1, "000011000011": 1, "011111000111": 2, "011100111001": 1, "000100111000": 1, "100111111111": 1, "011100111011": 2, "011101111111": 3, "100000000000": 1, "101111000111": 1, "100011011000": 1, "100100000001": 3, "011100110011": 1, "011100001000": 1, "111011000000": 1, "100111111001": 1, "011101000000": 1, "011100101000": 1, "011111111111": 1, "100100000100": 1, "111011000111": 1, "100101000000": 1, "011011001111": 1, "010100111000": 1, "100011111001": 1, "100100001111": 1}}, {"bench": "teleport", "setting": [1, 1, 3], "cz_twirl": [[2, 0], [2, 0], [1, 3], [2, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 14, "seed": [20261003, 3632764557, 1, 14], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"01": 202, "00": 704, "10": 71, "11": 23}, "counts_mcm": {"000001001100": 68, "111110110100": 54, "111110001011": 41, "000110001100": 41, "111001001100": 59, "000001001011": 69, "111001110100": 67, "111001110011": 62, "000001110101": 2, "000110001011": 66, "111001001011": 48, "000110110100": 70, "111001110111": 1, "111110110011": 47, "000001110011": 62, "111000001011": 2, "000110110011": 60, "111110001100": 44, "000110001101": 5, "000001110100": 56, "000010110011": 2, "111110110101": 2, "111001001000": 1, "000001110111": 3, "111110110111": 3, "011110110011": 1, "000110110110": 1, "000010001100": 2, "111001001111": 2, "000001000100": 1, "111000001100": 3, "111010110011": 1, "000110111100": 1, "000001001101": 2, "111110001101": 3, "000110110101": 2, "000001111011": 1, "011001110011": 1, "111001001101": 3, "111111110100": 1, "111110001111": 2, "001001001100": 3, "111111001011": 2, "000001110000": 2, "000001001111": 1, "000110110111": 4, "011110001011": 2, "001001110011": 3, "011001110100": 1, "000111001011": 2, "111111110011": 1, "000111110100": 1, "111110001000": 2, "000110001111": 1, "111001110101": 1, "000010001011": 1, "111110111100": 1, "000110010100": 2, "011001001100": 2, "011110110100": 1, "000010110100": 1, "111010001100": 1, "111001111011": 1, "001001110100": 1, "000111110011": 1}}, {"bench": "teleport", "setting": [1, 1, 3], "cz_twirl": [[0, 1], [0, 3], [3, 3], [3, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 15, "seed": [20261003, 3632764557, 1, 15], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 698, "10": 193, "01": 80, "00": 29}, "counts_mcm": {"011000101111": 51, "011111101111": 36, "011111101000": 58, "011000010000": 67, "100111010000": 58, "100000101000": 65, "100111101000": 70, "100000010000": 58, "100111010111": 46, "011000101000": 72, "100000010111": 61, "011000010111": 48, "011111010000": 60, "100111101111": 62, "100000100000": 1, "100000101001": 2, "011111010111": 52, "011000101011": 5, "111111010111": 2, "100000101111": 63, "100000010011": 3, "111000101000": 2, "101000010111": 2, "011111101001": 3, "111111101111": 2, "011000110000": 3, "011000011000": 2, "011000010100": 1, "100011101111": 1, "011111010001": 2, "011111110111": 1, "110000101111": 1, "011000101001": 1, "100111110000": 1, "100111101011": 2, "011011010111": 1, "011011101001": 1, "011111101011": 2, "100001010111": 1, "011001101000": 1, "011000010011": 2, "100111010001": 3, "101111010111": 1, "100011010111": 1, "100000100111": 1, "011011101000": 2, "111110011000": 1, "011000010001": 1, "011001010111": 1, "011111110000": 1, "100001101111": 2, "111111010000": 1, "011011010000": 1, "100111010011": 1, "011111011000": 2, "100000010001": 1, "011111100111": 1, "000111101000": 1, "100111110111": 1, "000111101111": 1, "011111011111": 1, "101111010000": 1, "110001101000": 1, "100111001000": 1}}, {"bench": "teleport", "setting": [1, 1, 3], "cz_twirl": [[3, 1], [3, 0], [3, 2], [3, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 16, "seed": [20261003, 3632764557, 1, 16], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 762, "11": 133, "00": 92, "01": 13}, "counts_mcm": {"010101101100": 67, "010100101100": 1, "101010010011": 53, "101101101011": 37, "010101010100": 62, "010010010100": 42, "101101010011": 60, "010101010011": 65, "101010010100": 54, "101010101100": 59, "010010010011": 71, "010010010101": 3, "101101010100": 39, "010110010100": 4, "101110101100": 2, "010010101011": 65, "010101101011": 56, "101101101100": 33, "101010101011": 74, "101010010101": 2, "010100101011": 1, "010010101100": 59, "011010010111": 1, "110010010011": 1, "101010101000": 1, "100010101011": 1, "010011101100": 1, "001010010011": 2, "010101110011": 2, "010010011011": 4, "101010110011": 1, "001101101100": 1, "101101101000": 3, "010010000011": 1, "101011101011": 2, "010101100100": 2, "101101011100": 3, "010110010011": 1, "010010101101": 1, "110010101100": 1, "011010010100": 2, "010010101111": 2, "010011101101": 1, "011010101011": 2, "010100010011": 1, "101011010011": 3, "010101110100": 1, "010010010111": 1, "110101101011": 4, "101010011011": 4, "101110010100": 1, "100101101011": 1, "011010010011": 1, "000101010100": 1, "010011010011": 2, "101010001100": 1, "110101010011": 1, "011010101100": 1, "001101101011": 2, "110101010100": 2, "010101011011": 1, "011101101011": 1, "001101111100": 1, "010010010000": 1, "101011010100": 1, "101010101101": 1, "011101010011": 2, "101110101011": 1, "101111010011": 1, "101011011011": 1, "010100010100": 1, "010110101100": 1, "101100101100": 1, "101101101111": 2, "101101011011": 1, "101010010111": 2, "111010010100": 1, "010010100011": 1, "100010010100": 1, "101101010111": 1, "010010110100": 1, "101001101100": 1, "010101101111": 1, "101011101100": 1, "100101101100": 1}}, {"bench": "teleport", "setting": [1, 1, 3], "cz_twirl": [[3, 3], [2, 2], [3, 2], [3, 0]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 17, "seed": [20261003, 3632764557, 1, 17], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 718, "10": 174, "01": 84, "00": 24}, "counts_mcm": {"011010100111": 57, "100101100000": 42, "011010011000": 67, "011101011111": 60, "011010100011": 4, "100010100000": 45, "011010011111": 51, "100010100111": 62, "100101011000": 60, "100101100111": 55, "100010011000": 42, "011101100000": 50, "011010100000": 77, "011110100111": 7, "100101011111": 51, "011101101111": 2, "100010011111": 59, "100010100001": 4, "011101100111": 65, "011101011000": 63, "011110011111": 3, "100100011000": 1, "101101100111": 1, "111010100111": 2, "000101011111": 1, "011010100001": 2, "011101011011": 1, "011101100011": 3, "100010011100": 1, "011101100001": 3, "100110011000": 2, "011010101111": 3, "100101011011": 5, "111101100000": 1, "011100100111": 1, "011011100000": 1, "101010100000": 1, "011101011101": 1, "011011011000": 1, "100010011001": 4, "111101011000": 2, "011110100000": 1, "101010011011": 1, "000101100111": 1, "101101011111": 1, "011010011011": 2, "100010100011": 1, "101101011000": 1, "100001011111": 1, "100100100111": 3, "100101101111": 2, "011011100111": 3, "100010011011": 1, "100101011001": 2, "011101111000": 1, "011101111111": 1, "111101011111": 2, "111010011111": 1, "100101100011": 2, "101010100111": 1, "100011011000": 1, "000010011000": 1, "000010100111": 1, "011010011001": 1, "101010011111": 1, "100101100001": 1, "100010101111": 1, "100110100000": 1, "100010111111": 1}}, {"bench": "teleport", "setting": [1, 1, 3], "cz_twirl": [[0, 1], [0, 0], [0, 3], [1, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 18, "seed": [20261003, 3632764557, 1, 18], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 728, "10": 157, "01": 86, "00": 29}, "counts_mcm": {"101101001010": 54, "110101001101": 1, "010010001101": 70, "101101001101": 71, "101010001001": 1, "010010110010": 64, "010101110101": 60, "101010110101": 49, "101101110101": 57, "010101110010": 55, "101101110010": 49, "010101001101": 55, "101010001110": 2, "010010110101": 52, "101010110010": 44, "101010110110": 2, "010010001010": 50, "010101001010": 61, "101010001101": 61, "101010001010": 50, "101011110010": 1, "101101110110": 4, "101001001010": 1, "011010001110": 1, "101011001101": 2, "010010010010": 1, "101101001011": 2, "010110110101": 1, "101101010101": 2, "011010001101": 3, "110101110100": 1, "010101001111": 1, "110010110101": 1, "010101001011": 1, "010010001001": 1, "101101110011": 5, "010101111010": 1, "011101110010": 1, "010101111101": 2, "101010111010": 2, "001100110010": 1, "010010001110": 2, "010110110010": 1, "010011001010": 1, "010110001010": 2, "010010110011": 1, "010011110101": 1, "010011001101": 1, "101110110010": 1, "001101110101": 1, "011010110101": 3, "101010001011": 4, "101010001100": 1, "101011110101": 2, "101101001110": 2, "101101110111": 2, "010101001110": 2, "011101001010": 1, "101101110100": 1, "010001001101": 1, "011101001101": 1, "101100001100": 1, "101100110010": 2, "010010000010": 1, "010010001011": 1, "001010110101": 1, "010101110011": 2, "101001001101": 1, "010010000101": 1, "101111001101": 1, "110101110010": 2, "101010001111": 1, "010110001101": 2, "100101001101": 1, "010100001101": 1, "010101110110": 1, "101110001101": 1, "101010111101": 1, "010100001010": 1, "101010010101": 1, "110010001101": 1, "101110110101": 1, "010010010110": 1}}, {"bench": "teleport", "setting": [1, 1, 3], "cz_twirl": [[1, 1], [0, 0], [1, 1], [3, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 19, "seed": [20261003, 3632764557, 1, 19], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"00": 726, "01": 164, "10": 90, "11": 20}, "counts_mcm": {"000110011100": 50, "000110011011": 44, "000001100011": 56, "000001011100": 76, "111111011100": 2, "111001011100": 61, "111110100100": 68, "000001011011": 58, "111001100011": 49, "111110100011": 50, "111110011100": 51, "000110100100": 61, "111110011011": 53, "000001100100": 70, "000110100011": 46, "111001100100": 67, "000110010011": 1, "111001011011": 58, "000110111100": 1, "000111011011": 2, "111001100101": 3, "111001011111": 3, "000001011110": 1, "000110100101": 4, "110110011100": 1, "011001100011": 2, "001001100100": 3, "111110101011": 1, "001110101100": 1, "111010100011": 3, "111110100101": 2, "000000011100": 1, "000001011111": 1, "101001100011": 1, "111010100100": 2, "001001100011": 1, "001110100011": 1, "111110100111": 2, "001110111011": 1, "111001011101": 1, "000110000100": 1, "000001100101": 2, "000010011011": 1, "011110100100": 1, "001001011100": 1, "111110100000": 1, "011110011011": 2, "111111100100": 1, "111110101100": 1, "000001011101": 1, "111110011111": 1, "000010011100": 2, "001001011011": 1, "000111100100": 2, "000110100111": 2, "011110100011": 1, "001110100100": 1, "111001100111": 3, "000110100001": 1, "111110111100": 1, "000110011000": 1, "111000011011": 1, "111110011101": 1, "111101100100": 1, "000110011111": 1, "111001101011": 1, "000110011101": 1, "000001100111": 1, "000111011100": 1, "001110011011": 1, "111110001011": 1, "000110101011": 1, "111010011100": 1, "000000100100": 1}}, {"bench": "teleport", "setting": [1, 3, 1], "cz_twirl": [[0, 1], [3, 2], [3, 0], [1, 0]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 0, "seed": [20261003, 3632764557, 2, 0], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 650, "00": 35, "10": 220, "01": 95}, "counts_mcm": {"0011": 82, "1010": 55, "0100": 88, "1000": 67, "0110": 70, "1111": 56, "1100": 68, "1101": 63, "0111": 50, "1001": 61, "0010": 55, "1011": 48, "0000": 63, "0001": 60, "1110": 56, "0101": 58}}, {"bench": "teleport", "setting": [1, 3, 1], "cz_twirl": [[2, 1], [3, 3], [1, 0], [2, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 1, "seed": [20261003, 3632764557, 2, 1], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"00": 668, "11": 31, "01": 208, "10": 93}, "counts_mcm": {"1100": 65, "0010": 67, "0101": 63, "1000": 57, "1010": 66, "1110": 56, "0100": 66, "1011": 50, "0011": 54, "0001": 54, "1111": 60, "0110": 73, "1101": 43, "1001": 86, "0000": 60, "0111": 80}}, {"bench": "teleport", "setting": [1, 3, 1], "cz_twirl": [[2, 1], [3, 1], [1, 3], [3, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 2, "seed": [20261003, 3632764557, 2, 2], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"00": 215, "01": 686, "10": 22, "11": 77}, "counts_mcm": {"1011": 58, "1100": 66, "1001": 57, "0110": 54, "1111": 64, "0100": 53, "1010": 56, "1101": 65, "0111": 54, "0001": 65, "0011": 76, "1110": 73, "1000": 63, "0000": 50, "0101": 76, "0010": 70}}, {"bench": "teleport", "setting": [1, 3, 1], "cz_twirl": [[1, 2], [3, 1], [0, 3], [0, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 3, "seed": [20261003, 3632764557, 2, 3], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 647, "01": 95, "10": 217, "00": 41}, "counts_mcm": {"1110": 69, "1010": 68, "1111": 52, "0011": 73, "0110": 70, "1000": 59, "1101": 49, "0000": 52, "1100": 61, "0101": 71, "0010": 68, "0100": 61, "0001": 62, "1011": 63, "1001": 59, "0111": 63}}, {"bench": "teleport", "setting": [1, 3, 1], "cz_twirl": [[2, 3], [3, 0], [1, 3], [2, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 4, "seed": [20261003, 3632764557, 2, 4], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"01": 41, "10": 652, "00": 93, "11": 214}, "counts_mcm": {"1100": 67, "0001": 57, "1110": 50, "0110": 67, "0100": 60, "1001": 76, "0011": 58, "1000": 54, "0000": 67, "0111": 71, "1101": 69, "0010": 52, "1111": 58, "1011": 59, "0101": 63, "1010": 72}}, {"bench": "teleport", "setting": [1, 3, 1], "cz_twirl": [[0, 3], [2, 1], [0, 1], [2, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 5, "seed": [20261003, 3632764557, 2, 5], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 653, "11": 206, "00": 102, "01": 39}, "counts_mcm": {"1110": 55, "0011": 86, "1010": 60, "1101": 56, "0001": 68, "1011": 80, "1111": 47, "1100": 50, "0111": 58, "1000": 57, "0000": 71, "0110": 55, "1001": 55, "0010": 63, "0101": 75, "0100": 64}}, {"bench": "teleport", "setting": [1, 3, 1], "cz_twirl": [[0, 3], [3, 3], [1, 1], [1, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 6, "seed": [20261003, 3632764557, 2, 6], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 647, "01": 101, "10": 208, "00": 44}, "counts_mcm": {"1011": 57, "0010": 63, "0101": 65, "1000": 60, "0100": 77, "1100": 68, "0011": 60, "0001": 56, "1101": 58, "1110": 75, "1001": 72, "0110": 59, "0111": 53, "1111": 59, "0000": 48, "1010": 70}}, {"bench": "teleport", "setting": [1, 3, 1], "cz_twirl": [[3, 0], [1, 3], [1, 2], [3, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 7, "seed": [20261003, 3632764557, 2, 7], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"00": 675, "01": 213, "11": 29, "10": 83}, "counts_mcm": {"1010": 59, "1011": 64, "0101": 57, "1111": 68, "0011": 76, "1110": 69, "1100": 52, "1000": 64, "0010": 68, "1101": 53, "0110": 70, "0111": 66, "0100": 60, "1001": 54, "0000": 57, "0001": 63}}, {"bench": "teleport", "setting": [1, 3, 1], "cz_twirl": [[2, 2], [1, 2], [3, 2], [3, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 8, "seed": [20261003, 3632764557, 2, 8], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 663, "10": 218, "01": 88, "00": 31}, "counts_mcm": {"0001": 75, "0100": 60, "0111": 52, "1100": 73, "0010": 61, "0011": 71, "1101": 60, "1000": 61, "0110": 59, "1110": 68, "0101": 62, "0000": 63, "1001": 63, "1111": 57, "1011": 61, "1010": 54}}, {"bench": "teleport", "setting": [1, 3, 1], "cz_twirl": [[0, 3], [1, 2], [0, 3], [3, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 9, "seed": [20261003, 3632764557, 2, 9], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 665, "11": 206, "00": 99, "01": 30}, "counts_mcm": {"1001": 63, "1000": 62, "0000": 54, "1101": 53, "1100": 68, "0101": 80, "0110": 51, "0001": 56, "0100": 57, "0111": 53, "0011": 76, "0010": 79, "1011": 61, "1111": 60, "1110": 69, "1010": 58}}, {"bench": "teleport", "setting": [1, 3, 1], "cz_twirl": [[2, 2], [1, 2], [3, 2], [2, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 10, "seed": [20261003, 3632764557, 2, 10], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 647, "11": 221, "00": 94, "01": 38}, "counts_mcm": {"0010": 59, "0000": 63, "0011": 63, "0101": 63, "1110": 73, "0110": 52, "1001": 59, "1010": 63, "1100": 70, "1011": 65, "0111": 70, "0100": 64, "1111": 62, "1000": 65, "0001": 53, "1101": 56}}, {"bench": "teleport", "setting": [1, 3, 1], "cz_twirl": [[2, 0], [0, 3], [2, 3], [3, 0]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 11, "seed": [20261003, 3632764557, 2, 11], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"00": 232, "01": 637, "11": 88, "10": 43}, "counts_mcm": {"1110": 56, "1011": 74, "1111": 59, "0111": 49, "1001": 86, "1100": 51, "0110": 62, "0000": 56, "1101": 69, "0001": 65, "0101": 71, "0010": 53, "0011": 55, "0100": 67, "1010": 56, "1000": 71}}, {"bench": "teleport", "setting": [1, 3, 1], "cz_twirl": [[3, 0], [2, 3], [2, 1], [2, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 12, "seed": [20261003, 3632764557, 2, 12], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 641, "00": 109, "11": 215, "01": 35}, "counts_mcm": {"1001": 66, "0100": 77, "1011": 67, "0101": 64, "1010": 63, "0011": 77, "0001": 54, "1000": 73, "1111": 57, "1110": 60, "0010": 56, "0110": 70, "0111": 58, "0000": 53, "1100": 53, "1101": 52}}, {"bench": "teleport", "setting": [1, 3, 1], "cz_twirl": [[1, 3], [1, 3], [0, 1], [1, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 13, "seed": [20261003, 3632764557, 2, 13], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 676, "00": 108, "11": 182, "01": 34}, "counts_mcm": {"1000": 77, "0011": 62, "0010": 70, "1010": 62, "1011": 56, "0100": 67, "1101": 48, "1111": 58, "1100": 69, "1001": 58, "0101": 64, "1110": 63, "0110": 69, "0000": 59, "0111": 57, "0001": 61}}, {"bench": "teleport", "setting": [1, 3, 1], "cz_twirl": [[0, 3], [1, 1], [0, 3], [3, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 14, "seed": [20261003, 3632764557, 2, 14], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 630, "10": 230, "01": 102, "00": 38}, "counts_mcm": {"0011": 76, "0000": 64, "1101": 72, "1001": 57, "0110": 66, "1011": 56, "0101": 64, "1111": 64, "0010": 56, "1010": 74, "0111": 46, "0100": 66, "1110": 66, "1100": 44, "1000": 64, "0001": 65}}, {"bench": "teleport", "setting": [1, 3, 1], "cz_twirl": [[0, 0], [3, 2], [3, 3], [3, 0]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 15, "seed": [20261003, 3632764557, 2, 15], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 644, "10": 231, "01": 96, "00": 29}, "counts_mcm": {"1011": 53, "0101": 72, "1111": 68, "0000": 49, "0011": 59, "1100": 78, "0110": 68, "1110": 66, "1000": 74, "0111": 65, "1101": 44, "1010": 66, "0001": 56, "1001": 56, "0010": 60, "0100": 66}}, {"bench": "teleport", "setting": [1, 3, 1], "cz_twirl": [[2, 1], [0, 2], [3, 2], [2, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 16, "seed": [20261003, 3632764557, 2, 16], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"01": 660, "10": 31, "00": 217, "11": 92}, "counts_mcm": {"1010": 62, "1111": 69, "0100": 52, "0011": 51, "1101": 79, "1011": 71, "0110": 61, "1100": 61, "1001": 69, "0111": 61, "1000": 56, "0001": 64, "0010": 58, "0101": 67, "1110": 59, "0000": 60}}, {"bench": "teleport", "setting": [1, 3, 1], "cz_twirl": [[0, 0], [3, 2], [0, 1], [3, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 17, "seed": [20261003, 3632764557, 2, 17], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 662, "01": 77, "10": 227, "00": 34}, "counts_mcm": {"1010": 57, "0011": 68, "1101": 62, "0110": 67, "1011": 68, "1000": 51, "0001": 79, "1001": 67, "1110": 53, "1100": 65, "0000": 58, "0111": 67, "1111": 62, "0010": 66, "0101": 58, "0100": 52}}, {"bench": "teleport", "setting": [1, 3, 1], "cz_twirl": [[1, 2], [0, 0], [0, 1], [3, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 18, "seed": [20261003, 3632764557, 2, 18], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"01": 649, "00": 223, "11": 92, "10": 36}, "counts_mcm": {"0001": 58, "0011": 72, "1010": 59, "0100": 62, "0101": 53, "1000": 65, "0111": 64, "0000": 69, "1001": 46, "0010": 69, "0110": 54, "1011": 65, "1111": 56, "1100": 81, "1101": 55, "1110": 72}}, {"bench": "teleport", "setting": [1, 3, 1], "cz_twirl": [[3, 0], [1, 0], [2, 0], [0, 0]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 19, "seed": [20261003, 3632764557, 2, 19], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"01": 41, "11": 201, "10": 669, "00": 89}, "counts_mcm": {"1111": 66, "1001": 66, "0011": 62, "0100": 67, "1000": 63, "1110": 68, "0001": 65, "0110": 66, "1100": 74, "0000": 51, "0101": 45, "1010": 73, "0010": 62, "1011": 50, "0111": 66, "1101": 56}}, {"bench": "teleport", "setting": [1, 3, 3], "cz_twirl": [[1, 2], [3, 3], [1, 3], [1, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 0, "seed": [20261003, 3632764557, 3, 0], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 607, "11": 219, "00": 123, "01": 51}, "counts_mcm": {"110011101110": 56, "001011010110": 67, "001100010110": 61, "001011101110": 52, "001011101001": 58, "001100101110": 55, "111011010110": 1, "110100101001": 66, "001100101001": 51, "110100010110": 48, "001111010001": 2, "110100101110": 42, "001111101110": 1, "110100010001": 63, "110011010001": 54, "001100010001": 62, "110011010110": 53, "010011101001": 3, "001100101010": 4, "111011010001": 4, "001111010110": 1, "001011010001": 49, "001100101000": 1, "110100010010": 1, "001011001110": 1, "110011101001": 52, "110011101111": 1, "110111101001": 2, "110011110001": 2, "001101101110": 2, "001011101111": 1, "110000010001": 2, "001100011110": 1, "110100010111": 4, "110101010110": 2, "110011101010": 3, "110101010001": 1, "001011010010": 1, "110011001001": 1, "001011101010": 2, "110100011110": 4, "001011011001": 2, "110011011110": 1, "110111101110": 2, "001100101111": 2, "010100010110": 2, "000100011110": 1, "000100010110": 1, "110011100111": 1, "110100101111": 2, "111100010110": 1, "001100111110": 2, "001011011110": 1, "000100101110": 1, "010100101110": 2, "001000010001": 1, "000100010001": 1, "110101101001": 1, "001100101011": 1, "110111010110": 1, "110101010000": 1, "010100101001": 1, "001100011010": 1, "111011101001": 2, "110100101010": 2, "010011101110": 2, "001011110110": 1, "001100010010": 1, "110100110001": 1, "001111101001": 1, "000011010001": 1, "001100110001": 1, "010100010001": 3, "000111010110": 1, "110011101100": 1, "110011011001": 1, "011011101001": 1, "110101101110": 1, "001100011001": 1, "110100010000": 1, "000011101001": 1, "110011010111": 1, "001100110110": 1, "111100011001": 1, "001100010111": 1, "001000010110": 2, "111011011110": 1, "111100101001": 1, "010011010001": 1, "001101101001": 1, "111100101110": 1}}, {"bench": "teleport", "setting": [1, 3, 3], "cz_twirl": [[0, 0], [1, 1], [1, 3], [1, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 1, "seed": [20261003, 3632764557, 3, 1], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 245, "10": 605, "00": 110, "01": 40}, "counts_mcm": {"100101111011": 51, "100010000100": 69, "011101000100": 61, "100010111011": 56, "011101111011": 42, "011010111100": 55, "100101111100": 42, "011010000100": 67, "100010111100": 67, "100101000100": 53, "011010111011": 69, "011010000011": 53, "011101111100": 58, "011101000011": 47, "100100111011": 2, "100101000011": 58, "100010000011": 48, "100011000100": 2, "111010000011": 2, "100010000101": 6, "011101000000": 1, "100010111111": 4, "011101101100": 1, "100001000100": 2, "111010000100": 2, "100010111101": 1, "101101111011": 2, "100001000011": 1, "100101111111": 3, "100101000111": 4, "011110000100": 2, "101010111100": 2, "000101000011": 1, "011101000101": 1, "011011000100": 1, "100101000101": 4, "111010111011": 1, "100010000000": 1, "110101000011": 1, "111101000100": 1, "100010011100": 2, "011010001100": 2, "100010000111": 4, "100011111011": 3, "011110111011": 2, "011010111111": 2, "011100000011": 1, "100101001011": 1, "011010000101": 1, "100001111011": 1, "000010111100": 2, "101101000100": 2, "100011000011": 3, "011110000011": 2, "100010111000": 2, "011101000111": 2, "011011000011": 1, "100110111100": 1, "000101111011": 1, "100101111101": 1, "111101111011": 1, "111101000011": 1, "101010000011": 1, "101010111011": 1, "100010011000": 1, "011101111111": 2, "100110000100": 1, "100100000011": 1, "101010000101": 1, "011101001100": 1, "100100111100": 1, "100111000011": 1, "101010000100": 1, "100101011100": 1, "100010111001": 1, "011110111100": 1, "011101010011": 1, "100001111100": 1, "100110000011": 1}}, {"bench": "teleport", "setting": [1, 3, 3], "cz_twirl": [[1, 1], [2, 1], [0, 2], [0, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 2, "seed": [20261003, 3632764557, 3, 2], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 587, "00": 124, "11": 251, "01": 38}, "counts_mcm": {"011001101001": 72, "100110101110": 70, "011110101110": 47, "100001101110": 48, "011001010110": 57, "100001101001": 51, "100001010110": 54, "011110010110": 59, "100110010110": 54, "011110010001": 59, "011110101001": 58, "100001010001": 62, "011001010001": 59, "100110010001": 66, "011110010010": 3, "011001001110": 1, "011001101110": 54, "011110010111": 1, "011010101110": 2, "100110101001": 49, "100001101111": 1, "100110011110": 1, "011110101111": 3, "011001011110": 2, "011001010111": 3, "100111101001": 1, "011111010110": 2, "100110010111": 1, "011110101010": 1, "011110010000": 1, "100001010111": 2, "101001101001": 2, "100110100110": 1, "011110110110": 1, "100110101000": 1, "100010101001": 3, "011010101001": 4, "100110101111": 1, "100001010010": 4, "011001010010": 2, "100001011001": 1, "111110010110": 1, "100110010010": 3, "011000010110": 2, "111001101001": 1, "100111010110": 1, "100010010110": 1, "100110101010": 1, "101111101001": 1, "011001110001": 2, "100001011110": 1, "101001010110": 2, "011110110001": 1, "011001010000": 2, "100110000110": 1, "111001010001": 2, "111110010001": 1, "100110010000": 1, "011001101010": 1, "100001111110": 1, "011111010001": 1, "011010010001": 2, "100110110001": 1, "111110101001": 1, "011001101000": 1, "011110011110": 1, "100010101110": 2, "100010010010": 1}}, {"bench": "teleport", "setting": [1, 3, 3], "cz_twirl": [[2, 2], [1, 2], [3, 2], [0, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 3, "seed": [20261003, 3632764557, 3, 3], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"00": 240, "01": 606, "10": 49, "11": 105}, "counts_mcm": {"001110010000": 57, "110110101000": 64, "001001010111": 40, "110001010111": 65, "001001101000": 61, "110110010111": 55, "001110101000": 52, "001110010111": 46, "110001010000": 61, "110110010000": 70, "001001101111": 56, "110110101111": 49, "110001101111": 54, "001110101111": 52, "001001010000": 63, "110010010111": 1, "110001101000": 74, "110000101000": 1, "110001011000": 1, "001110101011": 5, "110010010000": 4, "110000010000": 1, "110000101111": 1, "001001010011": 2, "110010101000": 2, "010110010000": 2, "110111010111": 3, "100001101000": 1, "110001010011": 2, "001110011111": 1, "110110101011": 2, "111001101111": 1, "111110010000": 2, "010110101000": 1, "111001110000": 1, "010110101111": 1, "110111101000": 1, "110110100000": 1, "110001101001": 4, "010001010000": 1, "110110101110": 1, "001110110000": 1, "110010101111": 1, "001010101111": 1, "001111010000": 1, "001110101001": 2, "010001101111": 1, "001110010011": 2, "001001011000": 1, "111110101111": 2, "111001010000": 1, "111001101000": 1, "110110001000": 1, "001001010001": 1, "001010010111": 1, "000110101011": 1, "010110010111": 1, "110110101001": 1, "001110110111": 2, "110111101111": 1, "110110010001": 1, "001001100111": 1, "110110001111": 1, "110110011111": 1, "001001011111": 2, "000001101000": 1, "110110010011": 1, "001111101000": 2, "110001010001": 2, "001001110111": 1, "001111101111": 1, "001110011000": 1}}, {"bench": "teleport", "setting": [1, 3, 3], "cz_twirl": [[2, 3], [3, 0], [3, 3], [1, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 4, "seed": [20261003, 3632764557, 3, 4], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 254, "11": 591, "01": 113, "00": 42}, "counts_mcm": {"010010100110": 51, "010010011001": 65, "101010100110": 61, "101101100110": 57, "101101011110": 61, "101110100001": 3, "101010100001": 52, "010101100110": 52, "101101011001": 64, "101010011110": 48, "010101011110": 60, "100010100001": 1, "010101100001": 43, "010010100001": 62, "101101111010": 1, "101101100001": 59, "101010011001": 50, "101100100110": 1, "010101011001": 62, "101100011110": 1, "010011100110": 1, "010010100000": 1, "010010011110": 53, "010010111110": 1, "010101111001": 2, "101101100111": 4, "101111011001": 1, "101110011001": 3, "101010011010": 1, "101001100001": 1, "110010011110": 2, "010110100001": 3, "101101011010": 5, "110101011001": 2, "101101011101": 1, "110010100001": 2, "110010100110": 3, "010101011011": 1, "010101011111": 2, "010101101110": 2, "010101011010": 1, "110101100001": 2, "100101011110": 2, "101010100000": 1, "001010100110": 1, "010011100001": 2, "010001011110": 1, "100011011110": 1, "110101011110": 1, "101101011111": 2, "011010100110": 1, "010010011111": 3, "101101100010": 1, "011101011001": 1, "110101100110": 1, "101010100010": 1, "101010111001": 1, "110010011001": 1, "010010101110": 2, "001101100110": 1, "010010011000": 1, "011011011110": 1, "101011100110": 2, "101010011000": 1, "101110011110": 1, "100010100110": 1, "010010100010": 2, "010101000110": 1, "101010100111": 1, "011101100001": 1, "011010100001": 1, "101110100110": 1, "100101100110": 1, "101101111001": 1, "110010100011": 1, "010011011110": 1, "101101000110": 1, "010010011010": 1, "010110100010": 1, "011010011110": 1, "010101100111": 2, "001010011110": 1, "010110011110": 1, "010110100110": 1, "101011011110": 1}}, {"bench": "teleport", "setting": [1, 3, 3], "cz_twirl": [[3, 3], [1, 0], [3, 3], [1, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 5, "seed": [20261003, 3632764557, 3, 5], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"01": 237, "00": 594, "10": 123, "11": 46}, "counts_mcm": {"101001010110": 4, "101110010101": 53, "010001010101": 62, "010001101010": 55, "101001101101": 56, "101001101010": 61, "010110101010": 49, "010110101101": 62, "101110101010": 58, "010000101101": 1, "101111101101": 2, "010001010010": 55, "101001010101": 69, "101110101101": 55, "101110101111": 2, "101110010011": 3, "010110010101": 64, "010110010010": 54, "110110010101": 1, "110001101010": 2, "101001010010": 54, "101111101010": 2, "010001101110": 2, "010001101101": 51, "101110010010": 55, "101110110010": 1, "010111010101": 2, "101110101110": 2, "011110010101": 2, "100001010101": 1, "101010101010": 2, "110001101101": 1, "101001101100": 1, "110110101010": 1, "101001010100": 1, "010110101011": 3, "010110010110": 1, "101110110101": 2, "010110110101": 2, "010110101110": 3, "010110010011": 2, "011001010010": 2, "010001010110": 1, "101001010011": 1, "010001110010": 1, "001110101101": 1, "010110001010": 1, "010110110010": 1, "010111010010": 1, "101110010110": 5, "101001110010": 1, "010001010100": 1, "010001011010": 1, "010001010111": 1, "111001101101": 1, "011110101010": 1, "010110011010": 1, "010111101010": 2, "101010010010": 3, "001110010010": 1, "110001010101": 2, "011001101101": 1, "110001011010": 1, "101001101011": 1, "100110101101": 1, "010010101010": 2, "010001101001": 1, "010110111101": 1, "101111010010": 1, "100111101101": 1, "011001101010": 1, "010010101101": 1}}, {"bench": "teleport", "setting": [1, 3, 3], "cz_twirl": [[2, 1], [0, 2], [2, 0], [0, 0]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 6, "seed": [20261003, 3632764557, 3, 6], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 241, "01": 102, "11": 606, "00": 51}, "counts_mcm": {"100100001000": 71, "011100110000": 66, "011011001111": 69, "011011110000": 50, "100011001000": 62, "011100001111": 70, "011100110111": 49, "100100110000": 44, "011011001001": 3, "100100110111": 62, "100011110111": 56, "100100001111": 53, "100011001111": 51, "011101001000": 3, "100011110000": 56, "100101001001": 1, "011100001000": 62, "011011110111": 51, "011100111111": 1, "011011001000": 47, "100111001111": 4, "011111001000": 3, "000100001000": 2, "100100001001": 3, "111100110000": 1, "011111001111": 2, "000011110111": 1, "100000110111": 1, "011111110000": 1, "100101001111": 1, "111100110111": 1, "011100001001": 1, "011011110011": 2, "100100001011": 2, "011011001101": 1, "100011110001": 5, "011100110011": 3, "000011001111": 1, "100011110011": 3, "011011001011": 2, "100000001000": 2, "011011110001": 1, "100011111111": 1, "100101110111": 2, "110011110000": 1, "100100110001": 3, "100101001000": 1, "100011001001": 1, "011101110111": 2, "100100111111": 1, "100011001011": 1, "011011010000": 2, "000100001111": 1, "100000110000": 1, "100101110000": 2, "100111110000": 1, "011101001001": 2, "101100001111": 1, "111100001111": 1, "011100001011": 1, "101011001000": 1, "011011010111": 1, "101011001111": 1, "011011111111": 1, "100011000000": 1}}, {"bench": "teleport", "setting": [1, 3, 3], "cz_twirl": [[0, 3], [1, 1], [0, 2], [3, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 7, "seed": [20261003, 3632764557, 3, 7], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 239, "00": 136, "10": 577, "01": 48}, "counts_mcm": {"000111110000": 65, "111000110000": 68, "000000110111": 46, "111111001011": 3, "000000001111": 55, "111111001111": 66, "000111001000": 57, "111000110111": 55, "111000001000": 48, "000000001000": 55, "000111110111": 61, "000001110000": 1, "111111001000": 51, "111011110000": 2, "000000110000": 65, "111000110011": 4, "111111110111": 48, "000111110001": 1, "111001110111": 2, "000000001001": 3, "111000001111": 63, "111111110000": 66, "000001001000": 1, "000111001111": 54, "011000110111": 1, "111000110001": 4, "000111010111": 3, "000011001000": 3, "000111110011": 2, "110111001000": 1, "001111001111": 2, "111111110001": 4, "000011110111": 1, "000000010000": 1, "001000110000": 2, "111000001001": 1, "000111001011": 1, "011111110111": 1, "000000001011": 1, "000001001111": 3, "000000110011": 5, "000011110000": 2, "011000001111": 2, "111001001000": 1, "000111001001": 1, "111001110000": 1, "000000111000": 1, "111000001011": 1, "111000010111": 2, "000000001100": 1, "111001110011": 1, "000000110001": 2, "011111001111": 1, "011000110000": 1, "111001111111": 1, "111011001111": 1, "001111001000": 1, "011000001000": 1, "111000000000": 1, "111001001111": 1, "000011001111": 1}}, {"bench": "teleport", "setting": [1, 3, 3], "cz_twirl": [[3, 0], [2, 0], [0, 3], [1, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 8, "seed": [20261003, 3632764557, 3, 8], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 567, "10": 255, "01": 132, "00": 46}, "counts_mcm": {"011100001111": 52, "011011110000": 39, "100100001000": 63, "011100110000": 61, "100011110111": 70, "011011001111": 62, "011100110111": 57, "100011001111": 54, "100011001000": 54, "011100001000": 48, "011011001000": 60, "100100001111": 50, "100100110000": 67, "100100001001": 1, "100100110111": 60, "100011010000": 2, "011011110011": 1, "011011110111": 55, "100011110000": 69, "101011110111": 1, "100111001111": 1, "011111110100": 1, "100011111000": 2, "100100110011": 2, "011100111111": 1, "000011001000": 1, "100011001001": 3, "100111110111": 1, "011100001011": 4, "101100110000": 3, "111100110000": 2, "101011111000": 1, "011011110001": 5, "011100111000": 4, "100100110001": 4, "011011001011": 2, "011111001000": 2, "111011001000": 1, "011100110001": 2, "011011000111": 1, "101100110111": 1, "011100101000": 1, "011011010000": 1, "100111110000": 1, "011101001111": 1, "011101110111": 1, "111011001111": 1, "011100001001": 4, "011011111111": 1, "110100001111": 1, "100100001011": 1, "011111110000": 2, "100011001011": 1, "010011110111": 1, "011011110101": 1, "101100001011": 1, "100100111111": 2, "000100110111": 1, "011100010000": 1, "011100010111": 1, "011011001001": 1, "100011000111": 1, "100101110111": 1, "100101001111": 1, "011011100111": 1, "100011110011": 1}}, {"bench": "teleport", "setting": [1, 3, 3], "cz_twirl": [[0, 3], [3, 0], [1, 0], [0, 0]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 9, "seed": [20261003, 3632764557, 3, 9], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"00": 623, "01": 232, "10": 103, "11": 42}, "counts_mcm": {"101010000110": 42, "101101000110": 49, "010101111001": 54, "010010111001": 66, "101010111110": 67, "010010000110": 53, "101101111010": 2, "010010111110": 56, "110010000110": 3, "010101111110": 54, "101010111001": 52, "010101000001": 62, "011101000110": 1, "101101000001": 60, "101010000001": 66, "001101111001": 2, "010010000001": 71, "101101111001": 54, "010101000110": 51, "010011111110": 1, "010101111010": 2, "010101000010": 3, "010010000010": 1, "010110111110": 3, "011101111110": 3, "110010111001": 2, "101101111110": 57, "101010011001": 1, "101011111001": 3, "101110111001": 3, "101101000010": 3, "101011111110": 1, "110101111110": 1, "101011000001": 1, "010101011001": 3, "010101000000": 2, "101101111111": 2, "010010011001": 2, "101010000010": 2, "101010011110": 1, "001101111110": 1, "101010001001": 1, "101101000111": 1, "010110000010": 1, "011010000010": 1, "100010000001": 2, "011010111001": 1, "010101111101": 1, "010001111110": 2, "011101111001": 1, "101110000110": 2, "010010000111": 3, "101101001110": 1, "010101101001": 1, "010010110110": 1, "110010111110": 1, "010010111010": 1, "011101000000": 1, "101010000111": 1, "011010000110": 1, "010010001001": 1, "001101111010": 1, "011010111110": 3, "100010111001": 1, "101101011001": 1, "110011111001": 1, "010010011111": 1, "010101000111": 1, "101001000001": 1, "101100000110": 1, "010100000111": 1}}, {"bench": "teleport", "setting": [1, 3, 3], "cz_twirl": [[0, 1], [3, 0], [1, 2], [0, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 10, "seed": [20261003, 3632764557, 3, 10], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 595, "11": 254, "00": 105, "01": 46}, "counts_mcm": {"011110110100": 70, "100001001100": 60, "100001110011": 58, "011001001011": 41, "011110001011": 52, "100110001011": 61, "100110110100": 60, "100110001100": 61, "100110110011": 65, "011001110011": 59, "100001110100": 71, "011110001100": 53, "100010001011": 1, "100001001011": 55, "011001001100": 47, "100010001100": 2, "011110110011": 47, "011001111100": 1, "011001110100": 51, "100000001011": 2, "100110000011": 1, "100111001101": 1, "110110001011": 1, "100001110101": 3, "011110000100": 1, "111001001011": 1, "011110110101": 3, "011001000100": 1, "100010110111": 1, "111001110011": 1, "010001110100": 1, "100110111100": 1, "011110011011": 1, "011010110011": 2, "100001110111": 2, "011111001011": 1, "101110001011": 1, "011110111011": 2, "000001001100": 2, "100110001101": 4, "101110001100": 2, "011111111011": 1, "100110001111": 2, "011001001000": 2, "100110110111": 2, "011010001100": 1, "011110001101": 2, "011010010100": 1, "100111110100": 1, "011110110111": 2, "011110010011": 1, "011001110000": 2, "011110010100": 1, "100001001111": 2, "011001001111": 1, "101001001011": 2, "100001110000": 2, "011110001111": 1, "100111001011": 2, "100111110011": 1, "100010110011": 2, "100010110100": 2, "111110001011": 2, "100110110000": 2, "011001110110": 1, "101001110100": 1, "100001001101": 1, "100110110101": 1, "100110010011": 1, "001001110011": 1, "011110101100": 1, "101110110011": 2, "011010001111": 1, "111110001100": 1, "111110110011": 1, "011111110011": 1}}, {"bench": "teleport", "setting": [1, 3, 3], "cz_twirl": [[3, 3], [0, 0], [3, 0], [0, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 11, "seed": [20261003, 3632764557, 3, 11], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 595, "11": 263, "01": 45, "00": 97}, "counts_mcm": {"001010111101": 48, "001011111010": 2, "110010000101": 58, "110101000010": 59, "110010000010": 52, "110101111101": 66, "001101000101": 55, "001010111011": 4, "110010111101": 72, "001101000010": 57, "001010111010": 53, "110010111010": 54, "110101000101": 57, "001010000101": 55, "001101111101": 65, "001010000010": 53, "110101111010": 55, "001110000010": 1, "001101000110": 1, "001101111010": 37, "111101000010": 5, "110010000011": 1, "110011000010": 3, "110010011101": 1, "110101111110": 2, "110101000001": 2, "110010111110": 3, "001110000101": 4, "001101000011": 4, "001010000110": 3, "101101111101": 1, "010010011101": 1, "100010111010": 1, "000010000010": 1, "110110000101": 5, "001011111101": 1, "001101111011": 2, "001010111100": 1, "010101111101": 1, "111010111101": 1, "000010000101": 1, "110011111101": 1, "110110111101": 2, "001010111110": 1, "110101000100": 1, "001101000111": 1, "110010111001": 1, "110010000110": 3, "100010000011": 1, "110100111101": 2, "110110000010": 1, "001111111101": 1, "110101000110": 3, "110110111010": 1, "001101111100": 1, "110101001010": 1, "001110111101": 1, "110010111100": 1, "111010111010": 1, "001110111100": 1, "101010000101": 1, "111010000101": 1, "110011000101": 1, "110101111100": 1, "001010001010": 1, "001010000011": 1, "000010111101": 1, "011010000010": 1, "010010000101": 1, "001101011010": 1, "010010000010": 2, "001011000010": 1, "001101111110": 3, "110101000011": 1, "110010001101": 1, "001101001010": 1, "001110111010": 2, "001011000101": 1, "010010111010": 1, "001101011101": 1, "110010111011": 1, "110101111001": 1, "001010111001": 1}}, {"bench": "teleport", "setting": [1, 3, 3], "cz_twirl": [[0, 1], [3, 3], [1, 1], [0, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 12, "seed": [20261003, 3632764557, 3, 12], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 591, "10": 249, "01": 113, "00": 47}, "counts_mcm": {"000011101110": 65, "111011010001": 62, "111100101110": 54, "111100010001": 52, "000100101110": 60, "000100101001": 52, "111011101001": 59, "111011101110": 57, "000011010110": 61, "111011010110": 55, "000100010001": 53, "111100101001": 56, "000100010110": 53, "000101101001": 4, "111100010110": 45, "011011101001": 3, "000011101001": 58, "011011010010": 1, "000011010001": 63, "000100110110": 2, "011100101110": 2, "010011101001": 1, "111100101011": 2, "111100010000": 1, "111011001110": 1, "111011010010": 4, "111100010111": 2, "001100101110": 1, "000100101010": 2, "111100101111": 1, "111011011001": 1, "101100101110": 1, "111100101000": 1, "111101010110": 2, "000100010111": 2, "111101101110": 1, "111011101010": 2, "001011101110": 2, "111000101110": 1, "000011101111": 3, "001011101001": 1, "000111101001": 1, "111100101010": 1, "000101101110": 2, "011100010001": 2, "000100101111": 2, "111111010110": 1, "111100010010": 2, "001100101001": 1, "111011101000": 1, "111011110110": 1, "000101010110": 2, "000011101010": 3, "011100010110": 1, "000000101110": 1, "000111010110": 1, "000101110010": 1, "000100011110": 1, "011011010001": 2, "000111101110": 2, "001011010110": 1, "011011010110": 3, "111011100001": 1, "000011010010": 1, "111011010111": 2, "000011100001": 1, "111111101001": 2, "111100110110": 1, "111111101110": 1, "111101010001": 2, "111011101111": 1, "011011101110": 1, "111100110001": 1, "000011010111": 1, "101011101110": 1, "000100011001": 1, "000111010001": 1, "000000101111": 1}}, {"bench": "teleport", "setting": [1, 3, 3], "cz_twirl": [[1, 3], [1, 1], [0, 1], [1, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 13, "seed": [20261003, 3632764557, 3, 13], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 613, "11": 228, "01": 54, "00": 105}, "counts_mcm": {"110000101111": 63, "001000010000": 77, "001111010001": 4, "001000101000": 54, "110000010111": 58, "110111010111": 53, "001111010000": 57, "001000101011": 1, "001111101000": 55, "110111101000": 62, "001000101111": 51, "001000010111": 51, "110111101111": 51, "110000111111": 1, "110111010000": 62, "110000101000": 72, "001111010111": 53, "110000010000": 56, "111000010000": 1, "001111101111": 52, "110011101111": 2, "010000010000": 1, "001011101111": 2, "110111011111": 1, "001000010001": 6, "001000011111": 2, "110001101111": 1, "110000010011": 2, "110111010011": 1, "011111010000": 1, "001001101111": 3, "010111010111": 1, "001111011111": 1, "110000010001": 2, "110011101000": 1, "110011010000": 2, "001011101000": 3, "001000010011": 2, "001000101001": 2, "110000101011": 2, "001001101000": 2, "001001010011": 1, "111000101011": 1, "001000110000": 1, "110111110111": 1, "110000110000": 1, "010111101111": 1, "110000101001": 1, "110111101011": 3, "001111101011": 2, "001001010000": 1, "110000100111": 1, "110111010001": 1, "001011010111": 1, "001111101001": 2, "001111110000": 1, "010111101000": 1, "111000010111": 1, "001001010111": 1, "001011100000": 1, "000000101000": 1, "110011010111": 1, "111111010111": 1}}, {"bench": "teleport", "setting": [1, 3, 3], "cz_twirl": [[0, 1], [1, 0], [1, 1], [3, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 14, "seed": [20261003, 3632764557, 3, 14], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 602, "00": 119, "11": 229, "01": 50}, "counts_mcm": {"011100110000": 59, "011011001000": 51, "011100110111": 61, "011100001111": 58, "011011110000": 55, "100100110000": 64, "100100110111": 60, "100100001111": 50, "100100001000": 58, "100011001111": 63, "100011110111": 53, "011100001000": 64, "100011001000": 49, "100011110000": 59, "011011001111": 60, "011011110111": 56, "100111110111": 1, "011011110011": 1, "011100111111": 1, "100100111000": 2, "010011001111": 1, "100011110011": 2, "100101110111": 5, "100101110000": 1, "011100010111": 1, "011011001011": 1, "011101001000": 4, "100011001011": 3, "011011111111": 1, "011101110000": 2, "011100110010": 1, "011100111000": 1, "011101001111": 1, "000011001000": 1, "100100110011": 2, "100011001001": 1, "011111001111": 3, "100111110011": 1, "101100110111": 2, "011111110111": 1, "100000110000": 1, "111011110111": 3, "100100001011": 1, "011011110101": 1, "100111001111": 1, "011000001000": 1, "000011110000": 1, "011100110001": 2, "011000001111": 1, "111100110111": 2, "111100001000": 1, "011011111000": 2, "011100001011": 3, "100000001000": 1, "101011110000": 2, "100100001001": 1, "101011001111": 2, "011011001001": 1, "011011110001": 2, "011111001000": 1, "011111110000": 1, "100011111000": 1, "100100111111": 1, "011111110011": 1, "100011111111": 1, "011100010000": 1, "100111001000": 2, "100111110000": 1, "111100110000": 1}}, {"bench": "teleport", "setting": [1, 3, 3], "cz_twirl": [[0, 2], [2, 0], [2, 1], [1, 0]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 15, "seed": [20261003, 3632764557, 3, 15], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 281, "11": 567, "01": 97, "00": 55}, "counts_mcm": {"100000011000": 1, "101000100111": 53, "101000011000": 61, "010111100111": 43, "010000011000": 60, "101111100000": 62, "010000100111": 73, "010111100000": 63, "010000100000": 55, "010111011000": 63, "101111100111": 62, "101000011111": 47, "010111011111": 56, "101000100000": 56, "010000011011": 3, "101111011000": 68, "010000011111": 55, "100111011111": 1, "010111100001": 4, "101111100011": 4, "001000011111": 2, "010011100111": 4, "011111011000": 2, "101111011111": 46, "101000011001": 3, "110000011111": 1, "010000111000": 1, "111111011000": 1, "101001100000": 1, "101001011000": 1, "010001100111": 2, "010111011001": 2, "101111011001": 2, "010000101111": 2, "011000011111": 1, "110000100000": 3, "101111100001": 1, "010111011011": 1, "101001011111": 3, "011111011111": 1, "010001100000": 2, "101111101111": 2, "101000100011": 1, "101110100111": 1, "101011100000": 1, "010111101111": 2, "101111011011": 1, "101000100001": 1, "010000011001": 1, "011000100111": 1, "101000011011": 2, "010011011111": 1, "010000111111": 2, "100111011000": 1, "110111100000": 1, "010000101011": 1, "010000101000": 1, "010111100011": 2, "101011100111": 1, "010011011000": 1, "100111100000": 1, "011111100000": 1, "111111100111": 1, "010001011111": 1}}, {"bench": "teleport", "setting": [1, 3, 3], "cz_twirl": [[2, 0], [2, 0], [3, 0], [3, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 16, "seed": [20261003, 3632764557, 3, 16], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 234, "10": 611, "01": 46, "00": 109}, "counts_mcm": {"101000000011": 1, "001111000000": 1, "010000000111": 60, "101111111111": 61, "101111000000": 62, "101111000011": 3, "101000111000": 52, "010111000111": 54, "101000000111": 56, "101000000010": 1, "101111111000": 37, "101000111001": 1, "101111000111": 59, "010000000000": 57, "010111000000": 67, "101111111011": 3, "101000000000": 55, "010111111000": 64, "010000111111": 59, "101000111111": 58, "010111111111": 63, "001000111000": 1, "011000000111": 2, "110111000000": 1, "010001111000": 1, "010000111000": 65, "110111000111": 1, "010001000111": 4, "101111001000": 1, "010000111011": 1, "010011111000": 2, "110000000000": 2, "010111011111": 3, "010001000000": 4, "010001111111": 1, "110111111000": 1, "101011000111": 2, "101011111111": 1, "101000011111": 1, "011111000001": 1, "010000011111": 2, "010111000011": 1, "001000111111": 1, "100011000000": 1, "101000001000": 1, "101011000000": 1, "010111000001": 2, "011111111111": 1, "101111000001": 3, "101000000001": 2, "101000011000": 1, "010000000001": 1, "010011000111": 1, "010000111001": 1, "100111000000": 2, "101001111000": 1, "010111111001": 1, "101111011000": 1, "101111001111": 1, "011000000000": 1, "101001000111": 1, "011111000111": 1, "101111000100": 1, "110111000011": 1, "010011000000": 1}}, {"bench": "teleport", "setting": [1, 3, 3], "cz_twirl": [[3, 1], [2, 3], [0, 1], [3, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 17, "seed": [20261003, 3632764557, 3, 17], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"01": 67, "11": 264, "10": 568, "00": 101}, "counts_mcm": {"010000100001": 57, "010000100110": 44, "101000011110": 64, "110111011110": 1, "010111100001": 63, "101000100110": 47, "101000100100": 1, "101000100001": 59, "101111011001": 55, "101111011110": 61, "010111011110": 66, "101000011001": 53, "010111011001": 48, "010000011110": 57, "101111100110": 68, "101111100011": 1, "101001100110": 1, "101111100111": 1, "010111100110": 59, "010000011001": 55, "101111100001": 52, "110000100111": 1, "101111100010": 2, "100000100110": 2, "011001011001": 1, "110000100001": 1, "001000100110": 2, "010111111110": 1, "101000111110": 3, "100111100001": 2, "101001011110": 3, "101000101001": 1, "101000100010": 3, "010011011001": 2, "101111011010": 2, "101000100111": 3, "011000011001": 1, "010001011110": 1, "011000100110": 1, "010000011010": 6, "010000011111": 1, "010000100111": 2, "110111100110": 2, "101011100110": 1, "011111011110": 2, "101111101010": 1, "010111100010": 3, "011111011001": 1, "110111011001": 2, "110000011110": 1, "101000011111": 2, "101000111001": 1, "010111011111": 4, "110000011001": 1, "101111011111": 1, "101001011001": 1, "111000011110": 1, "101000100000": 2, "101000011000": 1, "010000101110": 1, "011111100110": 2, "100000100001": 1, "110000100110": 1, "010111100000": 2, "010000100010": 1, "001111011110": 1, "001111011001": 1, "101111011000": 1, "001111100110": 1, "010001011001": 1, "101111101001": 1, "101011011001": 1, "100111011110": 1, "101000011010": 1, "011000100001": 1, "010011100110": 1}}, {"bench": "teleport", "setting": [1, 3, 3], "cz_twirl": [[1, 3], [3, 1], [1, 3], [0, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 18, "seed": [20261003, 3632764557, 3, 18], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 218, "10": 630, "00": 117, "01": 35}, "counts_mcm": {"001000100011": 1, "110011011011": 64, "001100100011": 56, "001100100100": 62, "001011100011": 53, "001011011100": 53, "110011011100": 56, "001011100100": 51, "110100100100": 62, "001011011011": 59, "110100011011": 54, "110100100011": 56, "110100011100": 49, "111100011100": 5, "110011100100": 71, "001100011011": 54, "110011100011": 57, "010100011011": 1, "010100100011": 1, "001100011100": 54, "111011011011": 3, "001000011011": 1, "110011011111": 2, "111011011100": 2, "000100100011": 2, "110011101011": 2, "010011100100": 2, "111011100011": 2, "110011111100": 2, "110101011100": 2, "001011011110": 1, "000011011100": 1, "001100111100": 1, "110100011101": 3, "001100101100": 1, "001100100101": 3, "001111100011": 2, "110000100101": 1, "111011100100": 4, "110101100100": 1, "110100101011": 2, "110100011000": 1, "111100011011": 3, "001100011111": 2, "001100000011": 1, "110111100011": 2, "000100100100": 1, "001101011100": 2, "110011011101": 2, "110111100100": 1, "001011011111": 1, "111101100011": 1, "110100100101": 1, "001011011101": 1, "110011000011": 1, "001101011011": 3, "001011011000": 1, "010100011100": 2, "110111011100": 2, "001011101011": 1, "110011011000": 1, "110011111011": 1, "110100100000": 1, "110111011011": 1, "110011101100": 1, "110011100111": 2, "110100101100": 1, "110100011111": 1, "001011100101": 1, "110000100100": 1, "001100101011": 1}}, {"bench": "teleport", "setting": [1, 3, 3], "cz_twirl": [[3, 1], [0, 2], [1, 1], [0, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 19, "seed": [20261003, 3632764557, 3, 19], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 579, "10": 240, "01": 134, "00": 47}, "counts_mcm": {"011000100011": 60, "100111100100": 61, "100111011011": 82, "100111000100": 1, "100111100011": 69, "100111011100": 55, "011111011100": 61, "011111100100": 36, "011000011011": 57, "100000011011": 68, "011000011100": 49, "011000011111": 1, "100000100100": 50, "100000100011": 46, "011000100100": 66, "111000100111": 1, "111000011100": 1, "100000011100": 46, "011111011011": 49, "100000100000": 1, "100111011000": 2, "011111100011": 62, "100001100011": 3, "011001100100": 4, "100000111100": 1, "011011011100": 1, "100111100111": 1, "111111011100": 1, "100111111100": 3, "011001011111": 1, "100001011011": 2, "011000011101": 2, "011111100101": 1, "011111100111": 2, "101111011011": 1, "100001101100": 1, "111111100011": 1, "100111100101": 3, "111111100100": 2, "101000011011": 1, "100111101011": 1, "100011011100": 1, "011011100100": 1, "011011100011": 2, "011001011100": 2, "100011100011": 1, "100111111011": 1, "011000100101": 1, "100111011101": 2, "101000100100": 2, "101000100011": 1, "100000011111": 3, "101000011100": 1, "011011011011": 1, "011111011101": 4, "100000100101": 1, "011000100111": 2, "100000011101": 1, "100000111011": 1, "100000000011": 1, "011111011111": 1, "100100011011": 1, "101111100011": 2, "100000100111": 1, "011011011101": 1, "100111100000": 1, "100011100100": 3, "011000101011": 1, "011111101011": 1, "011111011000": 1, "100001100100": 1, "000111100011": 1}}, {"bench": "teleport", "setting": [3, 1, 1], "cz_twirl": [[1, 2], [1, 0], [3, 2], [1, 1], [1, 2], [0, 2], [0, 3], [1, 1], [1, 3], [1, 2], [2, 1], [0, 0]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 0, "seed": [20261003, 3632764557, 4, 0], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 773, "01": 50, "10": 168, "00": 9}, "counts_mcm": {"0111": 66, "1110": 67, "1000": 55, "1001": 54, "0000": 72, "0001": 57, "0010": 75, "1101": 74, "1010": 66, "0100": 62, "1111": 65, "0110": 62, "1011": 62, "1100": 39, "0101": 61, "0011": 63}}, {"bench": "teleport", "setting": [3, 1, 1], "cz_twirl": [[3, 0], [3, 2], [3, 2], [1, 2], [2, 3], [3, 2], [0, 3], [2, 3], [2, 0], [0, 0], [3, 1], [2, 2]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 1, "seed": [20261003, 3632764557, 4, 1], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"00": 819, "01": 143, "10": 32, "11": 6}, "counts_mcm": {"0100": 56, "0000": 47, "1010": 69, "0101": 60, "1101": 73, "1000": 64, "1001": 70, "0010": 53, "1011": 51, "0001": 72, "0111": 72, "1111": 71, "1110": 70, "0110": 60, "1100": 63, "0011": 49}}, {"bench": "teleport", "setting": [3, 1, 1], "cz_twirl": [[2, 0], [2, 3], [1, 0], [3, 2], [3, 2], [0, 3], [2, 2], [3, 1], [0, 1], [2, 2], [0, 3], [1, 3]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 2, "seed": [20261003, 3632764557, 4, 2], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"00": 819, "01": 128, "10": 47, "11": 6}, "counts_mcm": {"1001": 68, "1100": 71, "1011": 53, "0110": 61, "1000": 53, "1111": 57, "1110": 62, "0010": 73, "0101": 59, "0011": 74, "0001": 73, "1101": 59, "0111": 58, "1010": 48, "0100": 59, "0000": 72}}, {"bench": "teleport", "setting": [3, 1, 1], "cz_twirl": [[2, 0], [1, 2], [2, 3], [1, 1], [3, 1], [0, 2], [2, 2], [1, 2], [3, 3], [2, 2], [3, 0], [2, 0]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 3, "seed": [20261003, 3632764557, 4, 3], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 817, "01": 49, "10": 129, "00": 5}, "counts_mcm": {"1000": 75, "0001": 64, "1100": 55, "0111": 62, "1111": 50, "0110": 46, "0011": 79, "1011": 58, "1010": 62, "0000": 68, "1101": 62, "0010": 62, "1001": 50, "0101": 68, "0100": 72, "1110": 67}}, {"bench": "teleport", "setting": [3, 1, 1], "cz_twirl": [[0, 0], [2, 0], [1, 1], [2, 0], [3, 2], [2, 3], [2, 1], [0, 0], [0, 2], [1, 0], [0, 0], [2, 1]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 4, "seed": [20261003, 3632764557, 4, 4], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 806, "10": 146, "01": 43, "00": 5}, "counts_mcm": {"1101": 65, "1001": 55, "0110": 44, "1111": 64, "0011": 71, "0001": 59, "0010": 69, "0111": 60, "0100": 63, "1011": 58, "1110": 71, "0000": 77, "1000": 58, "1010": 51, "0101": 63, "1100": 72}}, {"bench": "teleport", "setting": [3, 1, 1], "cz_twirl": [[0, 2], [3, 0], [2, 2], [2, 3], [0, 3], [0, 0], [2, 0], [2, 3], [3, 3], [2, 1], [0, 3], [3, 2]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 5, "seed": [20261003, 3632764557, 4, 5], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"01": 154, "00": 795, "10": 42, "11": 9}, "counts_mcm": {"0011": 58, "0010": 71, "1100": 78, "0110": 61, "1111": 63, "0100": 57, "0000": 61, "1101": 68, "1011": 56, "1000": 36, "1110": 75, "0101": 52, "1001": 57, "0001": 84, "0111": 76, "1010": 47}}, {"bench": "teleport", "setting": [3, 1, 1], "cz_twirl": [[3, 0], [3, 3], [0, 0], [3, 0], [3, 1], [1, 2], [3, 1], [3, 3], [2, 1], [0, 2], [2, 0], [1, 1]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 6, "seed": [20261003, 3632764557, 4, 6], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"01": 798, "10": 17, "00": 139, "11": 46}, "counts_mcm": {"0011": 56, "1001": 77, "0101": 55, "1011": 53, "1000": 62, "0111": 56, "1010": 59, "1100": 64, "0100": 59, "0010": 75, "0001": 68, "0000": 63, "0110": 56, "1110": 76, "1111": 58, "1101": 63}}, {"bench": "teleport", "setting": [3, 1, 1], "cz_twirl": [[2, 1], [1, 3], [1, 3], [2, 1], [1, 0], [0, 3], [3, 2], [2, 2], [0, 1], [2, 1], [0, 0], [2, 2]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 7, "seed": [20261003, 3632764557, 4, 7], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 814, "10": 137, "01": 44, "00": 5}, "counts_mcm": {"1100": 77, "1011": 76, "0110": 57, "1001": 50, "0000": 56, "1101": 55, "0111": 54, "1000": 61, "0011": 71, "1010": 50, "1111": 78, "0010": 67, "0001": 76, "0100": 55, "0101": 48, "1110": 69}}, {"bench": "teleport", "setting": [3, 1, 1], "cz_twirl": [[2, 3], [1, 3], [3, 2], [1, 1], [1, 1], [2, 3], [2, 2], [0, 2], [2, 3], [0, 0], [3, 3], [3, 0]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 8, "seed": [20261003, 3632764557, 4, 8], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"00": 817, "10": 36, "11": 12, "01": 135}, "counts_mcm": {"0010": 60, "1011": 57, "0101": 56, "1010": 62, "0111": 76, "1110": 55, "0011": 64, "0001": 67, "0110": 77, "0000": 47, "1001": 66, "1100": 46, "1101": 70, "0100": 75, "1111": 61, "1000": 61}}, {"bench": "teleport", "setting": [3, 1, 1], "cz_twirl": [[0, 2], [1, 1], [0, 0], [3, 1], [0, 3], [2, 1], [2, 2], [1, 1], [0, 3], [0, 0], [3, 0], [1, 1]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 9, "seed": [20261003, 3632764557, 4, 9], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"00": 812, "01": 135, "10": 47, "11": 6}, "counts_mcm": {"0111": 68, "0101": 70, "1010": 51, "0110": 56, "0001": 73, "0100": 52, "1101": 68, "0000": 71, "1100": 69, "1011": 74, "1000": 54, "0011": 60, "0010": 67, "1110": 53, "1111": 54, "1001": 60}}, {"bench": "teleport", "setting": [3, 1, 1], "cz_twirl": [[2, 0], [3, 3], [0, 0], [2, 3], [2, 2], [0, 1], [1, 3], [3, 1], [1, 0], [1, 0], [0, 2], [1, 3]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 10, "seed": [20261003, 3632764557, 4, 10], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"01": 824, "00": 130, "11": 33, "10": 13}, "counts_mcm": {"1110": 68, "0111": 52, "1100": 58, "1111": 52, "0010": 59, "1010": 80, "1101": 64, "0110": 68, "0001": 63, "0011": 52, "0000": 51, "1000": 64, "1011": 68, "0101": 82, "1001": 65, "0100": 54}}, {"bench": "teleport", "setting": [3, 1, 1], "cz_twirl": [[1, 3], [1, 1], [1, 1], [2, 0], [0, 0], [0, 2], [0, 1], [1, 0], [2, 3], [2, 0], [3, 1], [3, 3]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 11, "seed": [20261003, 3632764557, 4, 11], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"01": 812, "00": 143, "11": 39, "10": 6}, "counts_mcm": {"1111": 76, "0001": 73, "1011": 53, "0100": 60, "1100": 56, "0101": 53, "1110": 70, "0110": 66, "1000": 63, "0000": 53, "0010": 81, "1101": 70, "1010": 58, "0111": 63, "0011": 49, "1001": 56}}, {"bench": "teleport", "setting": [3, 1, 1], "cz_twirl": [[2, 3], [1, 3], [1, 0], [1, 2], [0, 1], [3, 2], [1, 0], [2, 0], [3, 0], [1, 1], [3, 3], [0, 1]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 12, "seed": [20261003, 3632764557, 4, 12], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"00": 804, "01": 132, "10": 58, "11": 6}, "counts_mcm": {"0011": 50, "1111": 79, "1001": 57, "0000": 47, "0111": 71, "0110": 56, "1000": 60, "0010": 53, "0101": 79, "1101": 65, "1100": 56, "1110": 65, "1010": 65, "0001": 55, "0100": 61, "1011": 81}}, {"bench": "teleport", "setting": [3, 1, 1], "cz_twirl": [[2, 2], [0, 2], [3, 3], [2, 2], [2, 2], [0, 0], [1, 1], [2, 1], [2, 3], [0, 0], [3, 2], [3, 1]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 13, "seed": [20261003, 3632764557, 4, 13], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"01": 822, "00": 135, "11": 36, "10": 7}, "counts_mcm": {"1001": 65, "0011": 61, "0110": 76, "1011": 55, "1100": 76, "0000": 69, "0111": 58, "1101": 62, "0001": 68, "0010": 65, "1000": 66, "1111": 62, "0101": 64, "1110": 57, "1010": 38, "0100": 58}}, {"bench": "teleport", "setting": [3, 1, 1], "cz_twirl": [[1, 1], [1, 3], [1, 1], [0, 2], [2, 0], [1, 2], [1, 0], [1, 0], [0, 0], [1, 1], [3, 3], [0, 3]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 14, "seed": [20261003, 3632764557, 4, 14], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"00": 816, "10": 37, "01": 139, "11": 8}, "counts_mcm": {"0110": 68, "0101": 62, "0001": 67, "1111": 69, "1110": 62, "0111": 59, "1100": 63, "1011": 71, "0100": 47, "1001": 61, "1101": 57, "0011": 74, "0010": 75, "1000": 60, "0000": 50, "1010": 55}}, {"bench": "teleport", "setting": [3, 1, 1], "cz_twirl": [[0, 2], [0, 0], [2, 3], [1, 3], [0, 2], [3, 2], [3, 1], [0, 0], [0, 3], [0, 1], [0, 2], [0, 3]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 15, "seed": [20261003, 3632764557, 4, 15], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"00": 820, "01": 120, "11": 10, "10": 50}, "counts_mcm": {"1111": 56, "1000": 59, "0101": 66, "0111": 69, "0110": 77, "1110": 76, "0011": 63, "1101": 46, "0010": 69, "1010": 60, "0000": 54, "1001": 69, "0001": 71, "1100": 61, "1011": 65, "0100": 39}}, {"bench": "teleport", "setting": [3, 1, 1], "cz_twirl": [[0, 1], [0, 0], [1, 1], [0, 2], [1, 1], [2, 1], [1, 1], [0, 3], [3, 3], [2, 1], [2, 3], [0, 1]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 16, "seed": [20261003, 3632764557, 4, 16], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 819, "10": 136, "01": 37, "00": 8}, "counts_mcm": {"0100": 68, "1001": 64, "0111": 39, "0000": 65, "0001": 45, "0101": 48, "1000": 71, "0011": 86, "1100": 76, "0110": 62, "1011": 43, "0010": 73, "1110": 79, "1010": 61, "1101": 53, "1111": 67}}, {"bench": "teleport", "setting": [3, 1, 1], "cz_twirl": [[3, 1], [0, 1], [0, 2], [0, 1], [1, 1], [0, 3], [1, 1], [0, 1], [3, 1], [0, 1], [2, 1], [1, 3]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 17, "seed": [20261003, 3632764557, 4, 17], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 151, "00": 18, "11": 778, "01": 53}, "counts_mcm": {"0110": 59, "1110": 54, "1010": 68, "0001": 66, "1100": 61, "1001": 73, "1111": 63, "0011": 73, "0010": 68, "0101": 62, "1000": 60, "1101": 68, "0100": 53, "0111": 57, "1011": 60, "0000": 55}}, {"bench": "teleport", "setting": [3, 1, 1], "cz_twirl": [[2, 3], [3, 2], [2, 0], [3, 1], [3, 2], [0, 1], [1, 2], [2, 0], [0, 2], [0, 0], [1, 1], [3, 1]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 18, "seed": [20261003, 3632764557, 4, 18], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 777, "01": 52, "10": 162, "00": 9}, "counts_mcm": {"0000": 60, "0100": 66, "1001": 75, "1110": 58, "0101": 76, "0010": 56, "1010": 68, "0001": 70, "1100": 44, "1101": 55, "1011": 64, "0110": 63, "0111": 54, "1111": 69, "1000": 60, "0011": 62}}, {"bench": "teleport", "setting": [3, 1, 1], "cz_twirl": [[3, 2], [1, 3], [1, 3], [1, 3], [0, 1], [0, 0], [1, 1], [2, 0], [3, 2], [0, 3], [0, 2], [2, 0]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 19, "seed": [20261003, 3632764557, 4, 19], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"01": 804, "11": 42, "10": 12, "00": 142}, "counts_mcm": {"0011": 68, "0101": 60, "0001": 69, "1000": 65, "1001": 67, "1101": 60, "0110": 59, "1110": 54, "1010": 61, "0111": 57, "1100": 75, "0010": 69, "1111": 62, "0100": 48, "1011": 70, "0000": 56}}, {"bench": "teleport", "setting": [3, 1, 3], "cz_twirl": [[1, 3], [3, 0], [0, 0], [2, 1], [1, 0], [0, 2], [1, 2], [2, 3], [3, 2], [1, 3], [2, 1], [2, 3]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 0, "seed": [20261003, 3632764557, 5, 0], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 696, "10": 199, "01": 74, "00": 31}, "counts_mcm": {"100011101000": 57, "011100010111": 60, "100011010001": 4, "011011101000": 63, "011100010000": 50, "100100101000": 63, "100011101111": 55, "011011101111": 61, "011111010111": 1, "100100010001": 3, "100100010111": 63, "100100010000": 60, "011100101111": 40, "011100101000": 63, "100100101111": 66, "100011010111": 46, "011011010000": 59, "011011010111": 51, "011100010001": 4, "011101010111": 1, "100011010000": 51, "100011011000": 1, "011011110111": 1, "011000101000": 1, "100100101001": 2, "100101010111": 3, "100111101000": 2, "100100010011": 3, "100011110000": 1, "011111010000": 1, "000011101000": 1, "011101101000": 3, "100011010011": 3, "101011101111": 1, "111101010111": 1, "100100101011": 3, "011100101001": 3, "011101010001": 1, "100000010000": 1, "101011010111": 2, "100011101001": 4, "011011010011": 3, "011100101011": 2, "100011101011": 2, "101100101111": 3, "111100101000": 2, "110100010000": 1, "011100011111": 1, "100100011111": 1, "011011011000": 1, "011011101001": 2, "011000010000": 1, "101011010000": 1, "011011101011": 1, "011100010100": 1, "111011010111": 2, "100100110000": 1, "011101101111": 1, "000100101111": 2, "100011110111": 1, "000100101000": 1, "101100010000": 1, "111100010000": 1, "111100010111": 2, "001100101111": 1, "101011101000": 1, "011111101111": 1, "011011010001": 1, "101100101000": 1, "100111101111": 1, "111100101111": 1}}, {"bench": "teleport", "setting": [3, 1, 3], "cz_twirl": [[2, 0], [3, 1], [0, 1], [2, 3], [1, 1], [3, 0], [1, 2], [3, 2], [1, 1], [0, 3], [2, 3], [3, 3]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 1, "seed": [20261003, 3632764557, 5, 1], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"01": 716, "11": 75, "00": 189, "10": 20}, "counts_mcm": {"001000111000": 58, "001000000111": 48, "110000111000": 59, "001111111111": 63, "001000111111": 70, "001111000000": 64, "001111111000": 61, "110111111111": 38, "110111000111": 52, "110000000000": 66, "110000000111": 58, "110111111000": 60, "001111000111": 51, "110111000000": 61, "001000111011": 3, "010000111000": 1, "001000000000": 45, "110000111111": 61, "001011111000": 4, "110001000000": 4, "110111000001": 3, "001111000011": 2, "010111000000": 3, "001111000001": 4, "011000000000": 1, "001000000011": 4, "111111111000": 2, "000000011111": 1, "111111000000": 1, "110000111001": 1, "110000111011": 1, "001001000000": 2, "001011111111": 3, "001001111000": 1, "110001000111": 2, "110000001111": 1, "111000111000": 3, "001000000001": 4, "110000000011": 4, "101111111000": 1, "001111001111": 1, "110011000111": 1, "111000000000": 2, "001001000111": 1, "110001111111": 1, "111011000000": 1, "110111000011": 2, "110000000001": 2, "110001111000": 1, "110011111111": 1, "010000111111": 2, "010111000111": 1, "001000111001": 1, "010000000111": 1, "110111011111": 2, "001011000111": 1, "010000000000": 1, "110011000000": 1, "110111111001": 2, "110111111011": 1, "001000011111": 1, "110000011000": 1, "000111111000": 1}}, {"bench": "teleport", "setting": [3, 1, 3], "cz_twirl": [[0, 3], [3, 1], [1, 3], [2, 2], [0, 1], [1, 3], [2, 3], [3, 0], [1, 3], [3, 1], [1, 0], [2, 3]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 2, "seed": [20261003, 3632764557, 5, 2], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 690, "01": 80, "10": 200, "00": 30}, "counts_mcm": {"100101010111": 64, "011101010000": 66, "011101010111": 56, "011010101111": 53, "011010010111": 48, "011101101000": 66, "111101010111": 1, "100010101000": 56, "100101101000": 56, "011010101000": 51, "100101101111": 56, "100010010000": 49, "011010010000": 66, "011110101000": 2, "100110101111": 1, "011101101111": 60, "100010101111": 51, "100010010111": 54, "100101010000": 57, "100011010111": 1, "100111101000": 1, "011010101011": 1, "100101110000": 2, "011010101001": 4, "011101110000": 1, "100110010001": 1, "011101010011": 5, "100101110001": 1, "011011010000": 2, "100101100111": 1, "100101110111": 1, "011001101111": 1, "011011101000": 1, "101010010000": 1, "011011010111": 2, "011101101011": 3, "100010010001": 2, "011100010111": 2, "100110101000": 2, "011101101001": 1, "101101010000": 2, "101101010111": 2, "101010101000": 1, "100101010011": 3, "100011101000": 1, "110010101111": 1, "101101101000": 1, "100010010011": 2, "100101100000": 1, "111010010111": 2, "111011010111": 1, "100010101011": 1, "100110010111": 2, "011010101110": 1, "011010110000": 1, "101110101111": 1, "101101101111": 1, "100011101111": 1, "100101101001": 2, "100001010000": 1, "100110010000": 1, "111010101000": 2, "011010110111": 1, "111101010000": 1, "000010101111": 1, "011101110111": 1, "011011101011": 1, "100010101001": 1, "100011010000": 1, "111010010000": 1, "011110101111": 1, "011010010001": 1, "101011101000": 1, "011110010111": 1, "011010010110": 1, "111101010011": 1, "100101111111": 1, "011101010110": 1, "100010010110": 1, "011011010001": 1, "100101011000": 1, "011010010011": 1}}, {"bench": "teleport", "setting": [3, 1, 3], "cz_twirl": [[1, 1], [2, 0], [2, 2], [3, 0], [2, 0], [3, 3], [1, 2], [2, 3], [1, 1], [3, 1], [3, 0], [2, 2]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 3, "seed": [20261003, 3632764557, 5, 3], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 689, "00": 83, "11": 197, "01": 31}, "counts_mcm": {"110001101010": 58, "110110010101": 57, "110111101101": 4, "110110101010": 58, "110110101101": 63, "001110101101": 47, "110110101011": 2, "001001010101": 63, "110001010010": 53, "110001010101": 58, "110110010010": 43, "110001101101": 67, "010001010110": 1, "001110101010": 60, "001001010010": 50, "001001101010": 64, "001010101101": 3, "001010101010": 1, "001001101101": 55, "001110010101": 45, "001110101100": 3, "110010101010": 3, "110001010011": 2, "111110101010": 2, "001001010111": 1, "001110010010": 50, "001000101010": 3, "001001010100": 1, "001111101010": 5, "111001101101": 1, "110110010110": 6, "010110010101": 2, "001001101001": 2, "001001010011": 4, "110010010101": 3, "110001101011": 3, "111001010101": 2, "001110010110": 3, "110001101110": 1, "111001101010": 1, "110001010110": 3, "000110010101": 1, "110110011010": 3, "001001011110": 1, "111110010101": 1, "001001101011": 1, "110110010011": 3, "110111010010": 1, "001111011010": 1, "001001110101": 1, "000001101101": 1, "001110101011": 2, "110001101111": 1, "001001110010": 1, "001001101110": 3, "001001010110": 3, "010101101010": 1, "001110010001": 1, "001001000101": 1, "111110010010": 1, "001010010101": 3, "010001010010": 1, "010110010010": 1, "001001011010": 1, "110010101101": 1, "110110101110": 1, "111110101101": 1, "001110010011": 1, "010110101010": 2, "111001010011": 1, "110001011010": 1, "001001011101": 1, "010001101101": 1, "000110101010": 1, "001110100010": 1, "001110011101": 1}}, {"bench": "teleport", "setting": [3, 1, 3], "cz_twirl": [[2, 3], [2, 2], [0, 2], [3, 2], [3, 0], [1, 3], [0, 0], [1, 2], [3, 3], [3, 3], [2, 3], [1, 0]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 4, "seed": [20261003, 3632764557, 5, 4], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"00": 189, "01": 723, "10": 25, "11": 63}, "counts_mcm": {"000001011111": 48, "111001011000": 51, "111110100111": 53, "111001011111": 58, "000110011111": 47, "111110011000": 41, "111010100111": 2, "000110100001": 2, "111110011111": 52, "111001100000": 63, "111001100111": 55, "000001100111": 61, "000110100000": 65, "000110011000": 64, "000001100000": 64, "011110011000": 2, "011110100000": 2, "000001011000": 56, "001110011000": 5, "111110111000": 2, "000110100111": 57, "111110100001": 3, "111110100000": 64, "111110011001": 3, "000111100111": 3, "000110011110": 1, "000110011001": 4, "011001011111": 2, "111001101111": 1, "111001101000": 2, "000001011001": 2, "000110100011": 4, "000110100100": 1, "000110011011": 1, "111001011011": 3, "000111011111": 1, "111001100011": 2, "111001111000": 1, "000001011011": 3, "000111111111": 1, "011110100111": 2, "001110100000": 1, "111110101111": 1, "111111011111": 1, "111001100001": 1, "000111011000": 2, "000001000111": 1, "111010011000": 2, "000110000000": 1, "000110111000": 1, "111110011011": 2, "000010100000": 2, "001110100111": 2, "000010011000": 1, "011001100111": 1, "001001011111": 1, "000111100000": 1, "000001101000": 2, "000001100001": 1, "000010100111": 1, "111010100000": 2, "000001100011": 1, "000000011111": 2, "111001011001": 2, "000001111000": 1, "111110111111": 2, "000010011111": 2, "111110101000": 1, "001110011111": 1, "111110100011": 2, "111010011111": 1, "111101100000": 1, "011001011000": 1, "111011100000": 1, "000111011001": 1}}, {"bench": "teleport", "setting": [3, 1, 3], "cz_twirl": [[3, 0], [2, 0], [3, 2], [2, 0], [0, 2], [2, 1], [2, 2], [0, 0], [1, 0], [2, 0], [1, 1], [1, 2]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 5, "seed": [20261003, 3632764557, 5, 5], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 714, "10": 191, "00": 15, "01": 80}, "counts_mcm": {"110100101111": 64, "001100101000": 60, "110011010000": 60, "110011101111": 51, "110100101001": 1, "001100010000": 56, "110100010000": 58, "001011101111": 48, "110100101000": 63, "001100010111": 56, "001011010000": 71, "001011010111": 62, "110011101000": 58, "001011101000": 56, "110011010111": 44, "110100010111": 57, "010011010111": 2, "010100010000": 1, "001101010111": 2, "110011011000": 1, "001011010011": 1, "001100101001": 3, "001100101111": 42, "110100001111": 1, "111100101000": 1, "001011110000": 1, "001100010011": 2, "110011010001": 3, "001100010001": 1, "001100110000": 3, "001100111111": 1, "110011101001": 5, "010011101111": 1, "001000101000": 1, "110011010011": 6, "001011011000": 1, "110100010001": 2, "111011101111": 2, "001011101001": 1, "110101101111": 2, "111100010111": 2, "001111101111": 3, "001111010011": 1, "001101101000": 1, "010011101000": 2, "001111010000": 1, "110100010011": 3, "001101100111": 1, "001011010001": 3, "000100010111": 2, "110111101000": 1, "110011110111": 1, "110100101011": 3, "110011101011": 1, "000100010000": 1, "110101101000": 1, "101100101000": 1, "010100101111": 1, "001011101011": 3, "000011010000": 2, "110111101111": 2, "110100011000": 1, "111100010000": 1, "001111010111": 1, "110100110001": 1, "001100111000": 1, "111011010000": 1, "110101010000": 1, "110100011111": 2, "111100101111": 1, "111011101000": 1, "110011011111": 1, "110011110000": 1}}, {"bench": "teleport", "setting": [3, 1, 3], "cz_twirl": [[0, 2], [3, 2], [0, 1], [1, 2], [3, 1], [1, 3], [2, 1], [2, 1], [1, 0], [1, 0], [3, 0], [0, 3]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 6, "seed": [20261003, 3632764557, 5, 6], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"00": 221, "01": 668, "11": 82, "10": 29}, "counts_mcm": {"100100010110": 60, "100011010110": 65, "100100101001": 61, "011100101110": 51, "100100010001": 47, "011011101001": 63, "100100101110": 65, "011100010110": 57, "000011101110": 3, "011011010110": 66, "100011101110": 54, "100011010001": 44, "011100101001": 46, "011100010001": 47, "100100101111": 4, "011011010001": 67, "100011101001": 61, "100100101010": 1, "011011101110": 53, "011101010111": 1, "101011101110": 2, "100111101110": 2, "011100110110": 3, "011011101000": 2, "011100010111": 2, "011100010000": 1, "011100010010": 4, "100011010111": 2, "100011011001": 1, "011111010110": 1, "010100101001": 1, "011111101110": 1, "011101010010": 1, "011011010111": 1, "011011001110": 1, "011011101111": 1, "101011010001": 1, "100011110001": 2, "100101010110": 1, "100100110001": 3, "100011011110": 1, "111100010110": 3, "111011101001": 1, "011100101010": 2, "011111010001": 4, "011000101110": 1, "100100010010": 1, "100000101001": 1, "111100010001": 2, "111011101110": 1, "100011101111": 1, "100011010010": 3, "011100101000": 1, "011101010110": 2, "100100011001": 1, "011101101111": 1, "011100101111": 2, "100111010001": 3, "100101101001": 2, "100101010001": 2, "000011010001": 1, "000011101111": 1, "100111101001": 2, "111011010001": 1, "111100101110": 2, "011000010110": 1, "011100110001": 1, "100101101110": 1, "100011010011": 1, "101011101001": 1, "011100111110": 1, "100100010101": 1, "100100011110": 1, "011100011001": 1}}, {"bench": "teleport", "setting": [3, 1, 3], "cz_twirl": [[2, 0], [1, 2], [3, 2], [0, 0], [2, 1], [3, 1], [0, 1], [2, 0], [1, 2], [3, 1], [2, 1], [1, 1]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 7, "seed": [20261003, 3632764557, 5, 7], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"00": 713, "01": 202, "10": 63, "11": 22}, "counts_mcm": {"111110101001": 52, "011110010111": 3, "000110010001": 66, "111110010110": 64, "000110101001": 55, "000110101110": 59, "000001010111": 1, "000001101001": 55, "000001010110": 64, "001001101110": 2, "111110101110": 53, "111001101110": 43, "111001010110": 64, "111001010001": 57, "111001110110": 3, "000110010110": 56, "111001101010": 3, "111001010010": 3, "000001101110": 42, "000001010001": 56, "000001010000": 1, "111110010001": 61, "111010101001": 5, "111000010110": 1, "111001101001": 47, "111001101111": 3, "111111110001": 1, "000110010111": 2, "000001101111": 1, "000000010001": 1, "011111010001": 1, "111010010001": 2, "000001011001": 2, "001110101001": 1, "001110010110": 2, "111010101110": 4, "111001011110": 1, "011001101001": 2, "011001010001": 2, "111110010000": 2, "011001011110": 1, "011010010001": 1, "111001010111": 4, "000011101110": 1, "111000010010": 1, "011110010001": 1, "111110110001": 1, "001010101110": 1, "000110001001": 1, "111110110110": 1, "011001010110": 2, "001110010001": 2, "100001010110": 1, "111110010010": 2, "111010010110": 2, "000110101010": 2, "000111101110": 1, "000110101000": 1, "001001010001": 1, "111110101111": 2, "000001101000": 1, "000110011001": 1, "111110101010": 2, "000110010010": 1, "000111010110": 1, "000001011110": 1, "000001101010": 1, "000110101111": 4, "111110010011": 1, "111110010111": 1, "000110010000": 1, "111110011001": 1, "111111010110": 2, "111111101001": 1, "000110011110": 1, "001001010110": 1, "000110110110": 1, "001110101110": 2, "111011101110": 1, "000001010010": 1, "111001110001": 1, "000010101110": 1}}, {"bench": "teleport", "setting": [3, 1, 3], "cz_twirl": [[3, 2], [1, 3], [0, 0], [2, 3], [3, 0], [3, 2], [1, 0], [3, 1], [0, 3], [3, 1], [2, 0], [1, 2]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 8, "seed": [20261003, 3632764557, 5, 8], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"00": 723, "01": 172, "11": 24, "10": 81}, "counts_mcm": {"100000111111": 67, "011000111111": 43, "011111111111": 61, "100000000111": 51, "011111111000": 52, "011000111000": 59, "100111111000": 61, "011000000000": 62, "100111111001": 5, "100011111111": 1, "100000111000": 44, "011111000000": 61, "011111000111": 52, "011000000111": 61, "100111000000": 69, "100000000000": 64, "100111111111": 62, "100111011111": 1, "100111000111": 46, "011111000011": 3, "111000111111": 2, "100000000001": 2, "011011000111": 2, "111111000111": 1, "011111111011": 1, "100011000000": 4, "100111000011": 2, "011000001111": 2, "100000111001": 3, "111111111000": 1, "011111111001": 2, "101000000000": 4, "101111111111": 1, "000111111000": 1, "101111000111": 1, "100111011000": 2, "100011000011": 1, "000000000111": 1, "011001111001": 1, "101000111000": 4, "100111111011": 5, "011111000001": 3, "011001000111": 3, "101000000111": 2, "100111001000": 2, "011000111001": 3, "100000001111": 1, "011111011000": 1, "011000000001": 4, "010000000000": 1, "011011111111": 1, "100001111000": 1, "110111000111": 1, "010000111111": 1, "101111000000": 1, "011000000011": 1, "011111011111": 1, "100011111000": 1, "100000000011": 1, "111000111000": 1, "100111001111": 1, "101111111000": 1}}, {"bench": "teleport", "setting": [3, 1, 3], "cz_twirl": [[2, 2], [0, 3], [2, 0], [0, 0], [3, 3], [2, 0], [3, 1], [3, 0], [1, 3], [0, 3], [1, 0], [0, 0]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 9, "seed": [20261003, 3632764557, 5, 9], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 702, "00": 89, "11": 185, "01": 24}, "counts_mcm": {"111000100001": 57, "000000100110": 65, "111111100001": 57, "111000100110": 58, "111111011001": 60, "000111100001": 59, "111000100010": 3, "000111011110": 57, "000111011001": 54, "000000100001": 48, "111111011110": 65, "000000011001": 46, "111000011110": 66, "111000011001": 67, "111111100010": 4, "111111100110": 55, "011000100001": 2, "000111101001": 1, "000111100110": 48, "000000100010": 2, "111001100110": 3, "111111000001": 2, "000000100111": 2, "011000100110": 2, "000000011110": 56, "111000010110": 1, "111000100111": 3, "111000101001": 1, "000011011111": 1, "111111011010": 3, "000000101110": 2, "000001100110": 2, "000000011010": 3, "000111011111": 1, "111000011111": 1, "001000100110": 1, "011111011110": 1, "000011011010": 1, "011111011001": 1, "000111011010": 2, "011000011001": 1, "001000011110": 2, "000111010001": 1, "001111011110": 1, "000001100001": 3, "011111100110": 2, "000011100001": 1, "001111011001": 1, "111110011110": 1, "000111011000": 1, "111000011010": 2, "000001011001": 1, "000001100010": 1, "111011100110": 1, "000111100111": 2, "000000011011": 1, "111001011001": 2, "000000001110": 1, "011000011110": 2, "111011100001": 3, "111110100001": 1, "111111100011": 1, "110111100001": 1, "111000100011": 1, "111000101110": 1, "111111100111": 1, "000111100011": 1}}, {"bench": "teleport", "setting": [3, 1, 3], "cz_twirl": [[3, 1], [3, 0], [1, 1], [3, 2], [3, 2], [1, 3], [3, 0], [0, 1], [0, 2], [3, 3], [0, 1], [3, 0]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 10, "seed": [20261003, 3632764557, 5, 10], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 715, "10": 178, "01": 83, "00": 24}, "counts_mcm": {"010001110000": 64, "010110001000": 49, "010001001000": 62, "101001001111": 65, "101110110111": 40, "010110110111": 57, "010010110111": 1, "101010110000": 2, "101110001000": 66, "010110110000": 56, "010001001111": 53, "010001110111": 51, "101110110000": 62, "101010001111": 1, "010110001111": 42, "101001110111": 55, "101110001111": 45, "101001001001": 6, "010110001011": 3, "101001001000": 55, "101110001001": 7, "101001110000": 57, "101010001000": 4, "010000110000": 1, "101111001000": 6, "100111001111": 1, "110110110111": 2, "101001110011": 2, "010110111000": 2, "101001111000": 1, "001001001000": 2, "101110111000": 4, "010001111011": 1, "100001110111": 1, "101110000000": 1, "101001001011": 4, "010110111111": 2, "011001110000": 2, "110001001000": 3, "011110001000": 3, "101001111111": 1, "101110110001": 4, "010110110011": 3, "101110111111": 2, "011110110111": 3, "010001010111": 2, "101110001011": 1, "101001010000": 1, "110001001111": 1, "110110001000": 1, "010010001111": 2, "011001001000": 3, "011110110000": 2, "011001110111": 1, "010111110111": 1, "010110110001": 3, "101010110111": 1, "010001110011": 3, "001001110111": 2, "111001110000": 1, "110110001111": 1, "101110110110": 1, "010111001000": 1, "010110001001": 1, "011001001111": 4, "101111110000": 2, "101001110001": 1, "110001110000": 2, "101110110011": 2, "010010110000": 1, "101010111000": 1, "011110001111": 1, "010001111111": 1, "001110001111": 1, "010001010000": 1}}, {"bench": "teleport", "setting": [3, 1, 3], "cz_twirl": [[1, 0], [0, 0], [2, 1], [2, 3], [0, 3], [1, 3], [0, 3], [3, 1], [1, 3], [3, 3], [0, 1], [1, 2]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 11, "seed": [20261003, 3632764557, 5, 11], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 181, "10": 714, "01": 26, "00": 79}, "counts_mcm": {"011010110000": 52, "100101111000": 1, "011101110111": 57, "100010001111": 48, "100101001111": 54, "100010110111": 76, "011100001000": 1, "011101001111": 51, "011101001000": 74, "100010001000": 55, "011010001000": 75, "100101110111": 42, "100010110000": 72, "011010110111": 63, "100101001000": 57, "011010001111": 47, "011101110000": 39, "100101110000": 58, "100010111000": 3, "000010110000": 2, "100101001001": 2, "111010110111": 1, "011010001011": 2, "100101110011": 3, "000101001000": 1, "100010001011": 2, "011110001000": 2, "011110110111": 1, "101101001000": 2, "011101110001": 4, "100011001111": 2, "100001110000": 2, "111010001000": 3, "100101110001": 2, "011101110011": 2, "011010110001": 1, "000101110111": 1, "100011110000": 1, "101101110111": 1, "100110110000": 1, "101010001111": 1, "111010110000": 1, "011101010000": 1, "000010001111": 2, "101010110000": 2, "011101001001": 2, "100110001000": 2, "011101001011": 2, "111101001000": 1, "111101001111": 1, "100110001111": 1, "100100001000": 1, "101101110000": 2, "100010111111": 1, "011111001111": 1, "111101110111": 1, "011011001000": 1, "000101001111": 2, "100101011000": 1, "011011001111": 1, "101010110111": 1, "100010001001": 2, "100110110111": 2, "100010101111": 1, "100010110001": 1, "100010110011": 2, "100101001101": 1}}, {"bench": "teleport", "setting": [3, 1, 3], "cz_twirl": [[2, 2], [2, 1], [2, 2], [1, 3], [1, 2], [1, 0], [1, 2], [0, 2], [2, 0], [1, 1], [0, 2], [3, 0]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 12, "seed": [20261003, 3632764557, 5, 12], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 682, "10": 203, "01": 97, "00": 18}, "counts_mcm": {"011110101101": 77, "100110010010": 61, "100110101010": 65, "011110010101": 61, "011001010101": 65, "100001101110": 3, "100001101101": 50, "100110010101": 56, "100110101101": 53, "011001101101": 50, "011001101010": 69, "011110010010": 50, "100001010101": 60, "011110101010": 54, "100001101010": 47, "101110010101": 4, "011111101010": 1, "011110110010": 1, "100001010010": 50, "011001010010": 44, "011001101100": 2, "011001010011": 5, "101001010110": 1, "100001101011": 2, "100010101010": 2, "011110110101": 1, "011110010110": 2, "011011010101": 1, "100110001010": 1, "100110010110": 2, "100110101110": 3, "100010010010": 1, "011110101011": 2, "100110101001": 1, "111110101010": 1, "101001010101": 1, "100110111111": 1, "100110101111": 1, "100111010101": 3, "011001101011": 1, "101001101101": 2, "011110101100": 1, "100001011010": 1, "101001101010": 3, "101001010010": 3, "011111101101": 1, "011010010010": 2, "100110100101": 2, "100110101011": 2, "100001010110": 1, "011001111010": 1, "011001101111": 1, "100111101101": 2, "100110010011": 1, "111001010101": 1, "011110101110": 1, "000001101101": 2, "100111010010": 1, "011001110010": 1, "011001011101": 1, "011110010011": 2, "000001010010": 1, "100101010101": 1, "011110101001": 1, "011010010101": 3, "100010101101": 1, "000110101010": 1, "011010101010": 1, "100000101010": 1, "011110001101": 1, "100001010011": 1, "111001101101": 1}}, {"bench": "teleport", "setting": [3, 1, 3], "cz_twirl": [[0, 0], [1, 1], [0, 3], [1, 0], [0, 3], [2, 0], [3, 3], [3, 3], [1, 0], [2, 1], [1, 0], [1, 0]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 13, "seed": [20261003, 3632764557, 5, 13], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"01": 717, "11": 61, "10": 29, "00": 193}, "counts_mcm": {"010111010011": 60, "101111101100": 45, "101000010100": 61, "010111010100": 60, "010111101100": 70, "010000101011": 50, "101111001100": 1, "101001101011": 4, "010000101100": 58, "101000101101": 4, "101111010100": 60, "010000010011": 51, "010000001011": 1, "010111101111": 2, "101000101011": 53, "101000101100": 79, "101000010011": 44, "010111101011": 59, "010000010100": 55, "101111101011": 42, "010011010100": 5, "101111010011": 43, "001000101011": 1, "010000101101": 2, "011111101100": 1, "010111101001": 1, "010111010111": 4, "101111010111": 4, "101001010100": 2, "011000101011": 2, "010000010101": 3, "100111101100": 2, "010000110011": 1, "011111010011": 1, "101001010011": 2, "010111101101": 5, "010000010111": 3, "101000010000": 1, "101000101111": 5, "010000011011": 1, "010111010101": 3, "110000010011": 1, "100111010011": 1, "110111101011": 6, "010001101011": 1, "011000010011": 1, "101000010111": 1, "101111101101": 3, "101001101100": 3, "110000101100": 2, "010111110100": 1, "010001101100": 3, "010110101100": 1, "110111010100": 1, "110111101100": 1, "110000101011": 1, "101000011011": 2, "101000010101": 1, "010001010100": 1, "101111111100": 1, "101111010101": 2, "010100010011": 1, "010111000100": 1, "010111110011": 1, "010000101000": 1, "010111101000": 2, "101000011100": 1, "010011101011": 1, "111000101011": 1, "010000100011": 1, "101111110100": 1, "010011011111": 1, "101111011011": 1, "101011101100": 1, "100000010100": 1}}, {"bench": "teleport", "setting": [3, 1, 3], "cz_twirl": [[3, 0], [2, 2], [2, 1], [0, 0], [3, 3], [1, 3], [1, 3], [2, 1], [2, 0], [2, 1], [0, 2], [3, 0]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 14, "seed": [20261003, 3632764557, 5, 14], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"01": 718, "11": 69, "00": 185, "10": 28}, "counts_mcm": {"101000000101": 1, "100000000010": 59, "100000111101": 50, "011111000010": 52, "011000000010": 69, "100111111101": 66, "011000111101": 61, "100000111010": 63, "011111000101": 50, "011000000101": 61, "100111111010": 54, "011111111101": 54, "100011111010": 2, "011000111010": 60, "100111000010": 46, "011111111010": 57, "011000111110": 2, "011111000011": 3, "100111000101": 54, "100000000101": 59, "011000001101": 1, "101000111010": 2, "011001000111": 1, "011111011010": 2, "011011000101": 1, "100111011101": 1, "101111000010": 2, "011111111110": 2, "011111111011": 1, "101000111101": 2, "011111000001": 2, "011000001010": 1, "011011000010": 2, "100001111101": 1, "011001111101": 3, "100111111001": 2, "011111111001": 2, "011000000011": 5, "100000000011": 2, "010000000101": 1, "011111001101": 1, "011001000101": 1, "111000000010": 1, "111000000101": 1, "011000111011": 1, "001111111101": 1, "100011111101": 1, "011000011101": 3, "100000111110": 2, "011011111101": 1, "101111111101": 1, "111000111101": 1, "100111111011": 1, "100111000011": 1, "100000000110": 2, "011111011101": 1, "011000000110": 1, "101000000110": 1, "100001111010": 1, "100111000001": 3, "011001111010": 1, "100000000001": 1, "111111000010": 2, "011001000010": 1, "100000000100": 1, "100001000010": 1, "101001111101": 1, "101111000101": 1, "100011000101": 1, "100111111110": 2, "011011111010": 1, "100001000101": 1, "101000000010": 1}}, {"bench": "teleport", "setting": [3, 1, 3], "cz_twirl": [[0, 2], [3, 1], [3, 0], [2, 2], [3, 0], [3, 0], [2, 3], [1, 1], [0, 3], [0, 0], [0, 3], [1, 0]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 15, "seed": [20261003, 3632764557, 5, 15], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 714, "11": 193, "00": 77, "01": 16}, "counts_mcm": {"010011101010": 43, "101100010101": 66, "010100010010": 49, "010011101101": 48, "101100101010": 63, "101100010011": 4, "101011101101": 72, "101111010010": 1, "101100010010": 60, "101011010101": 57, "010100101010": 51, "010011010010": 57, "010100101101": 58, "010100010101": 59, "101011010010": 57, "101100101101": 43, "010011010101": 59, "010101010010": 2, "101011101010": 49, "101100010100": 2, "010100101110": 1, "010011101110": 2, "101011101011": 3, "101100010110": 8, "101011010100": 2, "101111010101": 4, "101000101101": 1, "011011010010": 4, "010100010110": 3, "101100101011": 2, "101101101010": 2, "010100010100": 1, "010100101001": 1, "010011101011": 2, "101101010010": 2, "010100011101": 2, "001011010101": 1, "010100010011": 4, "011100101010": 2, "100011101010": 1, "110011101101": 2, "010111010010": 1, "101100110010": 1, "010011010001": 2, "100101101010": 1, "010100100001": 1, "010101101010": 3, "101011011101": 1, "100011101101": 1, "101111101111": 1, "101111010011": 1, "010111010101": 2, "101011001010": 2, "100111010101": 1, "101100110101": 1, "101011101110": 1, "110100101101": 2, "101011010011": 2, "011100010010": 1, "010100010001": 1, "100100010010": 1, "010011010100": 1, "001100101101": 1, "011011101010": 1, "101100011101": 1, "010100101011": 2, "101011110110": 1, "010000010010": 1, "010011110010": 1, "101100101110": 1, "101011010110": 1, "101011110101": 1, "010100101100": 1, "101101101101": 1, "101000010101": 1, "101000101010": 1, "101100101111": 1, "110100010101": 1, "101111101010": 1, "101100100010": 1, "010100011010": 1, "101011101111": 1, "010011010011": 1}}, {"bench": "teleport", "setting": [3, 1, 3], "cz_twirl": [[2, 1], [0, 0], [1, 0], [2, 3], [3, 2], [1, 2], [2, 2], [1, 3], [0, 2], [0, 2], [3, 2], [1, 0]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 16, "seed": [20261003, 3632764557, 5, 16], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 679, "10": 201, "01": 98, "00": 22}, "counts_mcm": {"010101010010": 69, "010010101101": 55, "101101101101": 64, "101010010010": 54, "010101101101": 58, "010101010101": 57, "101101010011": 2, "101101010010": 57, "101010010101": 63, "010010101010": 46, "010101101010": 56, "101010101101": 65, "101101101010": 59, "010010010101": 53, "010101110010": 3, "101101010101": 53, "101010101010": 52, "010010010010": 50, "101010001010": 1, "010101101110": 5, "010010010110": 2, "101101011010": 1, "101010101001": 1, "101010010110": 4, "010101110101": 1, "010101101011": 3, "010010010011": 3, "101101101011": 1, "010001010010": 1, "101110010010": 2, "010001101101": 2, "101010010011": 3, "110010101010": 1, "110010010101": 1, "010010101110": 3, "001101101101": 2, "101011010101": 1, "011010101101": 1, "001101101010": 1, "011101101010": 2, "011010010101": 2, "010010101001": 1, "011010101010": 1, "011101010010": 2, "101101101110": 3, "010011101010": 1, "110101010010": 1, "110010101101": 3, "010010101011": 2, "011101101101": 1, "101011101010": 1, "101010101011": 2, "100101101101": 1, "101010010001": 1, "101010101111": 1, "101101101001": 1, "010101010100": 1, "101001010010": 1, "101110101010": 1, "101010011101": 1, "110101101010": 1, "101100101110": 1, "100010110101": 1, "010010110010": 1, "100101101010": 1, "110101101101": 1, "101101101111": 1, "010101101100": 1, "101010101110": 1, "010101011010": 1, "001110010010": 1, "101101110010": 1, "101100101101": 1, "101100010011": 1}}, {"bench": "teleport", "setting": [3, 1, 3], "cz_twirl": [[3, 0], [3, 1], [1, 1], [0, 3], [2, 0], [1, 3], [3, 2], [1, 1], [3, 1], [0, 2], [0, 0], [0, 1]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 17, "seed": [20261003, 3632764557, 5, 17], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"00": 209, "11": 64, "01": 702, "10": 25}, "counts_mcm": {"011010000010": 45, "100101111010": 56, "011010111101": 49, "011010111010": 69, "111101111101": 2, "011010000101": 49, "100011000101": 1, "011101000010": 57, "100110000101": 3, "100010111101": 55, "100010000101": 64, "011101111010": 58, "100101000010": 44, "100010000010": 60, "100101000001": 1, "011101111101": 52, "011101000011": 1, "100101111101": 63, "011100000010": 1, "110101000101": 1, "100010111010": 64, "100101000101": 67, "011101000101": 55, "101010000010": 2, "011010000110": 3, "011110111010": 2, "100011111101": 2, "100010001010": 1, "100100000010": 3, "011100000101": 2, "011110000010": 2, "100010111110": 2, "011001000001": 1, "111010111101": 1, "100101111011": 4, "011110000101": 2, "100110000010": 2, "100010000011": 1, "011101000110": 2, "011111000010": 1, "011010111011": 2, "100011111010": 4, "100100111101": 1, "101101111101": 1, "100010000110": 1, "101101011101": 1, "011101111100": 1, "101101111010": 1, "000010111101": 1, "011011111101": 1, "100110111010": 3, "011101011101": 1, "011110111101": 2, "100010011101": 1, "100101111001": 1, "100011000011": 1, "100010111011": 1, "011100111010": 1, "100010000001": 2, "100101111110": 2, "011101111011": 1, "001010000101": 1, "100111111010": 1, "011010111110": 2, "111010000010": 1, "011010000011": 3, "001010001010": 1, "100011000110": 1, "111010111010": 1, "011101111110": 2, "011101000001": 1, "100101000100": 1, "011011000101": 1, "111011111010": 1, "000101000010": 1, "101100000101": 1, "011101011010": 1}}, {"bench": "teleport", "setting": [3, 1, 3], "cz_twirl": [[1, 0], [1, 3], [3, 2], [1, 0], [0, 0], [0, 3], [2, 1], [2, 2], [0, 2], [1, 1], [0, 1], [2, 3]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 18, "seed": [20261003, 3632764557, 5, 18], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 687, "01": 31, "00": 91, "11": 191}, "counts_mcm": {"000111001000": 56, "111111110111": 54, "000111110000": 60, "000111110111": 61, "111111110001": 5, "000000001000": 59, "000000110000": 59, "111000110111": 58, "111111001000": 63, "000000110111": 58, "000111001111": 49, "000000111000": 3, "111000001111": 44, "111000001000": 64, "000000001111": 62, "111111110000": 65, "111111001111": 41, "111000110000": 57, "000011110000": 3, "111000001001": 1, "111011110111": 2, "000111110001": 4, "111001001000": 5, "000000001001": 4, "111111001001": 2, "111000001011": 2, "011111001000": 1, "011000001000": 1, "111111001010": 1, "011111001111": 2, "000001001111": 1, "000000001011": 2, "111111110011": 3, "000001001000": 4, "000000010000": 1, "000111010111": 2, "111000110001": 2, "000011001000": 2, "000111001011": 4, "011111110000": 3, "011011110111": 1, "111000110011": 1, "000000110001": 2, "000000110011": 2, "000111010001": 1, "111110110111": 1, "111001110000": 1, "011111110111": 2, "000011001111": 2, "111001001111": 1, "111011001111": 1, "000111001001": 2, "111111111000": 2, "010111110111": 1, "111111001011": 2, "001111001000": 1, "011000001111": 1, "111000010000": 1, "000001001001": 1, "011111110100": 1, "110000001000": 1, "000111111000": 1, "000111110011": 1}}, {"bench": "teleport", "setting": [3, 1, 3], "cz_twirl": [[2, 0], [3, 1], [2, 3], [2, 0], [1, 1], [1, 3], [1, 1], [0, 0], [1, 3], [1, 1], [3, 0], [1, 0]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 19, "seed": [20261003, 3632764557, 5, 19], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"00": 674, "01": 209, "10": 91, "11": 26}, "counts_mcm": {"101111010001": 54, "010000010110": 52, "101000101110": 63, "110111010001": 2, "010000010001": 49, "010000101001": 52, "101000010110": 62, "010001010110": 1, "101000010001": 63, "010111010001": 51, "010111010110": 52, "101111010110": 59, "101111101001": 44, "101011101001": 2, "010111101001": 67, "010011101001": 1, "101111101110": 55, "101000101001": 57, "010111101110": 53, "010001010001": 1, "010000101110": 61, "101000001110": 2, "101001010110": 1, "101011010001": 2, "101000110110": 2, "010000010010": 5, "010111101010": 2, "101111010010": 1, "010011010001": 1, "101111101010": 2, "101111001110": 1, "010001101001": 1, "101000101010": 1, "010000110110": 3, "011000010001": 1, "100000010110": 2, "101000101111": 1, "110111010110": 2, "101001010001": 2, "101111101111": 3, "010000101111": 1, "101001101110": 4, "101000100001": 1, "101001101001": 3, "110000101001": 2, "101000010010": 1, "010011101110": 1, "101000010111": 1, "001000101001": 1, "010000010000": 1, "110111101110": 2, "010000010111": 3, "101000101000": 1, "110000101110": 3, "101000110001": 1, "010000011010": 2, "010111100001": 1, "011111010001": 1, "101001011001": 1, "011111101001": 1, "010111010010": 6, "011000010110": 1, "010000101000": 1, "010011010010": 1, "110000010001": 2, "010000101010": 1, "010111101111": 2, "101011101110": 3, "110000110110": 1, "011111010110": 1, "101111110110": 1, "101100101001": 1, "001000101110": 1, "101111011001": 1, "010111010111": 1, "011000101001": 2, "101111101000": 1, "010011010110": 2, "011000101110": 1, "010000111111": 1, "001000010110": 1}}, {"bench": "teleport", "setting": [3, 3, 1], "cz_twirl": [[0, 2], [0, 2], [3, 1], [1, 1], [3, 1], [1, 0], [3, 2], [3, 3], [1, 1], [1, 3], [2, 0], [0, 3]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 0, "seed": [20261003, 3632764557, 6, 0], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 93, "01": 671, "00": 212, "10": 24}, "counts_mcm": {"0011": 75, "1110": 72, "0101": 51, "1100": 55, "1111": 60, "0001": 60, "1001": 64, "1101": 77, "1010": 65, "0110": 54, "0010": 49, "0000": 75, "0100": 58, "1000": 49, "1011": 74, "0111": 62}}, {"bench": "teleport", "setting": [3, 3, 1], "cz_twirl": [[0, 1], [3, 3], [1, 3], [1, 1], [3, 0], [0, 3], [0, 2], [2, 0], [0, 0], [0, 0], [2, 3], [0, 1]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 1, "seed": [20261003, 3632764557, 6, 1], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 657, "11": 226, "00": 88, "01": 29}, "counts_mcm": {"1111": 64, "0000": 61, "1011": 58, "0010": 68, "0101": 47, "1001": 50, "0110": 50, "1100": 71, "0100": 71, "1110": 69, "0001": 68, "1101": 55, "0111": 53, "0011": 80, "1000": 66, "1010": 69}}, {"bench": "teleport", "setting": [3, 3, 1], "cz_twirl": [[3, 0], [3, 1], [2, 2], [2, 3], [0, 2], [1, 1], [3, 2], [1, 3], [0, 0], [2, 0], [1, 3], [2, 0]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 2, "seed": [20261003, 3632764557, 6, 2], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 666, "11": 211, "00": 88, "01": 35}, "counts_mcm": {"1100": 64, "1111": 60, "1011": 54, "1110": 68, "0111": 67, "0100": 65, "0000": 66, "1101": 54, "1010": 60, "0010": 68, "0101": 62, "0011": 58, "1000": 45, "1001": 66, "0001": 69, "0110": 74}}, {"bench": "teleport", "setting": [3, 3, 1], "cz_twirl": [[1, 3], [2, 0], [2, 2], [0, 1], [1, 1], [0, 2], [3, 1], [1, 0], [0, 3], [0, 0], [0, 1], [3, 3]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 3, "seed": [20261003, 3632764557, 6, 3], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 216, "10": 669, "00": 88, "01": 27}, "counts_mcm": {"0010": 57, "1110": 64, "1111": 58, "0011": 54, "0110": 57, "1010": 72, "1100": 63, "0000": 71, "0001": 71, "0100": 53, "1001": 74, "0111": 69, "1101": 62, "1000": 63, "0101": 59, "1011": 53}}, {"bench": "teleport", "setting": [3, 3, 1], "cz_twirl": [[2, 0], [3, 1], [3, 2], [2, 0], [0, 3], [2, 2], [1, 3], [0, 1], [0, 0], [0, 3], [1, 0], [0, 1]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 4, "seed": [20261003, 3632764557, 6, 4], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"00": 95, "10": 672, "11": 202, "01": 31}, "counts_mcm": {"0010": 52, "0101": 64, "1011": 58, "1010": 70, "0000": 48, "1000": 55, "1110": 65, "0100": 67, "1101": 50, "1111": 64, "0111": 71, "0011": 70, "0001": 77, "1001": 59, "0110": 59, "1100": 71}}, {"bench": "teleport", "setting": [3, 3, 1], "cz_twirl": [[1, 1], [1, 3], [0, 1], [0, 0], [3, 1], [3, 0], [1, 1], [2, 0], [2, 0], [1, 1], [2, 3], [3, 1]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 5, "seed": [20261003, 3632764557, 6, 5], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 640, "11": 224, "00": 97, "01": 39}, "counts_mcm": {"0001": 58, "1010": 83, "1111": 61, "0010": 53, "0100": 57, "1100": 66, "1011": 68, "0000": 67, "1110": 72, "0110": 65, "0101": 59, "0111": 62, "1000": 63, "1001": 61, "1101": 51, "0011": 54}}, {"bench": "teleport", "setting": [3, 3, 1], "cz_twirl": [[3, 3], [1, 3], [1, 0], [1, 3], [1, 2], [2, 0], [1, 2], [3, 3], [1, 2], [3, 1], [0, 2], [1, 1]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 6, "seed": [20261003, 3632764557, 6, 6], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 623, "10": 244, "01": 96, "00": 37}, "counts_mcm": {"0101": 71, "1011": 84, "1111": 55, "1110": 65, "0011": 69, "0000": 59, "0010": 50, "0001": 69, "1001": 57, "0111": 63, "0110": 69, "1010": 63, "1000": 54, "1101": 50, "0100": 66, "1100": 56}}, {"bench": "teleport", "setting": [3, 3, 1], "cz_twirl": [[1, 2], [2, 1], [1, 3], [2, 3], [0, 1], [1, 0], [0, 1], [1, 2], [3, 0], [2, 1], [1, 1], [1, 0]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 7, "seed": [20261003, 3632764557, 6, 7], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"01": 219, "00": 674, "10": 86, "11": 21}, "counts_mcm": {"0101": 49, "1000": 53, "1101": 60, "1011": 66, "1110": 59, "1010": 62, "0010": 77, "1001": 64, "1100": 53, "0110": 72, "1111": 68, "0001": 66, "0011": 67, "0100": 65, "0111": 53, "0000": 66}}, {"bench": "teleport", "setting": [3, 3, 1], "cz_twirl": [[0, 1], [1, 2], [2, 0], [3, 0], [0, 1], [0, 2], [3, 1], [0, 1], [1, 3], [1, 1], [1, 0], [0, 0]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 8, "seed": [20261003, 3632764557, 6, 8], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"00": 235, "01": 653, "11": 80, "10": 32}, "counts_mcm": {"1011": 60, "0000": 53, "0001": 74, "1010": 53, "1001": 59, "1101": 77, "1110": 72, "0010": 57, "1111": 70, "0011": 64, "1100": 62, "0101": 57, "0100": 50, "0110": 72, "0111": 68, "1000": 52}}, {"bench": "teleport", "setting": [3, 3, 1], "cz_twirl": [[1, 0], [0, 1], [0, 1], [1, 3], [3, 1], [0, 0], [2, 1], [2, 3], [0, 0], [1, 3], [0, 1], [3, 1]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 9, "seed": [20261003, 3632764557, 6, 9], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 673, "10": 209, "01": 87, "00": 31}, "counts_mcm": {"0000": 69, "1110": 77, "1111": 65, "0011": 80, "0111": 66, "1001": 61, "0100": 63, "0001": 70, "0110": 54, "0010": 60, "1011": 59, "1100": 48, "0101": 69, "1010": 46, "1101": 68, "1000": 45}}, {"bench": "teleport", "setting": [3, 3, 1], "cz_twirl": [[1, 3], [1, 2], [0, 1], [3, 0], [3, 1], [0, 3], [0, 2], [3, 2], [1, 2], [0, 2], [3, 1], [2, 3]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 10, "seed": [20261003, 3632764557, 6, 10], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 25, "01": 238, "10": 90, "00": 647}, "counts_mcm": {"1000": 55, "1010": 68, "1100": 69, "1111": 88, "1101": 56, "1110": 70, "0100": 50, "0101": 61, "0001": 62, "0110": 53, "0010": 51, "1001": 69, "0011": 67, "1011": 60, "0000": 62, "0111": 59}}, {"bench": "teleport", "setting": [3, 3, 1], "cz_twirl": [[3, 0], [2, 2], [3, 2], [0, 3], [0, 3], [2, 1], [0, 3], [0, 3], [0, 3], [0, 1], [2, 1], [1, 0]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 11, "seed": [20261003, 3632764557, 6, 11], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"00": 677, "11": 28, "01": 216, "10": 79}, "counts_mcm": {"0011": 73, "1011": 61, "1111": 63, "0001": 63, "0111": 64, "0010": 65, "0100": 55, "0000": 56, "1010": 60, "1101": 71, "0101": 71, "1001": 64, "1110": 64, "1100": 58, "0110": 50, "1000": 62}}, {"bench": "teleport", "setting": [3, 3, 1], "cz_twirl": [[1, 0], [1, 2], [1, 3], [0, 1], [2, 2], [2, 3], [2, 0], [3, 3], [2, 0], [3, 2], [1, 3], [3, 0]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 12, "seed": [20261003, 3632764557, 6, 12], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 26, "01": 227, "00": 657, "10": 90}, "counts_mcm": {"1111": 53, "0000": 62, "1001": 73, "1000": 47, "1011": 73, "0101": 76, "0111": 68, "0010": 37, "1010": 72, "0011": 60, "1101": 70, "0001": 62, "1100": 73, "1110": 65, "0110": 57, "0100": 52}}, {"bench": "teleport", "setting": [3, 3, 1], "cz_twirl": [[0, 0], [1, 1], [0, 1], [2, 0], [1, 1], [1, 0], [3, 3], [0, 0], [2, 1], [1, 1], [1, 1], [1, 2]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 13, "seed": [20261003, 3632764557, 6, 13], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"00": 663, "10": 76, "01": 242, "11": 19}, "counts_mcm": {"0011": 54, "1011": 47, "0001": 63, "0100": 54, "1100": 78, "1110": 74, "1101": 54, "0010": 63, "1010": 75, "0101": 51, "1000": 67, "0111": 71, "0000": 61, "1001": 56, "1111": 77, "0110": 55}}, {"bench": "teleport", "setting": [3, 3, 1], "cz_twirl": [[1, 0], [0, 2], [3, 3], [2, 1], [2, 2], [1, 3], [2, 3], [2, 0], [2, 0], [0, 2], [2, 1], [0, 3]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 14, "seed": [20261003, 3632764557, 6, 14], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 239, "11": 652, "01": 80, "00": 29}, "counts_mcm": {"1101": 51, "0100": 67, "1010": 56, "1110": 60, "0101": 62, "0011": 69, "0001": 72, "1100": 64, "1011": 63, "1111": 73, "0010": 67, "0000": 71, "0110": 62, "0111": 45, "1000": 63, "1001": 55}}, {"bench": "teleport", "setting": [3, 3, 1], "cz_twirl": [[2, 0], [2, 0], [1, 3], [1, 0], [1, 2], [2, 3], [0, 1], [1, 2], [2, 0], [2, 0], [0, 3], [1, 3]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 15, "seed": [20261003, 3632764557, 6, 15], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 634, "10": 245, "01": 91, "00": 30}, "counts_mcm": {"0001": 55, "0100": 68, "0011": 41, "0010": 54, "1011": 69, "1110": 64, "1111": 56, "1010": 74, "1000": 71, "0000": 57, "1101": 71, "0110": 65, "1100": 57, "1001": 65, "0111": 74, "0101": 59}}, {"bench": "teleport", "setting": [3, 3, 1], "cz_twirl": [[1, 1], [3, 2], [3, 1], [1, 1], [1, 1], [1, 0], [2, 1], [2, 2], [1, 3], [3, 3], [0, 3], [0, 2]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 16, "seed": [20261003, 3632764557, 6, 16], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 231, "11": 652, "00": 27, "01": 90}, "counts_mcm": {"0111": 66, "0100": 78, "1110": 68, "1100": 78, "0011": 70, "0110": 57, "0001": 54, "1010": 66, "1011": 63, "1101": 51, "0101": 53, "1000": 51, "0010": 63, "1001": 72, "1111": 49, "0000": 61}}, {"bench": "teleport", "setting": [3, 3, 1], "cz_twirl": [[0, 1], [0, 2], [1, 1], [1, 0], [0, 2], [1, 2], [1, 3], [1, 2], [1, 0], [2, 1], [3, 0], [0, 0]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 17, "seed": [20261003, 3632764557, 6, 17], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"00": 98, "11": 187, "10": 680, "01": 35}, "counts_mcm": {"0101": 69, "0010": 46, "0011": 53, "1001": 56, "1000": 82, "1010": 74, "1100": 70, "1111": 60, "0111": 66, "1011": 49, "0001": 60, "0110": 67, "0000": 64, "1101": 73, "0100": 59, "1110": 52}}, {"bench": "teleport", "setting": [3, 3, 1], "cz_twirl": [[2, 0], [0, 2], [2, 3], [0, 3], [2, 0], [2, 1], [2, 1], [3, 2], [1, 2], [3, 3], [2, 0], [2, 3]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 18, "seed": [20261003, 3632764557, 6, 18], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"01": 655, "11": 69, "00": 247, "10": 29}, "counts_mcm": {"0110": 54, "1011": 68, "0001": 68, "0100": 69, "0101": 61, "1111": 72, "0111": 62, "1000": 55, "0011": 69, "0000": 61, "1001": 58, "0010": 61, "1110": 67, "1010": 53, "1101": 62, "1100": 60}}, {"bench": "teleport", "setting": [3, 3, 1], "cz_twirl": [[2, 2], [3, 2], [3, 2], [3, 2], [1, 3], [2, 2], [0, 0], [2, 2], [2, 0], [3, 1], [0, 1], [3, 3]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 19, "seed": [20261003, 3632764557, 6, 19], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"01": 647, "00": 239, "11": 81, "10": 33}, "counts_mcm": {"1100": 74, "1111": 63, "0101": 46, "0110": 79, "0001": 68, "0010": 70, "0000": 78, "1000": 66, "0011": 71, "0111": 58, "1011": 54, "1010": 62, "1101": 47, "1110": 63, "0100": 59, "1001": 42}}, {"bench": "teleport", "setting": [3, 3, 3], "cz_twirl": [[0, 2], [2, 2], [0, 3], [2, 3], [2, 1], [0, 1], [2, 3], [2, 2], [1, 0], [3, 2], [0, 1], [3, 1]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 0, "seed": [20261003, 3632764557, 7, 0], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"00": 261, "01": 592, "10": 50, "11": 97}, "counts_mcm": {"011110110101": 57, "100001001101": 79, "011111001101": 2, "011001110010": 55, "100001001010": 56, "100110110101": 42, "100110110010": 57, "100001110101": 64, "011001001101": 63, "100110001010": 58, "100110001101": 47, "011110001101": 53, "011001110101": 51, "100110110110": 5, "100001001110": 3, "100001110010": 58, "011010001010": 1, "011001001010": 56, "011110110010": 54, "011001010101": 2, "100010110101": 2, "100110001011": 3, "011001110011": 5, "101110110010": 2, "011110001010": 52, "011110110110": 4, "000001010101": 1, "011001110110": 3, "100110110100": 2, "100110110011": 5, "100010110010": 2, "011010110010": 1, "111001110101": 1, "011001001011": 2, "100110001110": 5, "100110001100": 2, "100010001011": 1, "101110110101": 1, "011000110010": 1, "100111110010": 2, "100110111101": 1, "100110010101": 1, "100000110010": 1, "011110001110": 1, "011001110001": 1, "100001110011": 2, "011001000101": 1, "011000001010": 2, "011110010101": 2, "111110110101": 1, "011111110101": 2, "100110110111": 1, "011001001111": 1, "100001110001": 1, "111110001010": 1, "110001001101": 1, "100001010101": 2, "101110001010": 2, "011111110010": 2, "011001001110": 1, "111110110010": 2, "011110001011": 1, "111001110010": 1, "000001110101": 1, "011110110001": 1, "100000001101": 1, "100001111101": 1, "011001111010": 1, "100010001010": 1, "000001110010": 1, "100111001010": 1, "011110110111": 1}}, {"bench": "teleport", "setting": [3, 3, 3], "cz_twirl": [[3, 0], [1, 2], [2, 1], [3, 0], [1, 3], [3, 2], [3, 0], [0, 1], [3, 3], [3, 0], [0, 3], [0, 0]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 1, "seed": [20261003, 3632764557, 7, 1], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"01": 618, "11": 99, "00": 230, "10": 53}, "counts_mcm": {"010001011000": 62, "101110011111": 39, "010110011111": 69, "101001100111": 61, "010110100111": 58, "010001100000": 61, "101001011111": 54, "010001100111": 50, "010010011111": 3, "101001011000": 76, "101110100111": 61, "101110100000": 44, "010001011111": 59, "010110100000": 63, "101110011000": 60, "101001100000": 41, "010110011011": 3, "101110011011": 4, "010110011000": 51, "010110101000": 1, "010110011001": 2, "101110100011": 3, "011110011000": 2, "101010100111": 1, "101001100011": 3, "101010100000": 2, "110001100011": 1, "101110100001": 3, "101001011100": 1, "101111100111": 5, "010001100011": 2, "101001100001": 2, "011110011001": 1, "101001011001": 2, "010111011000": 4, "010001000000": 1, "110001011011": 1, "110110100111": 2, "110001100111": 1, "010001011011": 5, "101110011001": 3, "010001100001": 1, "010000100000": 1, "010111011111": 2, "010001111000": 2, "010001111111": 1, "010110101111": 1, "101111011111": 2, "100001011111": 1, "010001011001": 3, "101111011000": 1, "100001100000": 2, "101110111111": 2, "011001011111": 2, "010111100111": 1, "011001100000": 1, "100001100111": 1, "010010100000": 2, "001110011111": 1, "110001011000": 2, "101111100000": 1, "010001101111": 1, "110110011000": 2}}, {"bench": "teleport", "setting": [3, 3, 3], "cz_twirl": [[2, 3], [2, 1], [2, 3], [0, 2], [1, 0], [3, 3], [3, 1], [0, 3], [0, 3], [1, 3], [0, 2], [0, 3]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 2, "seed": [20261003, 3632764557, 7, 2], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"01": 591, "00": 245, "10": 43, "11": 121}, "counts_mcm": {"001111110011": 51, "110000001100": 58, "110000110100": 73, "110111110111": 2, "001111110100": 63, "110000001011": 56, "110111110011": 53, "001111001011": 51, "110111001100": 54, "110111110100": 54, "001000001100": 64, "110011001011": 2, "110111001011": 52, "110000110011": 37, "001000110011": 53, "001000001011": 51, "001000110111": 4, "110001001100": 3, "001111001100": 49, "001111110000": 2, "001000110100": 74, "001011001100": 1, "110111010100": 2, "001011110011": 1, "000000110100": 3, "110111001101": 1, "110111001111": 2, "001111110111": 1, "001111111100": 2, "001000001101": 2, "111000001100": 2, "010000001011": 3, "110001001011": 2, "001001110011": 2, "001001110100": 2, "110000111100": 1, "111111001100": 1, "111000001011": 2, "110111110101": 2, "001000010100": 1, "001011110100": 1, "110000110111": 2, "010000110011": 1, "110111000011": 1, "001000110101": 3, "110001110011": 2, "001111001000": 1, "110000001111": 2, "110000111011": 1, "000000110011": 3, "110000010100": 2, "001011001011": 5, "010111001011": 1, "010111110011": 2, "110000010011": 1, "001111110101": 1, "110000110101": 2, "001111010100": 1, "110111111100": 1, "110001110100": 3, "111111001011": 1, "110011110100": 1, "001000001111": 2, "111000110100": 2, "111011110011": 1, "001000111011": 1, "001001001011": 3, "001000110000": 1, "110000001101": 2, "110111010011": 1, "000111001011": 1, "111111110100": 1, "111111110011": 1, "001111111011": 1, "111000110011": 1, "011111110111": 1, "001111001101": 2, "000011001101": 1, "110111001110": 1}}, {"bench": "teleport", "setting": [3, 3, 3], "cz_twirl": [[3, 3], [0, 0], [0, 3], [0, 2], [3, 1], [2, 3], [2, 3], [1, 0], [2, 0], [3, 1], [1, 1], [3, 2]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 3, "seed": [20261003, 3632764557, 7, 3], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 603, "00": 122, "11": 226, "01": 49}, "counts_mcm": {"011000001001": 51, "011111110110": 52, "011111001111": 3, "100111001111": 2, "100000110110": 55, "100111001110": 57, "100111110001": 60, "011000110001": 52, "011111001110": 61, "100111001001": 64, "100000001110": 67, "011111001001": 57, "100000110001": 59, "100000001001": 65, "011111001010": 2, "111000001110": 1, "011001001001": 3, "011000001110": 55, "011000110110": 57, "100111110110": 44, "011111110001": 53, "100111010110": 2, "101111110001": 1, "011000001111": 3, "011011110001": 5, "100011001001": 1, "100000001111": 4, "100000001010": 2, "100011110110": 2, "011000110010": 3, "100011110010": 1, "111111110110": 1, "011111111110": 2, "100000110000": 1, "011011001110": 3, "100111110010": 2, "100001110110": 1, "011001110110": 1, "101000110001": 2, "100011001110": 2, "101000001001": 2, "100111111111": 1, "011001001110": 3, "011001110001": 2, "011000111000": 1, "011011110110": 1, "100011110001": 1, "011111001000": 1, "100100000110": 1, "101111110110": 3, "100001001110": 1, "011111110111": 2, "100001110001": 1, "101111001001": 1, "111000110010": 1, "100111001010": 2, "110000110001": 1, "100111110111": 2, "011111111010": 1, "011111010001": 1, "100000110111": 3, "100001001001": 1, "100000110010": 1, "000111110001": 1, "101111111110": 1, "011111110010": 1, "011000110111": 1, "111111110001": 1, "100111001000": 1, "011111010110": 1}}, {"bench": "teleport", "setting": [3, 3, 3], "cz_twirl": [[0, 0], [0, 2], [3, 2], [0, 1], [3, 0], [1, 3], [1, 0], [3, 1], [1, 1], [1, 2], [0, 3], [1, 3]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 4, "seed": [20261003, 3632764557, 7, 4], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 602, "01": 105, "00": 54, "10": 239}, "counts_mcm": {"001011111001": 3, "000011111110": 62, "111011000111": 4, "000100111001": 66, "000011111001": 56, "111100000001": 57, "000100111110": 54, "111100111010": 2, "111011111110": 44, "111100111110": 62, "000100000001": 51, "000100000110": 52, "111011111001": 44, "111011000110": 52, "000011000001": 70, "000100000010": 3, "001100000110": 2, "000011000110": 46, "111100111001": 64, "000011011110": 1, "111100000010": 1, "000111000001": 3, "111011000001": 56, "111100000110": 70, "000100111111": 2, "111100011001": 2, "001011000110": 2, "000000000111": 1, "000011111111": 1, "000011000010": 6, "001011000001": 1, "000101000001": 4, "000101111110": 4, "011100111110": 1, "000101111001": 1, "111100000111": 3, "111011111101": 1, "111000111110": 1, "011011111001": 1, "111111000001": 2, "011011000110": 1, "111111000110": 2, "000011000111": 3, "000100000101": 1, "000011101001": 1, "000011111010": 2, "001100000111": 1, "001100111110": 1, "000000000110": 1, "111000000001": 1, "000100000111": 1, "111011000010": 3, "111011000000": 1, "111011001010": 1, "100100000001": 1, "011100111001": 2, "111101111001": 2, "111011111010": 1, "000101000110": 1, "111101111110": 1, "111100111111": 1, "001100111001": 1, "000011000000": 3, "111011001001": 1, "000100011001": 1, "000100111010": 1, "111100111000": 1, "010100000010": 1, "111101000110": 1, "000101000010": 1, "000100001001": 1, "000100011110": 1}}, {"bench": "teleport", "setting": [3, 3, 3], "cz_twirl": [[2, 2], [0, 2], [2, 3], [3, 3], [0, 0], [2, 2], [3, 1], [2, 3], [3, 1], [1, 0], [0, 2], [1, 2]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 5, "seed": [20261003, 3632764557, 7, 5], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"00": 597, "01": 256, "11": 45, "10": 102}, "counts_mcm": {"110111001011": 1, "110111011100": 49, "110000011100": 56, "110111100011": 57, "001111011100": 56, "001000100100": 51, "001111100011": 48, "110000100011": 65, "110000100100": 58, "001111011101": 2, "001000011011": 58, "001111011011": 61, "001111100100": 63, "110000011011": 46, "001000100011": 63, "001000101100": 3, "110111011011": 47, "111111100011": 4, "110111011111": 1, "001111011111": 3, "001000000011": 1, "001000011100": 58, "001011100011": 1, "110111100100": 45, "001111100111": 4, "001111101100": 3, "001000111011": 1, "010001100011": 1, "110000011111": 4, "111001100011": 1, "010111100100": 2, "110111100111": 3, "010000011011": 1, "001001011100": 4, "111000100100": 4, "111111100100": 1, "001001100011": 1, "001000100101": 3, "111000100011": 3, "001111100000": 1, "110111101100": 2, "111000011100": 2, "110001100011": 1, "001111101011": 5, "001000011101": 8, "001100100011": 1, "001111000100": 1, "001000111100": 1, "110001100100": 2, "001000011111": 3, "001111100101": 3, "111111011011": 2, "001000100001": 1, "111111011100": 3, "010000100011": 2, "110000100101": 2, "110000101100": 2, "010000100100": 2, "001111110100": 1, "110000101011": 1, "110111111100": 1, "100111100011": 1, "110111100101": 3, "000111100011": 1, "110001011011": 1, "110001011100": 1, "001001100100": 2, "000000011100": 1, "110011011100": 1, "110011011011": 1, "000000100011": 1, "101111011100": 1, "001000101011": 1, "111000011011": 1, "110000100001": 1, "110111101011": 1, "110000100111": 1, "001000011000": 1}}, {"bench": "teleport", "setting": [3, 3, 3], "cz_twirl": [[2, 3], [3, 2], [3, 2], [1, 3], [2, 2], [2, 3], [3, 2], [2, 1], [0, 0], [0, 2], [1, 1], [1, 2]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 6, "seed": [20261003, 3632764557, 7, 6], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 213, "00": 53, "11": 619, "01": 115}, "counts_mcm": {"110110000001": 52, "001001111110": 52, "001110000001": 64, "001111111110": 3, "110001111001": 80, "001110111001": 44, "110110000110": 65, "110001111110": 53, "000110111110": 1, "110001000001": 69, "001001000001": 63, "001001000110": 60, "111110000110": 5, "001110000110": 51, "110001000110": 43, "001010000001": 3, "110001000111": 2, "110110111110": 49, "001110111110": 41, "001010000110": 2, "001110111101": 1, "001001111010": 3, "001010111110": 3, "001001111001": 59, "001101111110": 1, "110111111111": 1, "111110111110": 4, "001010111001": 2, "110110111001": 33, "110111000110": 1, "010001000001": 2, "001110100111": 1, "110110111010": 3, "001110001001": 2, "110010000001": 1, "110110011001": 1, "010110000001": 1, "111001111110": 2, "110110011110": 1, "001001000010": 2, "111001000001": 2, "110110111000": 1, "001110111111": 2, "110111111001": 2, "001110111010": 1, "111110000001": 3, "001110000010": 1, "111001000110": 2, "001110011110": 3, "010110111001": 1, "110001001001": 3, "110110001110": 1, "110001001110": 4, "001110001110": 1, "110000111110": 1, "110110111111": 2, "010111000110": 1, "010001111110": 1, "001110000111": 4, "111110111001": 1, "110111000111": 1, "110110110001": 1, "110110000111": 2, "110001111010": 2, "110001000010": 2, "000000111110": 1, "110110000010": 2, "110111001001": 1, "001001000111": 2, "111001111001": 4, "001111111001": 1, "001001111111": 1, "110110001001": 2, "001001000000": 2, "001001011110": 1, "110001111111": 3, "001010001001": 1, "110000000110": 1, "001111000001": 2, "001000111001": 1, "110110111011": 1, "110110000000": 1, "001000000001": 1, "000110111001": 1}}, {"bench": "teleport", "setting": [3, 3, 3], "cz_twirl": [[0, 1], [1, 1], [1, 3], [0, 3], [0, 0], [1, 1], [0, 1], [1, 2], [3, 0], [3, 3], [3, 1], [3, 2]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 7, "seed": [20261003, 3632764557, 7, 7], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"00": 253, "01": 617, "11": 83, "10": 47}, "counts_mcm": {"011010101000": 57, "100010010000": 64, "011101010111": 60, "011101101111": 73, "011010010000": 49, "100101010111": 58, "011010101111": 53, "011101101011": 4, "100010101000": 57, "100010101111": 52, "100100010000": 1, "100101101111": 69, "100010010011": 1, "100101101011": 5, "011101010000": 54, "011110101000": 1, "100010011000": 2, "100101101000": 54, "100010010111": 60, "100101010000": 60, "011010010111": 49, "011010011000": 1, "011101101000": 47, "011101010011": 1, "011011010111": 1, "111101010000": 1, "101101101111": 2, "011010101011": 4, "100100001111": 1, "100101010001": 5, "111010101111": 2, "011010101001": 1, "100101100111": 1, "100110101111": 2, "100010010001": 3, "101010101000": 1, "011110101111": 1, "100010101001": 2, "100110101000": 1, "101101101000": 1, "100011101000": 2, "111010010000": 1, "011101110000": 2, "111010010111": 2, "011101101001": 1, "011010010001": 1, "011011101111": 1, "100110101001": 1, "100101011000": 2, "100010101100": 1, "101010010111": 1, "100101010011": 1, "011110010111": 1, "000010101001": 1, "100010011111": 1, "100010001111": 1, "011010010011": 2, "100101011111": 1, "101101101001": 1, "011010100111": 1, "100001110000": 1, "101101010000": 1, "100011101111": 1, "100011010111": 1, "000101101000": 1, "011110010000": 1, "100010101011": 1, "000101010000": 1, "100110010111": 1, "100001101000": 1, "011101010001": 1, "100011010000": 1, "100111010000": 1, "100001010000": 1}}, {"bench": "teleport", "setting": [3, 3, 3], "cz_twirl": [[0, 0], [3, 0], [3, 0], [0, 1], [3, 0], [2, 2], [2, 3], [3, 1], [0, 0], [0, 2], [3, 0], [0, 3]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 8, "seed": [20261003, 3632764557, 7, 8], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"01": 110, "11": 607, "10": 242, "00": 41}, "counts_mcm": {"000100011101": 2, "000011100100": 52, "000100011100": 56, "011011100100": 4, "000101011011": 3, "000100100100": 73, "111011011100": 55, "000011011100": 47, "111011011011": 63, "011100100100": 1, "000011100011": 61, "111100011011": 50, "111111100100": 2, "111011100011": 50, "111100011100": 64, "111011100101": 3, "000100100011": 66, "000100011011": 63, "111100100011": 59, "000101100011": 1, "111100000011": 1, "000100100101": 2, "000111011011": 1, "000011011011": 49, "111011100100": 46, "111011100111": 3, "111101011100": 5, "111100100100": 60, "000011100111": 2, "000111101100": 1, "111100000100": 1, "111100011111": 5, "111101011011": 1, "111100011101": 1, "100011100011": 1, "000011011000": 1, "111011011101": 3, "001011011011": 1, "000011011001": 1, "000100101100": 2, "111100101011": 1, "000011011101": 2, "111100100101": 3, "000011011111": 1, "001011100011": 1, "000011100101": 1, "001100011011": 1, "111101100011": 3, "001011100100": 2, "000100100111": 3, "011011011100": 1, "111111011100": 2, "001011011100": 1, "011011100011": 2, "000100100000": 2, "000100101011": 1, "111100100000": 1, "111101100100": 2, "111000100100": 1, "011100011011": 1, "111111011011": 1, "111011111011": 1, "011100011100": 1, "001100100100": 1, "111011011111": 1, "111011101011": 1}}, {"bench": "teleport", "setting": [3, 3, 3], "cz_twirl": [[0, 3], [3, 2], [3, 2], [1, 1], [2, 2], [1, 0], [0, 1], [3, 3], [1, 3], [3, 1], [0, 1], [3, 1]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 9, "seed": [20261003, 3632764557, 7, 9], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 101, "01": 569, "00": 279, "10": 51}, "counts_mcm": {"111111111010": 61, "000111000101": 51, "000111111101": 60, "000111000010": 67, "111000000010": 50, "111000111010": 51, "111111110010": 2, "000000000101": 65, "000001111010": 1, "000000000010": 71, "111000000110": 3, "000000001010": 1, "111111111101": 46, "111111000010": 54, "000111111010": 62, "000000111101": 51, "111000000101": 55, "111111000101": 49, "000000000100": 3, "000111000011": 3, "000000111010": 53, "111000111101": 57, "011111111010": 3, "001000000010": 4, "111111101101": 1, "001111000010": 2, "000111000001": 1, "001111111010": 3, "111000111110": 2, "000011000010": 3, "111001000010": 2, "000111000100": 1, "000000000110": 2, "000111001010": 1, "000011000101": 1, "111111001110": 1, "000000111100": 2, "111011111010": 3, "000111111110": 4, "111111111011": 2, "111011000010": 3, "011111000101": 1, "111000111011": 1, "111011111101": 1, "000000111111": 1, "000011111010": 3, "111111000011": 1, "000000000011": 4, "111111000110": 1, "111001111001": 1, "000111111011": 2, "111111111100": 1, "111000001010": 2, "111111011101": 2, "100111111010": 1, "111000000001": 2, "000001000010": 1, "111111001010": 1, "000000111110": 1, "001000111101": 1, "111001111101": 1, "000000111011": 2, "011000000101": 1, "000101000010": 1, "111010111010": 1, "000010000101": 1, "011000111010": 1, "000111111001": 1, "000001111101": 1, "000000110010": 1, "111000000011": 1, "011000000010": 1, "111111001101": 1, "001111111101": 1}}, {"bench": "teleport", "setting": [3, 3, 3], "cz_twirl": [[0, 0], [2, 0], [1, 3], [2, 3], [0, 2], [0, 1], [0, 3], [1, 1], [0, 1], [3, 1], [3, 1], [1, 1]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 10, "seed": [20261003, 3632764557, 7, 10], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 609, "11": 220, "00": 123, "01": 48}, "counts_mcm": {"110011111110": 42, "110011000001": 58, "110100111110": 61, "001011000001": 57, "001100111001": 64, "001011111001": 52, "001011111110": 39, "001100111110": 61, "001100000001": 63, "001011000110": 45, "110100001110": 2, "010100111001": 1, "110011111001": 59, "110011000110": 50, "001100000110": 57, "110100000001": 54, "110100000110": 64, "110100111001": 60, "010011111110": 2, "000011111110": 2, "110011001001": 3, "001101111110": 2, "001011111011": 1, "110100111111": 2, "001111111110": 1, "010100000110": 1, "001011111111": 1, "001100000011": 1, "110100000111": 2, "111100000001": 5, "001100111000": 1, "110100111010": 3, "110011000010": 5, "001011000010": 4, "001101000001": 4, "111100111001": 2, "001011001001": 2, "001100111111": 1, "010100000001": 1, "001100001001": 2, "111100000110": 2, "110100000010": 8, "110011000000": 1, "111011111001": 4, "000011000001": 2, "000011111001": 1, "110000000001": 1, "110100001001": 2, "001100111010": 1, "001100011001": 1, "111011111110": 2, "111011000001": 2, "001000000001": 1, "001100101001": 1, "010011000001": 1, "110100011110": 1, "110011011110": 1, "001100000111": 2, "111100111110": 3, "110000000110": 1, "110011111000": 1, "111011111111": 1, "110011111111": 4, "001011000111": 1, "110011111010": 2, "111011000110": 2, "001011111010": 1, "001111000001": 1, "010100111110": 2, "001000111001": 1, "001011000011": 1, "110101000001": 2, "110100011111": 1, "110101111110": 1, "110111000001": 1, "100100000001": 1, "001111111001": 1, "110101000110": 1}}, {"bench": "teleport", "setting": [3, 3, 3], "cz_twirl": [[3, 1], [1, 0], [1, 3], [2, 3], [0, 3], [3, 2], [1, 3], [3, 1], [2, 3], [1, 1], [0, 2], [3, 0]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 11, "seed": [20261003, 3632764557, 7, 11], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 588, "01": 110, "10": 242, "00": 60}, "counts_mcm": {"010001011011": 64, "010001100011": 49, "010110011100": 59, "101110011100": 54, "101110011011": 54, "010110011011": 52, "010001011100": 71, "101001100011": 46, "010110100100": 59, "101001100100": 53, "010110100011": 59, "101001011000": 2, "010001100100": 59, "101001011100": 55, "010111100101": 1, "110001100011": 3, "101001011011": 69, "101111100011": 2, "010010011100": 2, "101110100100": 60, "010111100011": 1, "101110100011": 53, "101001100101": 1, "101110100111": 2, "010110011101": 2, "101110100101": 4, "101001111111": 1, "010001011111": 3, "010001011101": 2, "101001000011": 1, "101000011011": 1, "110001011011": 2, "101110111011": 2, "011110100111": 1, "010001100111": 3, "011110011011": 1, "101110011101": 3, "101111100100": 2, "100110101100": 1, "010110100111": 1, "010010100100": 2, "010110011111": 1, "101001101100": 1, "001001011100": 1, "010001101011": 1, "101000100100": 1, "001001011011": 1, "110110100100": 2, "101001111011": 1, "001001100011": 1, "010110100101": 2, "101010011100": 1, "101111011011": 1, "101110011111": 1, "011001011100": 2, "111001100100": 1, "100110011100": 1, "001110011100": 1, "010110101100": 3, "010001111100": 1, "100110100011": 1, "011001101100": 1, "010001100101": 2, "001110011011": 1, "101111011100": 2, "010110111000": 1, "110001100100": 2, "010111100100": 1, "011110100011": 1, "101010100011": 1, "101101011100": 1}}, {"bench": "teleport", "setting": [3, 3, 3], "cz_twirl": [[0, 0], [2, 3], [2, 0], [1, 3], [3, 0], [2, 1], [3, 1], [0, 0], [0, 3], [3, 1], [0, 0], [2, 2]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 12, "seed": [20261003, 3632764557, 7, 12], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 559, "00": 53, "10": 257, "01": 131}, "counts_mcm": {"101110010001": 62, "101001010110": 52, "101001101110": 52, "010001101110": 63, "101110010110": 58, "010001010010": 2, "010110101110": 52, "100001101110": 1, "010110010110": 46, "101010101110": 1, "101010010001": 1, "101110101110": 62, "101001010001": 59, "010110101001": 53, "011001101110": 1, "101001101001": 66, "010001010001": 56, "010001101001": 54, "010001010110": 60, "101110101001": 53, "101110101010": 2, "101110010111": 3, "101010101001": 3, "010001110110": 1, "011001101001": 2, "010001101111": 6, "010110010010": 1, "010110010001": 58, "110001101001": 2, "010101010110": 1, "101010010110": 2, "101001010010": 3, "010010101001": 2, "110110101111": 1, "010111101001": 3, "101000010001": 1, "101110010010": 2, "101111101110": 1, "101001101010": 2, "010010010001": 1, "001001010110": 1, "010110010000": 2, "101001110110": 1, "100001010001": 2, "100001010110": 1, "010111110110": 1, "010001010000": 1, "110110101110": 1, "010001010111": 1, "101110101111": 2, "001001101001": 2, "010111010110": 1, "011110101110": 1, "010110011110": 2, "011001010001": 1, "010010101110": 2, "101000010110": 1, "011110101001": 2, "101001010111": 1, "010001110001": 2, "010000010110": 1, "101110001110": 1, "010010010110": 1, "101001110001": 1, "010110010111": 1, "010110101111": 2, "010000101110": 1, "010001011001": 1, "101001100001": 1, "010110110001": 1, "010001011110": 1, "100110010001": 1, "101001011110": 1, "100001101001": 1, "010001101000": 1, "101000101110": 1, "110110010110": 1, "011001010110": 1, "101110011001": 1, "010110011001": 1}}, {"bench": "teleport", "setting": [3, 3, 3], "cz_twirl": [[1, 1], [2, 2], [2, 0], [2, 0], [2, 1], [3, 1], [0, 3], [3, 3], [3, 1], [2, 1], [2, 2], [2, 2]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 13, "seed": [20261003, 3632764557, 7, 13], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 542, "01": 100, "10": 286, "00": 72}, "counts_mcm": {"011010111101": 42, "100011000010": 3, "100101111101": 50, "011010111010": 65, "011010000010": 74, "100010111010": 72, "100101000010": 66, "011101111010": 63, "011011000010": 2, "011010000101": 49, "100010000010": 57, "100110111010": 2, "011101000010": 61, "011101111101": 51, "100101111010": 64, "011101000101": 56, "100101000101": 44, "100010000101": 45, "100100000101": 1, "100011111010": 1, "011010111110": 1, "100010111101": 41, "000101000101": 2, "100101001010": 2, "011110111101": 3, "011110111010": 3, "100010111100": 1, "100110111101": 1, "100110000101": 4, "011010111011": 1, "000010000101": 1, "011101111110": 2, "101101111010": 1, "111010000101": 2, "100110000010": 1, "100010111011": 2, "100011111101": 1, "011101111111": 1, "111101111010": 2, "111010111010": 2, "000101111010": 2, "100101011101": 1, "100001111011": 1, "100001000101": 1, "000010000010": 1, "100010000110": 3, "100101111011": 3, "100010111110": 4, "100101000110": 1, "011100111101": 1, "100010001101": 1, "111101111101": 2, "011101001101": 1, "111101000101": 1, "100101000001": 1, "100001111101": 2, "100001111010": 1, "011010000011": 1, "011011000101": 2, "011110000010": 1, "100010111001": 3, "011010000100": 2, "111010111101": 1, "111101111011": 1, "011101000110": 2, "111101000010": 1, "011101111011": 1, "111010000010": 1, "100010000011": 2, "100101111001": 1, "011011111010": 1, "100100000010": 1, "011010011010": 1, "100001000010": 1, "100101000100": 1, "011010000110": 2, "011101001010": 1, "011011001010": 1, "011010001010": 1, "011101111001": 1, "101101000010": 1}}, {"bench": "teleport", "setting": [3, 3, 3], "cz_twirl": [[1, 2], [0, 2], [1, 0], [1, 0], [2, 3], [2, 1], [0, 2], [1, 3], [0, 3], [1, 2], [2, 0], [0, 3]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 14, "seed": [20261003, 3632764557, 7, 14], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 588, "10": 251, "01": 103, "00": 58}, "counts_mcm": {"000010010111": 67, "000101010111": 55, "111010101111": 46, "111101010000": 66, "000010101111": 60, "111101010111": 56, "000101101000": 53, "111101101000": 62, "000110101111": 2, "111010010111": 55, "000010010000": 65, "000101010000": 59, "111010010000": 50, "000101101111": 79, "111010101000": 48, "111101101111": 44, "000010101000": 42, "111001101111": 1, "000010100000": 1, "011101101000": 1, "111010101001": 2, "000101010011": 1, "000011101000": 2, "111010010011": 5, "111101010001": 2, "000101101011": 5, "000101010001": 3, "000010011111": 2, "111110010111": 1, "111010111111": 4, "111110010000": 1, "111011010111": 2, "000010101001": 3, "000101110111": 1, "011010101111": 2, "111100010011": 1, "111101101011": 2, "000010010011": 2, "110101010000": 1, "111010010001": 3, "001101101000": 1, "000110010111": 2, "000010101011": 2, "111100010111": 1, "001010010111": 2, "000110010001": 2, "111010101011": 2, "011101010000": 1, "001010101000": 1, "000101011111": 1, "101101010111": 1, "111100101111": 1, "000110010000": 1, "000011101111": 1, "000100101111": 2, "000001010111": 1, "011101101111": 1, "111010110000": 2, "111101101001": 1, "001101010111": 2, "111011101000": 1, "001010101111": 1, "000101101001": 1, "000010110111": 1, "001101110000": 1, "111110101111": 2, "000011010000": 1, "001101010000": 1, "111011101111": 1, "111001101000": 1, "000110011000": 1, "111101010011": 2, "000010010001": 1}}, {"bench": "teleport", "setting": [3, 3, 3], "cz_twirl": [[0, 3], [0, 2], [3, 1], [1, 1], [0, 1], [0, 0], [1, 0], [3, 2], [1, 1], [3, 2], [3, 0], [1, 2]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 15, "seed": [20261003, 3632764557, 7, 15], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 44, "00": 250, "01": 603, "11": 103}, "counts_mcm": {"111101000110": 48, "000010000010": 2, "111101111001": 50, "111010000000": 1, "111010000001": 71, "000010111001": 60, "000101000110": 52, "000101111110": 61, "111010000110": 59, "001101111110": 3, "000010000001": 52, "111101111110": 58, "000101111001": 60, "111101000001": 67, "000010111110": 53, "000101000001": 57, "111010111110": 56, "111101111111": 3, "111010111001": 59, "111010000111": 6, "000010000110": 56, "001010000110": 1, "000011000001": 4, "000010111111": 1, "011010000110": 2, "111101111010": 3, "011010111001": 2, "111110111001": 1, "110010000110": 1, "000110111110": 4, "111101000111": 2, "011101000001": 1, "111010000010": 2, "111010111111": 2, "111110000110": 2, "111110000001": 1, "110101111001": 1, "000100000110": 1, "111101000000": 1, "000011111110": 1, "000101000010": 4, "111101000101": 1, "111010111010": 3, "111011111010": 1, "001010111001": 1, "111110111110": 1, "000001111001": 1, "001010000001": 2, "000011111001": 1, "000010000111": 1, "000110111111": 1, "111011000001": 1, "000101100001": 1, "111101000010": 2, "000010000000": 1, "001101000001": 1, "000101000111": 2, "101010111110": 1, "000010001001": 1, "000101001110": 1, "001010111110": 2, "000101111111": 1, "000111111001": 1, "011010111010": 1}}, {"bench": "teleport", "setting": [3, 3, 3], "cz_twirl": [[0, 0], [3, 3], [2, 1], [2, 1], [2, 0], [3, 0], [3, 0], [2, 2], [1, 1], [1, 1], [1, 2], [1, 2]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 16, "seed": [20261003, 3632764557, 7, 16], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 594, "01": 121, "00": 47, "10": 238}, "counts_mcm": {"011110010100": 63, "100110010011": 59, "011001101011": 57, "100001101100": 58, "100001010100": 53, "100110010100": 47, "100001010011": 58, "011110101011": 50, "100001101011": 48, "011110101000": 2, "100110101011": 48, "100110101100": 73, "011001101100": 75, "011110101111": 4, "011001010011": 54, "100110100101": 1, "011110101100": 57, "011101010011": 1, "011110010011": 51, "100110101101": 3, "101001101100": 2, "100110101000": 1, "011001010100": 52, "100001011100": 1, "100001110100": 2, "100110010111": 5, "100010101011": 3, "100010010100": 2, "100110010101": 3, "011110011011": 2, "011001010101": 3, "000001010100": 2, "011001010111": 1, "101001101011": 6, "000001010011": 1, "011110001100": 1, "011110110011": 1, "000001101011": 3, "111001010100": 1, "100001101111": 3, "100110101010": 1, "011001101111": 2, "011001101000": 2, "100001101101": 2, "011110010111": 1, "011110010101": 4, "011001001011": 1, "100001011011": 2, "100110100011": 1, "011010101100": 2, "100111010011": 1, "011111010011": 1, "100111010100": 2, "100110110011": 1, "101110101100": 1, "011001011100": 1, "100001111100": 1, "011110101101": 1, "001001101011": 1, "100110101111": 2, "100110010000": 1, "100000010100": 2, "101110010100": 1, "011001101101": 1, "011111010100": 1, "100000101011": 1, "100001010101": 1, "100101011100": 1, "101110101011": 1, "100001010111": 2, "111110101011": 1}}, {"bench": "teleport", "setting": [3, 3, 3], "cz_twirl": [[3, 1], [3, 1], [2, 0], [1, 0], [0, 1], [0, 3], [3, 3], [3, 2], [0, 0], [1, 2], [2, 1], [2, 0]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 17, "seed": [20261003, 3632764557, 7, 17], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 590, "01": 124, "10": 236, "00": 50}, "counts_mcm": {"001001001010": 53, "001110001010": 47, "110001110101": 58, "001001001101": 60, "001110110101": 63, "110110001101": 63, "001001110010": 56, "001110110010": 55, "110001110010": 45, "001110001101": 69, "110110110101": 66, "110001001010": 65, "110110110010": 66, "001110010101": 1, "001111110010": 3, "001001110101": 46, "110001001011": 5, "001001001110": 2, "110001000101": 1, "110001111101": 1, "110110001010": 59, "010001110010": 1, "110001001101": 40, "001110001111": 1, "110001001110": 2, "110111001101": 2, "110010010101": 1, "001101001010": 1, "001001110011": 2, "110110010010": 1, "001110110111": 1, "110010001010": 2, "001010110101": 2, "110110001011": 2, "001001110001": 1, "001111001010": 2, "110110110110": 1, "001110010010": 1, "000001001101": 2, "110110110011": 1, "110111110010": 1, "001110001001": 1, "001110110001": 1, "110110010101": 1, "110001110110": 2, "111001001101": 2, "110000110010": 1, "001001001011": 2, "110111110101": 1, "010001110001": 1, "110001010010": 1, "110110001110": 3, "111010001010": 1, "110010110010": 1, "010110001101": 1, "000110001010": 1, "101001001101": 1, "001001110110": 2, "110010001101": 1, "110110110100": 1, "110110110001": 1, "010001001010": 1, "100110110010": 1, "001110111101": 1, "111001001010": 3, "010001001101": 1, "110001110011": 1, "001110110110": 1, "111110001101": 1, "110001010101": 1, "110010110101": 1, "010110001010": 1, "001110001110": 1, "000001001010": 1, "001111001101": 2, "101110110101": 1, "001010110010": 1, "001110001011": 1, "001110110100": 1, "001010001111": 1, "001111001100": 1}}, {"bench": "teleport", "setting": [3, 3, 3], "cz_twirl": [[3, 1], [3, 2], [0, 3], [0, 2], [1, 0], [1, 1], [2, 1], [1, 0], [1, 0], [2, 2], [3, 1], [3, 2]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 18, "seed": [20261003, 3632764557, 7, 18], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 601, "01": 122, "00": 45, "10": 232}, "counts_mcm": {"101011111010": 57, "010011111101": 37, "010011111010": 54, "011100111110": 2, "101011111101": 60, "101100111010": 56, "101100111101": 57, "010100000010": 64, "101011000010": 56, "011100000101": 2, "010011000101": 59, "101011000101": 57, "010011000010": 55, "010100111010": 62, "010100111110": 2, "010100111101": 64, "101100000010": 42, "101100000101": 52, "010100000101": 68, "101011000011": 2, "101011111110": 2, "010000000101": 1, "101100111011": 1, "010100000100": 1, "110011111101": 2, "001011000101": 2, "101011000111": 1, "101100000011": 4, "111011000101": 1, "010111111010": 3, "010111000101": 1, "100100000010": 2, "010011111110": 3, "010011000011": 3, "010100000011": 4, "110100111010": 2, "100011111010": 2, "010111000010": 2, "010000111101": 1, "101011000110": 4, "110100000010": 2, "010011111001": 1, "010111111101": 1, "010101000010": 3, "010011000110": 2, "101011111001": 1, "101100001010": 1, "110100000101": 1, "101011111011": 1, "101100011010": 1, "101101111010": 2, "011011111010": 3, "101011011101": 2, "101111000010": 1, "101101111101": 2, "010011111011": 2, "101100000110": 1, "010101000101": 1, "100011000010": 1, "010011000001": 2, "010100111011": 2, "010100000110": 2, "101000000010": 1, "001100111011": 1, "110011000010": 1, "100100111101": 1, "001011111010": 1, "101100000001": 1, "101111111010": 1, "110100111101": 1, "010000000010": 1, "011011000010": 1, "110011111010": 1, "101000000101": 1, "011011111101": 1, "000100111101": 1, "011100111010": 1}}, {"bench": "teleport", "setting": [3, 3, 3], "cz_twirl": [[2, 0], [0, 0], [1, 0], [3, 2], [0, 3], [0, 2], [1, 3], [0, 2], [3, 3], [0, 2], [1, 0], [2, 3]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 19, "seed": [20261003, 3632764557, 7, 19], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 635, "00": 109, "11": 210, "01": 46}, "counts_mcm": {"110000101010": 56, "001000101010": 56, "001111010010": 56, "001111101101": 58, "110000010101": 62, "110111101010": 50, "110111010010": 57, "110111101101": 55, "110000010010": 54, "001111101100": 1, "001000010010": 51, "110111010101": 56, "001000101101": 56, "001111101010": 76, "110000101110": 2, "110000101101": 68, "001111010101": 56, "110000010110": 3, "000011101010": 1, "110111110101": 2, "001000001010": 1, "001000010101": 47, "001000010011": 3, "111001101101": 1, "110000110101": 1, "110011010101": 1, "001001010010": 4, "001000101011": 3, "000000010101": 1, "001011010101": 1, "101000010101": 1, "110111100010": 1, "110111010011": 3, "111000010101": 2, "111111101101": 1, "001000010110": 1, "001000101110": 2, "111111010101": 3, "110111101110": 3, "011000101010": 1, "001001101101": 1, "110111101011": 3, "111111101010": 2, "110001101101": 2, "010111101010": 2, "010111010101": 1, "001111010110": 2, "000000101101": 1, "110000010011": 1, "110000101011": 1, "111001010010": 1, "001111110010": 1, "010000010101": 1, "001011010010": 1, "001000001101": 1, "010111101101": 1, "010000010010": 1, "001011101101": 1, "001111010011": 1, "001001010101": 1, "001110010010": 1, "001000010100": 1, "111111010010": 1, "010111010010": 1, "110111111111": 1, "111000101101": 1, "001001101010": 1, "001000011101": 1, "000111101010": 1, "001111011101": 1, "110000101100": 1, "110001010010": 1, "110111010100": 1, "001111101110": 2, "010000101101": 1, "010000101100": 1}}, {"bench": "teleport", "setting": [2, 2, 1], "cz_twirl": [[3, 3], [2, 2], [1, 1], [2, 0]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 0, "seed": [20261003, 3632764557, 8, 0], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"00": 738, "01": 180, "10": 66, "11": 16}, "counts_mcm": {"0010": 57, "1000": 57, "1100": 43, "1010": 74, "0111": 59, "1110": 70, "1001": 68, "0100": 65, "0101": 80, "0110": 72, "0001": 57, "1101": 68, "0000": 55, "1011": 64, "0011": 61, "1111": 50}}, {"bench": "teleport", "setting": [2, 2, 1], "cz_twirl": [[1, 0], [1, 0], [2, 3], [2, 2], [2, 0], [3, 0], [0, 1], [2, 2], [0, 2], [1, 1], [1, 0], [0, 3]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 1, "seed": [20261003, 3632764557, 8, 1], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 709, "10": 211, "01": 61, "00": 19}, "counts_mcm": {"0110": 73, "0001": 71, "1101": 62, "1110": 69, "1001": 70, "0000": 60, "1100": 46, "1000": 70, "0111": 51, "1011": 60, "0101": 62, "0011": 51, "1111": 64, "0100": 68, "1010": 61, "0010": 62}}, {"bench": "teleport", "setting": [2, 2, 1], "cz_twirl": [[1, 3], [1, 0], [2, 1], [3, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 2, "seed": [20261003, 3632764557, 8, 2], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 730, "01": 19, "00": 80, "11": 171}, "counts_mcm": {"0110": 59, "0101": 54, "0111": 65, "1001": 69, "1000": 80, "1110": 56, "0011": 71, "0010": 60, "0100": 61, "1111": 62, "1011": 61, "1010": 69, "0001": 69, "1100": 54, "0000": 50, "1101": 60}}, {"bench": "teleport", "setting": [2, 2, 1], "cz_twirl": [[1, 2], [0, 3], [3, 0], [1, 0], [2, 3], [1, 2], [0, 1], [1, 2], [2, 2], [1, 0], [0, 3], [1, 0]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 3, "seed": [20261003, 3632764557, 8, 3], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 714, "10": 203, "00": 19, "01": 64}, "counts_mcm": {"1010": 63, "1111": 72, "0101": 58, "1011": 61, "1001": 48, "0011": 61, "1110": 55, "0001": 59, "0100": 51, "1101": 57, "1100": 65, "0111": 72, "0000": 85, "0110": 70, "1000": 64, "0010": 59}}, {"bench": "teleport", "setting": [2, 2, 1], "cz_twirl": [[3, 0], [0, 0], [3, 1], [2, 1], [3, 3], [1, 1], [0, 1], [3, 2], [3, 3], [2, 1], [2, 1], [3, 3]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 4, "seed": [20261003, 3632764557, 8, 4], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 719, "01": 66, "10": 192, "00": 23}, "counts_mcm": {"0000": 74, "1111": 73, "0110": 61, "1001": 57, "0001": 79, "1000": 65, "1100": 54, "0011": 67, "0101": 66, "0010": 61, "0111": 62, "1011": 56, "0100": 58, "1110": 64, "1010": 46, "1101": 57}}, {"bench": "teleport", "setting": [2, 2, 1], "cz_twirl": [[2, 3], [2, 0], [0, 0], [1, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 5, "seed": [20261003, 3632764557, 8, 5], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 742, "11": 171, "01": 18, "00": 69}, "counts_mcm": {"1001": 62, "1101": 59, "0110": 61, "0111": 65, "0011": 67, "0010": 71, "1010": 67, "0000": 55, "1011": 52, "1110": 76, "1100": 58, "0100": 70, "0001": 54, "1000": 71, "0101": 63, "1111": 49}}, {"bench": "teleport", "setting": [2, 2, 1], "cz_twirl": [[3, 0], [3, 0], [1, 1], [3, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 6, "seed": [20261003, 3632764557, 8, 6], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 68, "00": 748, "01": 174, "11": 10}, "counts_mcm": {"1001": 52, "1100": 63, "0111": 73, "0101": 68, "1110": 71, "1010": 49, "0001": 57, "1000": 68, "1011": 68, "0100": 56, "0011": 57, "0110": 52, "0010": 49, "1101": 84, "1111": 71, "0000": 62}}, {"bench": "teleport", "setting": [2, 2, 1], "cz_twirl": [[1, 1], [2, 0], [0, 2], [1, 0], [0, 0], [1, 1], [0, 1], [2, 1], [1, 1], [3, 3], [3, 0], [0, 1]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 7, "seed": [20261003, 3632764557, 8, 7], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"01": 194, "00": 728, "10": 60, "11": 18}, "counts_mcm": {"0110": 51, "1111": 69, "1101": 63, "0101": 59, "1100": 80, "1110": 70, "0111": 72, "0011": 65, "0100": 66, "0010": 52, "0001": 62, "0000": 63, "1001": 49, "1011": 65, "1010": 54, "1000": 60}}, {"bench": "teleport", "setting": [2, 2, 1], "cz_twirl": [[1, 1], [0, 0], [2, 3], [0, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 8, "seed": [20261003, 3632764557, 8, 8], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"00": 743, "10": 65, "11": 9, "01": 183}, "counts_mcm": {"1000": 69, "1011": 58, "0100": 71, "1001": 82, "0011": 70, "1111": 63, "1100": 60, "0001": 50, "0110": 55, "0010": 58, "0101": 64, "0000": 52, "1101": 78, "1010": 58, "0111": 60, "1110": 52}}, {"bench": "teleport", "setting": [2, 2, 1], "cz_twirl": [[3, 2], [3, 2], [2, 1], [2, 3], [1, 3], [2, 3], [1, 1], [0, 0], [3, 2], [1, 2], [3, 2], [1, 0]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 9, "seed": [20261003, 3632764557, 8, 9], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"00": 739, "01": 196, "10": 54, "11": 11}, "counts_mcm": {"1011": 63, "0100": 69, "1001": 79, "1101": 59, "0001": 66, "1110": 63, "0111": 67, "0010": 64, "0000": 53, "0011": 60, "1010": 71, "1111": 61, "0110": 65, "1000": 49, "0101": 54, "1100": 57}}, {"bench": "teleport", "setting": [2, 2, 1], "cz_twirl": [[3, 2], [1, 1], [1, 2], [3, 0], [1, 2], [1, 2], [2, 0], [1, 3], [2, 1], [3, 3], [0, 0], [1, 2]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 10, "seed": [20261003, 3632764557, 8, 10], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"01": 202, "00": 716, "10": 63, "11": 19}, "counts_mcm": {"0101": 59, "1111": 66, "0011": 58, "0000": 46, "0001": 67, "0010": 68, "1000": 67, "1110": 67, "0100": 75, "1010": 59, "1011": 73, "1101": 63, "0110": 68, "1001": 58, "1100": 54, "0111": 52}}, {"bench": "teleport", "setting": [2, 2, 1], "cz_twirl": [[1, 0], [3, 1], [3, 2], [1, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 11, "seed": [20261003, 3632764557, 8, 11], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"00": 71, "10": 743, "11": 166, "01": 20}, "counts_mcm": {"0011": 62, "0010": 61, "0001": 60, "1100": 56, "1001": 63, "0000": 70, "0110": 70, "1101": 55, "0111": 65, "0101": 67, "1000": 68, "1110": 62, "1111": 49, "0100": 77, "1011": 61, "1010": 54}}, {"bench": "teleport", "setting": [2, 2, 1], "cz_twirl": [[0, 1], [3, 3], [1, 1], [2, 2], [2, 3], [0, 2], [3, 0], [1, 1], [2, 3], [1, 3], [2, 1], [1, 3]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 12, "seed": [20261003, 3632764557, 8, 12], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 74, "01": 713, "00": 203, "10": 10}, "counts_mcm": {"0010": 66, "1110": 67, "0001": 79, "0011": 71, "0000": 63, "1010": 61, "1101": 70, "0110": 56, "0101": 67, "1011": 57, "0100": 74, "1111": 47, "1100": 57, "0111": 52, "1000": 58, "1001": 55}}, {"bench": "teleport", "setting": [2, 2, 1], "cz_twirl": [[2, 0], [0, 2], [1, 0], [2, 3], [1, 1], [1, 1], [2, 2], [2, 3], [2, 3], [1, 2], [2, 1], [3, 2]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 13, "seed": [20261003, 3632764557, 8, 13], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"01": 711, "00": 203, "11": 66, "10": 20}, "counts_mcm": {"1001": 72, "0110": 74, "0001": 75, "0111": 62, "0101": 54, "1101": 55, "0100": 70, "1011": 56, "1000": 57, "1100": 65, "1110": 45, "0010": 67, "1111": 45, "0011": 79, "0000": 62, "1010": 62}}, {"bench": "teleport", "setting": [2, 2, 1], "cz_twirl": [[1, 1], [2, 0], [3, 1], [2, 2], [1, 2], [2, 1], [2, 3], [0, 0], [3, 0], [1, 3], [2, 0], [1, 2]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 14, "seed": [20261003, 3632764557, 8, 14], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"01": 728, "00": 193, "11": 67, "10": 12}, "counts_mcm": {"0101": 83, "1101": 69, "0110": 75, "1100": 64, "0100": 49, "0010": 62, "1010": 54, "1111": 62, "1011": 64, "0011": 55, "1001": 72, "0000": 54, "0001": 62, "1110": 61, "0111": 57, "1000": 57}}, {"bench": "teleport", "setting": [2, 2, 1], "cz_twirl": [[1, 1], [1, 0], [3, 2], [2, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 15, "seed": [20261003, 3632764557, 8, 15], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 725, "11": 182, "00": 81, "01": 12}, "counts_mcm": {"0010": 67, "0001": 70, "0100": 61, "1100": 70, "1110": 71, "1010": 48, "1000": 42, "1101": 56, "0110": 57, "0111": 71, "1011": 63, "0000": 74, "0011": 50, "1001": 60, "0101": 69, "1111": 71}}, {"bench": "teleport", "setting": [2, 2, 1], "cz_twirl": [[2, 3], [2, 2], [0, 3], [1, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 16, "seed": [20261003, 3632764557, 8, 16], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 168, "11": 756, "00": 14, "01": 62}, "counts_mcm": {"0000": 60, "0110": 66, "0101": 61, "0010": 53, "0111": 76, "0001": 61, "1000": 64, "1110": 58, "1010": 56, "1001": 50, "0100": 56, "1111": 62, "0011": 63, "1100": 73, "1101": 70, "1011": 71}}, {"bench": "teleport", "setting": [2, 2, 1], "cz_twirl": [[2, 3], [1, 1], [0, 0], [3, 2], [2, 2], [3, 0], [1, 0], [2, 3], [1, 3], [1, 0], [0, 0], [3, 0]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 17, "seed": [20261003, 3632764557, 8, 17], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"00": 199, "11": 64, "01": 721, "10": 16}, "counts_mcm": {"1011": 60, "1100": 74, "1101": 58, "0000": 66, "1111": 52, "1110": 71, "0100": 62, "0101": 64, "1001": 80, "1000": 61, "0111": 57, "1010": 59, "0110": 52, "0010": 45, "0001": 68, "0011": 71}}, {"bench": "teleport", "setting": [2, 2, 1], "cz_twirl": [[3, 0], [1, 0], [2, 3], [2, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 18, "seed": [20261003, 3632764557, 8, 18], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 196, "10": 712, "00": 75, "01": 17}, "counts_mcm": {"1000": 57, "1011": 74, "0000": 78, "0110": 65, "1100": 71, "0111": 49, "0001": 62, "0010": 51, "1111": 67, "0100": 49, "0101": 61, "0011": 76, "1101": 60, "1001": 53, "1010": 52, "1110": 75}}, {"bench": "teleport", "setting": [2, 2, 1], "cz_twirl": [[2, 3], [2, 3], [1, 0], [0, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 19, "seed": [20261003, 3632764557, 8, 19], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 754, "11": 167, "00": 69, "01": 10}, "counts_mcm": {"0110": 60, "0000": 52, "1111": 69, "1010": 61, "1100": 77, "1001": 59, "1000": 56, "0111": 58, "0100": 60, "1101": 69, "1110": 68, "0101": 59, "0011": 64, "1011": 55, "0001": 76, "0010": 57}}, {"bench": "teleport", "setting": [2, 2, 3], "cz_twirl": [[3, 0], [3, 3], [0, 1], [1, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 0, "seed": [20261003, 3632764557, 9, 0], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 202, "11": 663, "00": 43, "01": 92}, "counts_mcm": {"011101111100": 56, "100101111011": 61, "100101000100": 62, "011101111011": 56, "011101000100": 59, "011101111101": 2, "100010111100": 54, "011101000011": 56, "000101000100": 1, "100010111101": 3, "011010111011": 57, "011010000100": 64, "100010000100": 50, "011010000011": 54, "100010111111": 1, "100010000011": 71, "100101000011": 55, "100101111100": 47, "011011000011": 2, "100001000011": 1, "011010111100": 58, "011010111000": 2, "100010111011": 55, "111101000100": 2, "111101111011": 3, "100101011011": 2, "011111000011": 1, "100101111111": 1, "011101000111": 5, "011101111111": 2, "101101111100": 2, "101010000100": 2, "100101000111": 3, "111010111100": 1, "100101000101": 3, "011110111011": 1, "011010000111": 1, "011110000011": 1, "100010111001": 1, "011110111100": 2, "011010000101": 6, "111101111100": 2, "101101111011": 1, "011101000110": 1, "011100000011": 1, "011010111111": 2, "011101001011": 3, "100111111011": 1, "111101000011": 1, "100011000011": 1, "000010000101": 1, "101101000100": 1, "101010111100": 2, "000101111100": 1, "100010000000": 2, "011011000100": 2, "110010111100": 1, "100110000011": 2, "100111000011": 1, "111010000101": 1, "101010000011": 1, "100110111100": 1, "011010110100": 1, "111010111011": 1, "100001111100": 2, "100010000111": 1}}, {"bench": "teleport", "setting": [2, 2, 3], "cz_twirl": [[3, 3], [2, 2], [0, 2], [2, 3], [0, 1], [0, 1], [1, 0], [1, 3], [0, 0], [3, 2], [2, 1], [2, 0]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 1, "seed": [20261003, 3632764557, 9, 1], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"00": 665, "01": 208, "10": 98, "11": 29}, "counts_mcm": {"011100000110": 55, "011101000001": 2, "100100000110": 57, "011100111110": 59, "100011000110": 59, "011100000001": 49, "100100111001": 61, "011011111110": 55, "100100000001": 56, "011011000001": 54, "100011000001": 48, "011011000110": 59, "100011111001": 52, "100111111110": 1, "011100111001": 60, "100011111110": 73, "011011111010": 5, "100100111010": 7, "100011111111": 2, "011011111001": 52, "100011011110": 2, "011100111101": 1, "011111000001": 1, "011011000010": 3, "011011000111": 5, "011011111000": 1, "100100111110": 58, "100011011001": 2, "011111000110": 4, "100100111111": 1, "100100000111": 2, "101011111001": 1, "011011110110": 1, "111011111110": 1, "011011111111": 2, "011101000110": 2, "000011111110": 1, "111011111010": 1, "111100111110": 2, "011100000010": 3, "100011000010": 4, "011011011001": 1, "011011001110": 1, "100111000001": 2, "100100001110": 1, "101100000001": 1, "100111111010": 1, "111100111001": 1, "100011111000": 1, "100100111000": 1, "100011111010": 4, "100011000111": 3, "011011000000": 1, "011100111010": 1, "100000000001": 1, "100100011001": 1, "101011000110": 1, "100101000001": 1, "101100111110": 2, "000011000001": 1, "100011001001": 1, "011111111001": 1, "011100011001": 1, "100011111011": 1, "011100111111": 2, "100101111001": 1, "100100000010": 1, "100100000011": 1, "000100111001": 1}}, {"bench": "teleport", "setting": [2, 2, 3], "cz_twirl": [[0, 3], [2, 0], [0, 0], [2, 0]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 2, "seed": [20261003, 3632764557, 9, 2], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"01": 652, "00": 226, "10": 26, "11": 96}, "counts_mcm": {"111110000110": 50, "111001000001": 51, "111110111001": 55, "000001111110": 47, "011110111001": 1, "000001000110": 69, "111001111110": 50, "000110000011": 1, "111110111110": 52, "111001111001": 63, "000110000001": 55, "000110111001": 63, "111110000001": 57, "000001000001": 62, "000001000111": 4, "000001111111": 6, "000010000001": 4, "000110111110": 57, "000110000110": 62, "111001000110": 56, "000110111000": 1, "000001111001": 63, "001110111110": 1, "111110111010": 3, "100110000110": 1, "111000111110": 2, "111100111110": 1, "001001000001": 2, "000111111001": 3, "000111000001": 1, "111110000111": 1, "000111000110": 1, "001111000001": 1, "000001111010": 2, "000110000010": 2, "000001111011": 1, "111110111111": 3, "111110000010": 1, "000001011001": 2, "000000000110": 1, "111010000110": 2, "000110111111": 2, "011001111110": 1, "011001000110": 1, "001110111001": 2, "000001001110": 1, "111001011110": 2, "111111111110": 2, "111110001001": 1, "000001000000": 2, "011110000001": 1, "000001000010": 1, "000110011001": 2, "000110000111": 1, "111001111010": 1, "000010111001": 1, "000111111110": 2, "001110000110": 1, "111001000010": 2, "111001001001": 2, "111010000001": 1, "001110000001": 1, "000010111110": 1, "111110101110": 1, "001001111001": 1, "011110000110": 1, "000110111010": 1, "111001111111": 1, "111111000110": 2, "011000000110": 1, "111111000001": 1}}, {"bench": "teleport", "setting": [2, 2, 3], "cz_twirl": [[1, 0], [1, 0], [2, 2], [3, 0], [0, 3], [1, 0], [0, 1], [2, 0], [2, 3], [0, 0], [2, 2], [2, 2]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 3, "seed": [20261003, 3632764557, 9, 3], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"01": 102, "10": 225, "11": 644, "00": 29}, "counts_mcm": {"001111111010": 1, "110011111110": 56, "001100111110": 62, "110100111110": 54, "001011111001": 65, "110100111001": 56, "001100111000": 1, "110011111001": 61, "001011111110": 44, "110011000001": 50, "001100000001": 63, "110011111010": 5, "110100000001": 63, "110100000110": 63, "110011000110": 52, "010011111110": 3, "001011001110": 2, "001100000110": 58, "001011111101": 1, "001100111001": 57, "001011000110": 40, "001011000001": 74, "111011000110": 1, "001100111010": 2, "001011001001": 1, "110011111111": 4, "001011111010": 2, "110100000000": 1, "110100000010": 4, "001111000001": 1, "110101000001": 2, "001101111001": 3, "110011011110": 1, "110100111111": 1, "001100000010": 2, "001011000111": 1, "111100111010": 1, "001100000000": 1, "001100111111": 3, "000100111001": 1, "000011000001": 1, "110101111110": 2, "001011000010": 1, "001100000111": 1, "110100000101": 1, "010011000001": 3, "001101000110": 3, "001111111001": 2, "110101111001": 3, "101011111110": 1, "111100111110": 1, "111011111110": 1, "110011000111": 1, "110100111010": 1, "110100000111": 1, "110100001001": 1, "110011000010": 1, "110011001001": 1, "010100000001": 1, "110011111011": 1, "001111111110": 1, "001101000001": 1, "010011111010": 1, "001011011010": 1, "001111000110": 1, "110100110001": 1, "111100111001": 1, "110011111000": 1, "110111000001": 1}}, {"bench": "teleport", "setting": [2, 2, 3], "cz_twirl": [[1, 0], [0, 3], [1, 3], [0, 3], [1, 3], [0, 0], [1, 3], [0, 2], [1, 3], [1, 0], [2, 2], [1, 0]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 4, "seed": [20261003, 3632764557, 9, 4], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"01": 671, "11": 95, "00": 201, "10": 33}, "counts_mcm": {"011011011110": 47, "100100011001": 55, "011011100001": 69, "011100100001": 50, "100101100110": 2, "011100100110": 55, "100100011110": 56, "100011011001": 54, "100011011110": 57, "011100011110": 63, "111011011110": 1, "011011100110": 65, "100011100110": 64, "011011011001": 57, "100100100001": 45, "011100100111": 3, "100100100110": 56, "011100011001": 44, "111100100001": 1, "100100101001": 2, "011100100010": 2, "011100101110": 2, "101100100001": 5, "100011100001": 55, "011011011111": 3, "100011100111": 3, "100101100001": 2, "100100011111": 3, "100011101001": 4, "101100011001": 3, "011011000111": 1, "011100101001": 1, "011011100010": 1, "101100011110": 3, "100011101110": 2, "011111100110": 2, "011100011010": 4, "100011011010": 2, "011011101110": 1, "011111011001": 1, "011011100000": 1, "100111011001": 2, "011011100111": 2, "101011011110": 1, "100111100110": 1, "001100100001": 1, "100111100001": 1, "101011100001": 1, "101011011001": 3, "100100101110": 5, "011111100001": 2, "100100100010": 4, "101100100110": 1, "011101100110": 2, "111011100110": 2, "110100011001": 1, "100101011001": 1, "011011000110": 1, "000100100110": 1, "111100100110": 1, "100111011110": 1, "110100011110": 1, "011100100011": 1, "100011100010": 2, "100111101110": 1, "011011101001": 2, "011100011101": 1, "100100100000": 1, "011011011010": 1, "100011111110": 1, "111011100001": 2, "100100100111": 1, "011100011111": 2, "111100011111": 1, "011101100001": 1, "011100011011": 1}}, {"bench": "teleport", "setting": [2, 2, 3], "cz_twirl": [[0, 2], [3, 3], [3, 3], [1, 1], [1, 3], [3, 2], [1, 2], [0, 1], [2, 2], [1, 2], [3, 2], [1, 2]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 5, "seed": [20261003, 3632764557, 9, 5], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 633, "11": 230, "01": 43, "00": 94}, "counts_mcm": {"101100010111": 51, "010011010000": 60, "101011010000": 49, "101011101000": 63, "101100101000": 60, "010100101000": 67, "110011101111": 1, "101011101111": 58, "010100010000": 70, "101011010111": 50, "010011010111": 50, "101011101010": 1, "010100010111": 56, "010011101111": 65, "010011101000": 52, "110011010000": 2, "010100101111": 48, "101100010000": 58, "101100101111": 44, "011100010000": 1, "101101010111": 2, "010100101001": 3, "101111010000": 4, "010011011111": 2, "101011101110": 1, "110011010111": 2, "010011010001": 3, "010011010011": 1, "101101010000": 2, "101100101001": 4, "101111101111": 2, "010111010111": 3, "101100101011": 5, "011100010111": 3, "010011101001": 3, "010101010000": 2, "101111101000": 4, "010111010000": 2, "101011101001": 3, "011011101111": 4, "101100010001": 3, "010100010011": 3, "010100101011": 1, "101011101011": 2, "011100101000": 1, "101100001111": 1, "101101101111": 1, "001100010000": 1, "010100110111": 1, "001011101000": 1, "011011010000": 2, "101011110111": 2, "010100010001": 1, "101100010010": 1, "101100111111": 1, "011100101111": 1, "001100101000": 1, "101000010111": 1, "101100001000": 1, "101011010011": 2, "110100010111": 1, "101101101000": 1, "010011110000": 1, "010101010111": 1, "101011010001": 1, "001011010111": 1, "101000101000": 1, "101111010111": 1, "101100011111": 1, "010111101000": 1, "010011110111": 1}}, {"bench": "teleport", "setting": [2, 2, 3], "cz_twirl": [[1, 0], [1, 3], [0, 1], [0, 0]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 6, "seed": [20261003, 3632764557, 9, 6], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 216, "00": 94, "10": 655, "01": 35}, "counts_mcm": {"100111110110": 52, "011111001001": 46, "100000110110": 57, "100000001001": 64, "100000110001": 60, "011000110001": 57, "011011001110": 2, "100011001001": 4, "100001110001": 1, "100111001110": 50, "100111001001": 53, "011111110110": 60, "000000001001": 1, "011000001001": 63, "101000001110": 1, "011111001010": 3, "011111110001": 57, "011111001110": 56, "100000001110": 62, "100111110001": 66, "000111110110": 1, "011000110110": 54, "011000001110": 48, "100111001010": 3, "111111001001": 4, "011000110010": 3, "100000000001": 1, "011011001001": 2, "101111001001": 2, "100000001111": 1, "100001001001": 3, "100000110010": 5, "100001001110": 3, "100011111010": 1, "011111110111": 2, "011001001000": 1, "011000010001": 1, "100000001010": 2, "011000001010": 2, "101111110110": 1, "011000001000": 1, "011111110010": 1, "100111010001": 1, "100111110111": 2, "100011110001": 1, "100000010110": 1, "100111110010": 3, "100111111110": 1, "011111001111": 2, "011001110110": 2, "011011110110": 1, "100011110110": 2, "111000110110": 1, "100111001111": 2, "011011110001": 1, "011000000001": 1, "100001110110": 2, "011001110001": 3, "101000001001": 1, "111000001110": 1, "101000001000": 1, "100000110111": 3, "011111110011": 1, "111000001001": 2, "011111111001": 2, "101111001110": 1, "100011001110": 1, "011111111110": 1, "110000001110": 1, "101000110110": 1, "011000010110": 1}}, {"bench": "teleport", "setting": [2, 2, 3], "cz_twirl": [[1, 2], [3, 2], [1, 2], [0, 3], [2, 3], [0, 0], [0, 0], [3, 3], [0, 2], [1, 3], [2, 3], [3, 1]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 7, "seed": [20261003, 3632764557, 9, 7], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"01": 652, "10": 36, "00": 235, "11": 77}, "counts_mcm": {"000101001011": 64, "111101110011": 52, "111101001101": 4, "000101110100": 51, "000101110011": 58, "000101001100": 54, "000010110011": 65, "111010110100": 59, "111010001011": 43, "111011110100": 1, "111110110011": 1, "000101001101": 4, "111010001100": 48, "000010001011": 67, "000010110100": 66, "111101001100": 65, "000110110100": 2, "111101001011": 47, "111010110011": 59, "000010001100": 57, "111101110100": 55, "011101001011": 2, "111010110000": 2, "000011001100": 1, "111110110100": 3, "111110001100": 1, "000011001011": 3, "000101001111": 3, "111110110111": 1, "111010001101": 2, "111110001011": 2, "000101111100": 4, "000101010100": 1, "111011001100": 2, "000010110101": 3, "000110001011": 2, "111010110101": 2, "001101110011": 2, "000101110101": 3, "111101111011": 1, "111101001111": 3, "111011001011": 2, "111010110111": 2, "000010110111": 3, "111101110111": 1, "000110001100": 3, "111010111100": 2, "000010111100": 1, "000110110011": 2, "000010001111": 2, "000010001101": 2, "011010001100": 2, "001101110100": 2, "111010010100": 1, "000101110111": 2, "111101010100": 1, "111010111011": 1, "001101001100": 2, "001010001011": 1, "111010001111": 1, "011101110100": 1, "111101110101": 1}}, {"bench": "teleport", "setting": [2, 2, 3], "cz_twirl": [[2, 3], [2, 2], [2, 0], [3, 2], [2, 1], [3, 0], [2, 0], [3, 3], [1, 0], [1, 0], [2, 3], [0, 3]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 8, "seed": [20261003, 3632764557, 9, 8], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 107, "00": 659, "01": 208, "11": 26}, "counts_mcm": {"100101110110": 67, "100101001001": 67, "011010001110": 57, "100010110001": 58, "100101110001": 53, "100010001110": 39, "100010110110": 57, "011010001001": 66, "011101001110": 61, "011010110110": 52, "011111110110": 2, "011101110001": 53, "100101001110": 60, "011101110110": 47, "101101110110": 4, "011010110001": 54, "011101001001": 46, "011110110001": 2, "101101001110": 3, "100101111110": 3, "100010001001": 42, "011010001111": 3, "000010001001": 1, "011011001110": 2, "111101110110": 1, "011010001010": 1, "000010110010": 1, "100010111110": 1, "000010110110": 1, "100010001111": 3, "111101001110": 1, "101010001110": 4, "100010110000": 1, "011010001000": 3, "100100110110": 1, "011101110010": 1, "100100001001": 1, "011101001111": 2, "100101001111": 2, "100110001111": 1, "011010000110": 1, "011001110001": 2, "011010111110": 2, "100011001110": 1, "101101001001": 2, "100101110010": 4, "101010110001": 3, "101010001001": 1, "100010001010": 3, "011001010111": 1, "101100001001": 1, "011001110110": 1, "100011110110": 2, "101010110110": 2, "100010010110": 1, "011101111110": 2, "011101001010": 3, "100010001000": 1, "100011110001": 1, "101101110001": 2, "001010001001": 1, "100101010110": 1, "111101001111": 1, "000010110001": 1, "011110110110": 2, "011101111001": 1, "100110001110": 3, "011101010001": 2, "011101110111": 2, "011001001110": 2, "100001001110": 2, "100010110111": 2, "100101000110": 1, "100010111001": 2, "100110110001": 1, "000101110001": 1, "011011001001": 1, "100010111010": 1, "011011110001": 1, "111010110110": 1, "100110110110": 1, "100010110010": 3, "100101110111": 1, "011101001011": 1, "011010110010": 1, "111010001110": 1, "011010010001": 1, "100100001110": 1, "111010001001": 1}}, {"bench": "teleport", "setting": [2, 2, 3], "cz_twirl": [[3, 2], [3, 1], [2, 2], [0, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 9, "seed": [20261003, 3632764557, 9, 9], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 639, "11": 218, "00": 101, "01": 42}, "counts_mcm": {"000101010011": 62, "111111010011": 1, "111010010100": 55, "000101101100": 52, "111010101011": 40, "111010101100": 48, "000101101011": 49, "111100101100": 3, "000101010100": 70, "111101101100": 46, "111101010011": 57, "111101101011": 65, "111101010100": 54, "111101101111": 4, "111010010111": 3, "000010010100": 63, "000110101011": 1, "111010010011": 65, "001101010100": 3, "001010010100": 2, "000010101100": 61, "000101101101": 2, "000010010111": 2, "000010101011": 59, "000101010111": 2, "000010010011": 46, "000101010101": 4, "000001101100": 1, "111101010101": 2, "001101101011": 3, "111011101100": 2, "111101100011": 1, "000010101111": 2, "110010010011": 1, "011101010111": 1, "111011101011": 3, "000010101101": 1, "111101101101": 2, "111101011011": 1, "111101010000": 1, "011010101100": 2, "000010011100": 2, "000110010100": 2, "111101010111": 2, "111110101100": 1, "111101000011": 1, "000110010011": 2, "001010101100": 2, "110101010100": 1, "000101110011": 1, "111110010100": 1, "111010010101": 2, "000010010101": 2, "111001010011": 2, "111101101110": 1, "011101101100": 1, "000011101011": 1, "011101010100": 1, "111110101011": 3, "001010010011": 1, "011010010011": 3, "000010011011": 1, "111001101011": 1, "111110010011": 1, "111011010100": 3, "111010011101": 1, "000110101100": 2, "000101101111": 2, "000011010111": 1, "111010101101": 1, "111101101010": 1, "111111010100": 1, "000100010100": 1, "111101110011": 1, "101010010100": 1, "111100101011": 1, "000101010000": 1, "000101110100": 1, "000010110100": 1, "111010011011": 1, "000010100100": 1, "111101011101": 1, "111001101100": 1}}, {"bench": "teleport", "setting": [2, 2, 3], "cz_twirl": [[2, 0], [0, 3], [2, 3], [1, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 10, "seed": [20261003, 3632764557, 9, 10], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"00": 100, "10": 665, "11": 205, "01": 30}, "counts_mcm": {"001100001010": 52, "001011001101": 65, "110100001101": 62, "001011001010": 55, "001011110101": 60, "001100110010": 54, "110101001010": 2, "110100001010": 40, "001100110101": 74, "001011110010": 40, "110011001010": 64, "001100001101": 64, "001011010101": 2, "110100001110": 1, "110100110101": 58, "110011110101": 60, "110011001101": 55, "110011110010": 55, "110100110010": 49, "110011111101": 1, "000100110010": 1, "110100110011": 4, "111100110101": 3, "110111110101": 2, "001100001011": 2, "001111110101": 1, "001111110010": 1, "110011001110": 5, "110100001100": 1, "110100010010": 2, "001100110111": 2, "001011110110": 2, "110111110010": 4, "010100110101": 1, "001011110100": 1, "001100110011": 3, "001011001110": 1, "001011110011": 3, "001101001101": 1, "110011010010": 1, "110101110101": 1, "010100001011": 1, "110011001011": 2, "110011001001": 1, "000011110101": 1, "110011010101": 1, "010011001010": 1, "110100001011": 2, "001100001110": 3, "011011110010": 2, "001000110101": 1, "001101001010": 2, "001100010010": 1, "001111001010": 1, "110100110110": 2, "001100110110": 1, "001100110100": 1, "110011110011": 2, "110101001101": 1, "111011001010": 1, "001101110110": 1, "110100010101": 1, "001011001011": 1, "001101110010": 1, "001011111101": 1, "001100010101": 1, "111011110010": 1, "110011110110": 1, "001011001100": 1, "110100011101": 1, "001011011010": 1, "001011001001": 1, "001011010010": 1, "001101110101": 1, "111011001101": 1, "000100110101": 1, "001100001001": 1, "001111001101": 1}}, {"bench": "teleport", "setting": [2, 2, 3], "cz_twirl": [[2, 3], [1, 1], [1, 3], [2, 0]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 11, "seed": [20261003, 3632764557, 9, 11], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 655, "10": 227, "01": 90, "00": 28}, "counts_mcm": {"001000011010": 62, "110000100101": 45, "110111100010": 58, "110111011101": 46, "110000100010": 60, "110000011101": 42, "001111011101": 56, "001111011010": 58, "110000011010": 57, "110111100101": 66, "001000011101": 53, "010000100101": 3, "110111011011": 2, "110111011010": 59, "001111100101": 58, "001000100010": 59, "001001100010": 1, "110011011010": 2, "110011100101": 3, "001111100010": 61, "111111011010": 3, "000000011010": 1, "111111100010": 3, "001000100101": 62, "001000101010": 1, "000000100010": 1, "010000100010": 1, "110001100010": 2, "110111011110": 2, "110111100110": 2, "110111100111": 1, "111000100010": 1, "001011011010": 3, "111000011101": 1, "001000011011": 1, "110000100110": 3, "110001011101": 3, "001000100110": 2, "001111011011": 1, "110111111010": 1, "001001100101": 2, "000111011101": 1, "001111100110": 5, "001111011111": 1, "110001100101": 2, "110000011011": 4, "110011111010": 1, "111111100101": 2, "001000100011": 2, "001000011110": 1, "110111100011": 1, "110000011110": 3, "110000111110": 1, "110001100001": 1, "001111100100": 2, "001000101101": 1, "001000111101": 1, "110111011100": 1, "110111011001": 1, "001110011010": 1, "111111011101": 3, "110000100011": 2, "001111100011": 3, "001011100010": 1, "110011100010": 2, "110001011010": 1, "000111100101": 1, "010111011101": 2, "110111100000": 1, "110000100001": 1, "110000101101": 1, "010000011101": 1, "110000011001": 1}}, {"bench": "teleport", "setting": [2, 2, 3], "cz_twirl": [[1, 0], [3, 3], [2, 2], [1, 0]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 12, "seed": [20261003, 3632764557, 9, 12], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"01": 666, "00": 203, "11": 97, "10": 34}, "counts_mcm": {"011011100100": 65, "100011100100": 50, "100100100100": 60, "011011011011": 48, "011100011100": 66, "100011100011": 46, "100111100011": 2, "011011100011": 65, "111100100100": 3, "011100100100": 63, "011011011101": 2, "100100011011": 58, "011100100011": 52, "011100011011": 40, "100011011101": 5, "011011011100": 61, "111011100011": 2, "100011011011": 63, "100100011100": 57, "100011011100": 60, "011100100000": 1, "011111011011": 1, "100100100011": 53, "100011011111": 5, "100100011111": 1, "100100011101": 3, "101100100011": 5, "111011100100": 1, "100101100011": 1, "011101011100": 2, "011100100111": 2, "100011100111": 2, "011011011111": 2, "100011011000": 1, "100111011100": 3, "100100100111": 2, "011011100101": 6, "101100011100": 1, "011101011011": 3, "100000011011": 1, "000100111100": 1, "100011100101": 3, "011100100101": 3, "000100100100": 2, "100101011011": 3, "101011100111": 1, "011011111100": 1, "100101011100": 2, "100011100000": 1, "100100100000": 1, "011111011111": 1, "011100011000": 1, "011100011101": 2, "101011011100": 1, "011100111011": 1, "011011100111": 3, "011011101011": 1, "101100100100": 2, "000011100100": 1, "011100011111": 1, "111100011011": 1, "100100100101": 1, "100111011011": 1, "011101100100": 1}}, {"bench": "teleport", "setting": [2, 2, 3], "cz_twirl": [[0, 0], [1, 1], [1, 3], [0, 3], [1, 3], [0, 3], [2, 2], [1, 3], [2, 0], [2, 1], [3, 3], [2, 2]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 13, "seed": [20261003, 3632764557, 9, 13], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 201, "11": 671, "01": 91, "00": 37}, "counts_mcm": {"111111011100": 39, "000000011011": 76, "111000011011": 72, "111000100100": 55, "111000011100": 50, "000111100100": 66, "000000011100": 56, "000000100100": 45, "000111011011": 55, "111111100011": 51, "000000100011": 52, "111000100011": 70, "000111011100": 66, "111111100001": 1, "111111100111": 5, "111111011011": 59, "000111100011": 42, "111001100100": 1, "000000100101": 2, "111011011100": 5, "000000100111": 2, "111111100100": 49, "111000100111": 3, "000111011111": 2, "011000100011": 1, "111001011100": 1, "001000100100": 2, "011111100011": 2, "000111101011": 1, "001000011011": 1, "100000100011": 1, "001111100100": 1, "111111101100": 2, "011000100100": 1, "000011011100": 1, "000001100011": 4, "011000011100": 3, "001000101011": 1, "000000011101": 2, "000111011101": 4, "111000011101": 3, "111000100000": 1, "111111111100": 2, "011111011100": 1, "011001011011": 1, "000000011111": 1, "011000011011": 1, "111111101011": 1, "001000011100": 1, "111000101011": 3, "000011100011": 2, "000111011000": 1, "000000000011": 1, "000001100100": 2, "000001100111": 1, "111000011000": 1, "011111100100": 1, "000111100111": 3, "111111011101": 2, "111000011111": 1, "111111100101": 2, "000011100100": 1, "111001100011": 1, "001111011100": 1, "111011100011": 1, "011111011011": 1, "001000011111": 1, "111011100100": 1, "111111101101": 1, "101000011100": 1, "000111111011": 1, "111000101100": 1, "111001011011": 1, "111000000100": 1, "000000101011": 1, "011000111011": 1, "111000100101": 1}}, {"bench": "teleport", "setting": [2, 2, 3], "cz_twirl": [[1, 0], [2, 0], [3, 0], [1, 0]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 14, "seed": [20261003, 3632764557, 9, 14], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"01": 667, "11": 81, "00": 226, "10": 26}, "counts_mcm": {"000110110110": 60, "000110110001": 63, "111001001110": 58, "111110001110": 73, "000110001110": 50, "111001001001": 46, "000110001001": 56, "111110001001": 69, "000001110001": 55, "111110001111": 2, "111110110110": 58, "000001110110": 56, "111001110110": 49, "000001001110": 64, "111001001000": 1, "111110110111": 4, "111110110001": 53, "000111110001": 2, "111111001110": 1, "111001110001": 56, "111001001010": 3, "111010001001": 2, "111111001001": 1, "111110110010": 5, "000001001001": 40, "000001110010": 3, "111001110111": 4, "001110110001": 1, "011110001001": 1, "011110110010": 1, "111111110110": 1, "011110110001": 3, "000001100001": 1, "001001001110": 2, "000001001010": 1, "000001010001": 2, "000111001110": 1, "000110110000": 1, "000001010110": 1, "111110010001": 1, "001110001110": 1, "111001110010": 4, "001110001001": 2, "000010001001": 1, "111010110110": 5, "000110001111": 3, "011001001001": 1, "011111110110": 1, "011110110110": 1, "000110110010": 2, "001001110010": 1, "111001001111": 1, "000001111001": 1, "010001001110": 1, "000110110111": 1, "001001110001": 1, "000001111110": 2, "000001110111": 1, "000101110001": 1, "000010110001": 2, "011010110110": 1, "111001111110": 1, "000001001111": 1, "111001111001": 1, "000000001111": 1, "111000001001": 1, "111111110001": 2, "000110010110": 1, "111110001010": 1, "111110010110": 1, "001001110110": 1, "111010001110": 1, "000000110110": 1, "111000110001": 1, "000011110111": 1}}, {"bench": "teleport", "setting": [2, 2, 3], "cz_twirl": [[2, 2], [0, 3], [2, 0], [2, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 15, "seed": [20261003, 3632764557, 9, 15], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 666, "00": 38, "01": 90, "10": 206}, "counts_mcm": {"001001100110": 61, "110110100110": 50, "001001011010": 4, "110110011001": 65, "110001100001": 54, "110001011110": 48, "110001011001": 62, "001110100110": 53, "110001100110": 66, "110110011110": 49, "001110011110": 52, "001010100001": 2, "001001011001": 62, "001001011110": 56, "001110100001": 61, "001110011001": 64, "001001100001": 54, "110110100001": 51, "000110011001": 1, "110001011010": 1, "110111011001": 1, "110111100001": 2, "010110100001": 2, "001001100010": 1, "001111100001": 1, "001111100110": 4, "001000100110": 1, "010001100001": 3, "001001011111": 2, "001001011000": 1, "001010100110": 3, "110110011111": 2, "001110011010": 1, "001110100101": 1, "001110100010": 3, "001110100111": 3, "000110011000": 1, "010111011110": 1, "000001111110": 1, "110110100010": 2, "110010100110": 1, "001001010110": 1, "110010011110": 2, "001001100111": 1, "111110011111": 1, "111110011110": 1, "110001101110": 2, "001010011110": 4, "100110011111": 1, "110001011111": 2, "001001100011": 1, "000110100110": 1, "111001011110": 1, "001110101001": 1, "110110100000": 1, "001110111001": 3, "110001100010": 2, "001001101110": 1, "001001111110": 1, "110001100111": 2, "110010100001": 1, "111110100110": 1, "001110011111": 1, "110010011001": 1, "111110100010": 1, "001110011000": 1, "110110111001": 1, "001001101001": 1, "110110101001": 2, "110110100111": 1, "010001100110": 1, "001010011001": 1, "001111011001": 1, "001001100000": 2, "010110011001": 1, "111001111001": 1}}, {"bench": "teleport", "setting": [2, 2, 3], "cz_twirl": [[2, 1], [3, 2], [3, 0], [3, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 0, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 16, "seed": [20261003, 3632764557, 9, 16], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"01": 655, "10": 45, "00": 219, "11": 81}, "counts_mcm": {"111001110101": 65, "011001001010": 4, "111001110010": 53, "111001001011": 2, "000110110101": 55, "111001001010": 67, "000110001010": 54, "000110001101": 52, "000001001010": 52, "111110001010": 55, "111001001101": 59, "000001110010": 50, "111111001101": 4, "111110111010": 2, "000001001101": 59, "111110110010": 53, "111110001110": 5, "000001110101": 55, "111110001101": 72, "111110110101": 53, "000110110010": 50, "000010001101": 1, "111001110011": 2, "111110110111": 1, "000000001010": 1, "111010110101": 2, "111110111101": 2, "001110001101": 2, "000001110011": 3, "111110110001": 1, "111110010010": 1, "000001001110": 5, "000110001110": 3, "111001110110": 3, "000010001010": 1, "111000001010": 1, "000010110010": 1, "000001010101": 2, "111111110101": 1, "111010001010": 2, "011001110101": 1, "000001110001": 1, "111110110110": 1, "000110111010": 1, "011001110010": 1, "000001001011": 1, "000110110110": 3, "111010001110": 1, "111110001011": 2, "111001001001": 2, "111001001110": 3, "001001110010": 1, "000001110111": 1, "011001001101": 1, "111001111010": 1, "111001110100": 1, "111001111101": 1, "000001110110": 3, "011110001010": 1, "001110110101": 1, "111000110010": 2, "000001001111": 1, "111010001101": 1, "100001001010": 1, "111111001010": 2, "001110110010": 1, "111110001100": 1, "000110111101": 1, "111110010101": 1, "111001000101": 1, "111110110011": 1, "000111110010": 1, "000111001010": 1, "001110001010": 1}}, {"bench": "teleport", "setting": [2, 2, 3], "cz_twirl": [[2, 3], [3, 3], [0, 3], [0, 3], [1, 2], [3, 3], [3, 0], [3, 3], [0, 2], [1, 3], [1, 0], [1, 3]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 1, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 17, "seed": [20261003, 3632764557, 9, 17], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"00": 661, "01": 223, "10": 82, "11": 34}, "counts_mcm": {"110001110101": 60, "110110001101": 56, "001110110010": 56, "110110110101": 67, "110110001010": 53, "001001110001": 1, "001001001101": 56, "001110001010": 53, "001110001101": 54, "001001110010": 41, "001001110101": 65, "001110110100": 2, "110110110010": 49, "110001001010": 61, "001001001010": 54, "110001001101": 69, "001110110101": 48, "110001110011": 6, "110001110010": 55, "001001110110": 3, "010001110101": 2, "110001110110": 2, "001001111110": 1, "110110001110": 2, "001001010010": 1, "001110001001": 1, "001110110110": 2, "111001110101": 1, "110010110101": 1, "001001111101": 2, "001000001010": 1, "111001110010": 1, "010110001010": 4, "010001001010": 2, "110110010010": 1, "001110001011": 2, "011001001010": 1, "001001110111": 1, "110001001001": 1, "110110110001": 1, "110110010101": 2, "010110001101": 2, "001010110101": 2, "001110111110": 1, "001011001101": 1, "110111001010": 3, "110001001110": 2, "110111110010": 1, "010110110101": 2, "001010001101": 2, "111001001101": 1, "001110010010": 1, "001001001111": 1, "110010001101": 3, "110110110011": 1, "111010110101": 1, "110001001011": 2, "001110000010": 1, "110010110100": 1, "110110001011": 3, "111110001101": 2, "001001001011": 2, "001010001010": 2, "110110110110": 1, "110111110101": 3, "001001110011": 3, "001010110010": 2, "001110110011": 1, "111110110101": 1, "001001111010": 1, "001110110001": 1, "110001110100": 1, "110000110010": 1, "110111001101": 1, "001001001110": 1, "001111001010": 1, "001111001101": 1, "001000110010": 1, "010001001101": 1, "110001011101": 1}}, {"bench": "teleport", "setting": [2, 2, 3], "cz_twirl": [[1, 0], [0, 0], [0, 2], [0, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 18, "seed": [20261003, 3632764557, 9, 18], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 209, "01": 96, "11": 657, "00": 38}, "counts_mcm": {"111111001110": 44, "000111110110": 64, "000111001001": 54, "000000001001": 62, "111111110110": 61, "000111001110": 48, "111111001001": 53, "000111110001": 53, "111000001110": 68, "000000110001": 63, "000111110010": 5, "000000110110": 64, "111111010110": 1, "111000110001": 54, "000000001111": 3, "111000001001": 63, "001000110110": 2, "000000001110": 52, "111111110001": 63, "001111001110": 1, "111000110110": 48, "000000110111": 2, "011000110001": 1, "000000110010": 2, "011111110001": 2, "111000111110": 1, "111000110010": 8, "111111001010": 2, "000111001111": 2, "111111010001": 1, "111111001111": 2, "000001110001": 1, "000111001010": 2, "111000001111": 3, "011111001001": 3, "000000010001": 1, "111111001000": 1, "001000110001": 1, "111001110110": 3, "111011001010": 1, "111111110010": 3, "001111001001": 2, "100111001110": 1, "011000001110": 1, "000111110101": 1, "111001001001": 2, "110111001110": 1, "111111110111": 1, "000011001001": 3, "111000010110": 1, "111011110110": 1, "111011110001": 2, "000101111010": 1, "000001001110": 1, "111000010001": 1, "111001110010": 1, "000011110001": 1, "111001001110": 1, "111000001011": 1, "111000110111": 1, "000000111001": 1, "011000110110": 1, "011000001001": 1, "111011001001": 1, "000011110110": 1, "000001110110": 1, "001000001110": 1, "001000001010": 1}}, {"bench": "teleport", "setting": [2, 2, 3], "cz_twirl": [[0, 2], [3, 2], [3, 2], [1, 0]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 3}, {"qubit": 2, "R": 1, "first_clbit": 6}, {"qubit": 3, "R": 0, "first_clbit": 9}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 19, "seed": [20261003, 3632764557, 9, 19], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"00": 681, "11": 22, "10": 97, "01": 200}, "counts_mcm": {"001111101000": 57, "110111101000": 57, "001000101111": 78, "110111010111": 43, "110000101000": 56, "001111101111": 56, "110000101111": 56, "001111010000": 37, "110111101111": 49, "001111110000": 1, "110111010000": 55, "001111010111": 56, "110000010111": 47, "001011010111": 2, "111000010000": 1, "001000010000": 68, "001000101000": 69, "110001010000": 2, "110000010000": 57, "001111010001": 4, "110011010000": 1, "001001101111": 3, "001000010111": 64, "100111010000": 1, "001111101001": 3, "110111101011": 5, "001000101001": 1, "110111101001": 2, "110111010011": 2, "101000101111": 1, "000111101000": 2, "110111011111": 1, "111001101000": 1, "001111101011": 2, "001011010000": 1, "010000101000": 2, "000000010000": 1, "001000010001": 2, "110000010001": 4, "001111000111": 1, "110001101000": 1, "001000101011": 2, "001111001000": 2, "001001010000": 2, "001011101111": 1, "111111101000": 1, "010111010111": 1, "111000101111": 2, "001111010011": 3, "001000010011": 2, "000111101111": 1, "110000011000": 1, "110000011111": 1, "110000110000": 2, "110000101001": 2, "110011010111": 1, "110000101011": 1, "110111011000": 1, "001111011111": 1, "010111101111": 1, "010001010000": 1, "001001010111": 1, "010000010000": 2, "110000010011": 2, "000000101111": 2, "110000101110": 2, "010111101000": 1, "001000001111": 1, "000000010111": 1, "111111010111": 1, "110001101111": 1, "110011101111": 1, "100111010111": 1, "110111010001": 2, "001001101011": 1}}]}, {"bench": "ghz", "job_id": "db1ca8rid5ic73eqv1k0", "usage_s": 59, "metrics": {"caller": "qiskit_ibm_runtime~sampler.py", "qiskit_version": "qiskit_ibm_runtime-0.50.0,qiskit-2.5.2*,qiskit_aer-0.17.2", "timestamps": {"created": "2026-10-04T21:29:07.941789Z", "finished": "2026-10-04T21:32:53.795941Z", "running": "2026-10-04T21:29:08.776648Z"}, "usage": {"qpu_charge_time_seconds": 59, "value": 0.9729, "unit": "resource_units", "status": "complete", "details": [{"value": 0.9729, "unit": "resource_units", "metric": {"id": "caffe3ca-729c-5750-8777-df63bbf8bfd9", "value": 59}}]}, "circuits_execution_time_ns": 56272959232}, "records": [{"bench": "ghz", "setting": [1, 1, 1], "cz_twirl": [[1, 3], [0, 1], [3, 2], [0, 0], [1, 0], [2, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 0]}, "twirl": 0, "seed": [20261003, 2938993978, 0, 0], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"00101": 64, "11111": 31, "10100": 12, "00110": 51, "01011": 17, "10010": 13, "00100": 30, "10101": 30, "01110": 21, "01100": 74, "01000": 30, "11110": 7, "00000": 73, "11001": 21, "01111": 65, "11101": 6, "01001": 66, "01010": 57, "10110": 30, "10001": 12, "00011": 66, "00111": 24, "11100": 33, "10111": 8, "11010": 32, "01101": 16, "00010": 17, "00001": 15, "10011": 27, "10000": 34, "11011": 8, "11000": 10}, "counts_mcm": {"011": 109, "100": 138, "111": 134, "010": 114, "000": 110, "110": 160, "001": 109, "101": 126}}, {"bench": "ghz", "setting": [1, 1, 1], "cz_twirl": [[0, 1], [2, 1], [1, 1], [2, 2], [0, 1], [3, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 1, "seed": [20261003, 2938993978, 0, 1], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10111": 25, "11100": 69, "10000": 77, "11101": 43, "10110": 75, "10001": 28, "10010": 22, "10100": 28, "11010": 79, "10011": 76, "01011": 4, "11111": 87, "01111": 21, "00010": 7, "10101": 69, "00000": 10, "11001": 86, "01110": 5, "00111": 6, "00101": 18, "11000": 27, "01101": 6, "01001": 14, "00110": 13, "11011": 34, "01100": 10, "11110": 23, "00100": 6, "01010": 13, "00011": 15, "00001": 3, "01000": 1}, "counts_mcm": {"100": 151, "101": 132, "110": 146, "111": 130, "001": 107, "010": 118, "011": 107, "000": 109}}, {"bench": "ghz", "setting": [1, 1, 1], "cz_twirl": [[1, 2], [2, 3], [2, 1], [3, 0], [1, 0], [0, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 0], "d3": [3, 1], "s": [4, 0]}, "twirl": 2, "seed": [20261003, 2938993978, 0, 2], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10011": 7, "01111": 15, "01101": 78, "11001": 11, "11101": 32, "11000": 34, "00001": 66, "01000": 60, "10100": 32, "10001": 35, "00000": 16, "00010": 59, "00011": 23, "01100": 18, "00101": 17, "10111": 29, "11011": 33, "10010": 30, "00100": 66, "01110": 61, "01011": 48, "10101": 10, "10000": 13, "01001": 34, "11111": 6, "00110": 20, "11100": 9, "11010": 10, "00111": 59, "01010": 22, "10110": 15, "11110": 32}, "counts_mcm": {"111": 127, "000": 123, "101": 146, "100": 143, "110": 141, "011": 100, "010": 110, "001": 110}}, {"bench": "ghz", "setting": [1, 1, 1], "cz_twirl": [[1, 1], [3, 0], [2, 3], [3, 0], [3, 2], [0, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 0]}, "twirl": 3, "seed": [20261003, 2938993978, 0, 3], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"01110": 67, "00001": 61, "01000": 53, "00000": 28, "11101": 25, "11001": 13, "00111": 57, "11010": 11, "10011": 6, "00010": 69, "10000": 13, "01001": 24, "01011": 56, "11100": 12, "01101": 66, "11110": 32, "00110": 23, "11011": 40, "10010": 35, "10101": 11, "10001": 29, "01100": 21, "00101": 12, "00100": 69, "01111": 18, "10111": 24, "01010": 16, "11000": 25, "10100": 37, "10110": 9, "00011": 26, "11111": 12}, "counts_mcm": {"010": 117, "011": 110, "101": 137, "110": 150, "100": 118, "000": 131, "111": 128, "001": 109}}, {"bench": "ghz", "setting": [1, 1, 1], "cz_twirl": [[0, 3], [3, 0], [1, 2], [0, 1], [1, 0], [0, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 1]}, "twirl": 4, "seed": [20261003, 2938993978, 0, 4], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"01010": 19, "11110": 23, "11001": 94, "10101": 95, "10010": 32, "00110": 16, "00011": 14, "11100": 82, "10001": 30, "01111": 10, "10011": 101, "10100": 22, "11111": 61, "10000": 70, "11010": 75, "01011": 8, "11000": 29, "10110": 82, "10111": 21, "00001": 2, "00000": 12, "01100": 15, "01110": 2, "11101": 20, "11011": 23, "00101": 17, "00100": 2, "01000": 1, "00111": 3, "01001": 12, "01101": 3, "00010": 4}, "counts_mcm": {"000": 117, "101": 139, "100": 137, "110": 142, "010": 121, "001": 112, "111": 142, "011": 90}}, {"bench": "ghz", "setting": [1, 1, 1], "cz_twirl": [[1, 0], [3, 0], [3, 3], [2, 0], [2, 1], [3, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 5, "seed": [20261003, 2938993978, 0, 5], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11100": 27, "11110": 94, "01000": 9, "01110": 8, "11101": 93, "11111": 23, "11000": 91, "01001": 3, "10010": 73, "10111": 80, "10100": 84, "11001": 25, "10110": 22, "00110": 5, "11010": 41, "00001": 9, "10000": 30, "10001": 82, "11011": 87, "10101": 21, "01111": 6, "10011": 22, "00101": 2, "00010": 10, "01011": 12, "01101": 7, "01100": 5, "00000": 5, "00111": 9, "00100": 7, "01010": 5, "00011": 3}, "counts_mcm": {"001": 106, "011": 107, "010": 122, "101": 136, "111": 137, "110": 132, "100": 139, "000": 121}}, {"bench": "ghz", "setting": [1, 1, 1], "cz_twirl": [[0, 0], [3, 0], [3, 2], [3, 0], [2, 3], [2, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 6, "seed": [20261003, 2938993978, 0, 6], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"00110": 15, "11111": 95, "10011": 89, "10110": 72, "11110": 27, "10000": 93, "10010": 28, "11100": 81, "01011": 8, "11001": 84, "11000": 27, "10101": 90, "11010": 66, "10111": 28, "10001": 28, "00000": 14, "11011": 24, "11101": 17, "01100": 11, "10100": 27, "01101": 8, "00011": 11, "01111": 10, "00101": 15, "01000": 4, "01001": 5, "00001": 4, "00111": 5, "01010": 8, "00010": 1, "00100": 4, "01110": 1}, "counts_mcm": {"111": 128, "101": 126, "100": 149, "110": 137, "011": 120, "000": 107, "001": 127, "010": 106}}, {"bench": "ghz", "setting": [1, 1, 1], "cz_twirl": [[0, 1], [0, 0], [2, 0], [0, 0], [0, 0], [3, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 7, "seed": [20261003, 2938993978, 0, 7], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10010": 28, "10000": 71, "11010": 68, "11101": 27, "10110": 75, "10001": 34, "10011": 87, "11000": 22, "10111": 27, "00001": 1, "11111": 95, "11001": 86, "11100": 64, "10101": 93, "11110": 29, "00000": 15, "00110": 14, "01000": 8, "11011": 35, "00101": 13, "01101": 5, "01010": 14, "01001": 11, "10100": 32, "00010": 4, "00011": 13, "01111": 8, "00100": 3, "01100": 9, "00111": 2, "01110": 3, "01011": 4}, "counts_mcm": {"110": 130, "101": 121, "111": 132, "011": 122, "001": 114, "010": 120, "000": 119, "100": 142}}, {"bench": "ghz", "setting": [1, 1, 1], "cz_twirl": [[2, 2], [2, 1], [1, 0], [1, 0], [2, 2], [3, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 0], "d3": [3, 1], "s": [4, 1]}, "twirl": 8, "seed": [20261003, 2938993978, 0, 8], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10111": 88, "10010": 76, "11010": 27, "11111": 26, "10001": 81, "11110": 79, "10100": 85, "11100": 28, "10000": 37, "11000": 77, "10011": 28, "01100": 5, "00001": 11, "11101": 92, "00010": 11, "10101": 30, "00111": 15, "11011": 79, "01101": 13, "01110": 4, "00110": 4, "01000": 6, "00011": 2, "10110": 30, "11001": 22, "01010": 4, "00101": 2, "00100": 11, "01001": 8, "00000": 4, "01111": 3, "01011": 12}, "counts_mcm": {"110": 155, "000": 103, "011": 115, "111": 153, "010": 104, "001": 92, "101": 147, "100": 131}}, {"bench": "ghz", "setting": [1, 1, 1], "cz_twirl": [[1, 3], [0, 0], [0, 2], [2, 0], [1, 0], [1, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 9, "seed": [20261003, 2938993978, 0, 9], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10011": 98, "10101": 85, "11001": 85, "11010": 88, "11110": 33, "11100": 84, "11111": 62, "00110": 13, "11101": 24, "10000": 71, "10100": 30, "10010": 26, "10110": 86, "00101": 15, "01010": 12, "00000": 12, "00111": 5, "11000": 22, "00001": 2, "11011": 22, "01001": 10, "10111": 29, "10001": 27, "00011": 16, "00010": 2, "00100": 3, "01100": 11, "01011": 4, "01111": 12, "01110": 9, "01101": 1, "01000": 1}, "counts_mcm": {"110": 134, "010": 100, "100": 141, "000": 123, "111": 133, "011": 120, "101": 136, "001": 113}}, {"bench": "ghz", "setting": [1, 1, 1], "cz_twirl": [[2, 2], [2, 1], [0, 0], [3, 2], [2, 1], [3, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 1], "s": [4, 1]}, "twirl": 10, "seed": [20261003, 2938993978, 0, 10], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10011": 75, "10110": 102, "10101": 73, "00000": 10, "11110": 30, "11111": 79, "10000": 78, "11100": 85, "00110": 15, "11000": 30, "11001": 84, "11011": 25, "01111": 13, "01001": 14, "00100": 6, "00101": 17, "10001": 30, "10100": 24, "00011": 10, "01100": 11, "10010": 29, "11010": 76, "11101": 22, "01000": 7, "01010": 14, "10111": 23, "00010": 3, "01011": 4, "01101": 5, "01110": 4, "00111": 2}, "counts_mcm": {"101": 137, "000": 110, "001": 135, "110": 142, "011": 105, "010": 101, "111": 147, "100": 123}}, {"bench": "ghz", "setting": [1, 1, 1], "cz_twirl": [[1, 3], [3, 1], [1, 3], [0, 2], [2, 3], [3, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 11, "seed": [20261003, 2938993978, 0, 11], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11011": 77, "11110": 72, "11010": 25, "10110": 24, "10100": 79, "01110": 14, "10111": 101, "11000": 82, "10101": 34, "10010": 77, "11101": 85, "10001": 85, "10000": 30, "11100": 28, "11111": 20, "11001": 21, "10011": 20, "00001": 13, "00000": 4, "00010": 12, "01010": 5, "01011": 20, "00100": 13, "01101": 10, "00111": 21, "01000": 8, "01111": 3, "00101": 4, "01100": 3, "00011": 5, "01001": 4, "00110": 1}, "counts_mcm": {"010": 120, "100": 162, "011": 104, "000": 106, "111": 129, "001": 121, "110": 119, "101": 139}}, {"bench": "ghz", "setting": [1, 1, 1], "cz_twirl": [[0, 3], [2, 2], [3, 1], [3, 1], [0, 3], [3, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 12, "seed": [20261003, 2938993978, 0, 12], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"00011": 61, "01111": 65, "00000": 60, "00001": 21, "11010": 31, "01110": 25, "11111": 25, "11001": 27, "01010": 70, "01011": 19, "00111": 20, "11110": 16, "10001": 6, "10101": 26, "10011": 23, "00110": 64, "01100": 48, "00101": 65, "01000": 24, "11100": 40, "01101": 25, "10100": 11, "10110": 40, "11101": 4, "01001": 64, "00100": 24, "00010": 29, "10010": 10, "11011": 10, "10000": 23, "10111": 11, "11000": 13}, "counts_mcm": {"110": 138, "100": 128, "001": 116, "011": 107, "101": 151, "000": 124, "010": 112, "111": 124}}, {"bench": "ghz", "setting": [1, 1, 1], "cz_twirl": [[3, 1], [2, 1], [3, 0], [0, 1], [0, 0], [1, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 0]}, "twirl": 13, "seed": [20261003, 2938993978, 0, 13], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11010": 31, "10010": 10, "01111": 61, "00011": 63, "00000": 72, "10100": 19, "00100": 27, "01110": 23, "11001": 26, "10001": 8, "01011": 24, "10101": 28, "10011": 24, "10110": 34, "11111": 15, "00110": 66, "11110": 12, "01010": 68, "01100": 65, "10000": 30, "01000": 20, "00010": 26, "01001": 58, "11000": 15, "11011": 15, "00101": 51, "01101": 16, "00111": 26, "11100": 28, "00001": 25, "10111": 8, "11101": 6}, "counts_mcm": {"010": 115, "111": 139, "100": 146, "110": 147, "011": 95, "001": 104, "101": 129, "000": 125}}, {"bench": "ghz", "setting": [1, 1, 1], "cz_twirl": [[1, 2], [3, 3], [3, 1], [1, 2], [1, 0], [3, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 14, "seed": [20261003, 2938993978, 0, 14], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10011": 91, "11101": 23, "10000": 92, "00101": 12, "11001": 85, "10111": 27, "00000": 20, "01010": 11, "10100": 29, "00100": 10, "11010": 96, "10001": 27, "11111": 72, "11100": 65, "11000": 26, "11011": 32, "01100": 11, "10101": 77, "01001": 13, "10110": 74, "01101": 6, "11110": 20, "10010": 28, "00111": 6, "01000": 3, "00110": 12, "00001": 5, "01110": 3, "00011": 13, "01111": 8, "00010": 2, "01011": 1}, "counts_mcm": {"000": 108, "101": 142, "110": 111, "010": 116, "111": 150, "001": 110, "100": 147, "011": 116}}, {"bench": "ghz", "setting": [1, 1, 1], "cz_twirl": [[2, 3], [0, 1], [1, 3], [1, 0], [1, 1], [1, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 15, "seed": [20261003, 2938993978, 0, 15], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10101": 29, "11100": 29, "10001": 87, "01111": 7, "10110": 30, "11011": 85, "10111": 82, "10100": 83, "10010": 83, "11110": 68, "01101": 15, "11000": 74, "01100": 8, "00111": 16, "00011": 8, "11101": 75, "11111": 28, "00010": 17, "01110": 13, "01010": 4, "00100": 14, "01001": 8, "10000": 31, "10011": 16, "01011": 6, "11001": 26, "11010": 28, "01000": 13, "00000": 4, "00001": 7, "00110": 4, "00101": 2}, "counts_mcm": {"100": 134, "101": 146, "111": 159, "001": 103, "110": 151, "000": 105, "010": 103, "011": 99}}, {"bench": "ghz", "setting": [1, 1, 1], "cz_twirl": [[2, 2], [2, 2], [2, 0], [2, 1], [0, 1], [2, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 0], "d3": [3, 1], "s": [4, 1]}, "twirl": 16, "seed": [20261003, 2938993978, 0, 16], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11010": 23, "10111": 89, "01111": 4, "11000": 99, "11110": 81, "10100": 87, "11100": 27, "10101": 23, "11011": 76, "10001": 74, "01110": 17, "10000": 28, "01011": 12, "00100": 9, "01000": 16, "00010": 12, "11101": 93, "11111": 15, "10010": 92, "11001": 21, "00001": 9, "10110": 31, "01101": 12, "00111": 14, "10011": 19, "00000": 3, "01001": 6, "00011": 2, "01100": 2, "00110": 1, "01010": 3}, "counts_mcm": {"011": 97, "111": 135, "010": 108, "001": 115, "101": 158, "000": 106, "110": 126, "100": 155}}, {"bench": "ghz", "setting": [1, 1, 1], "cz_twirl": [[2, 0], [0, 2], [0, 1], [0, 0], [1, 3], [3, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 0]}, "twirl": 17, "seed": [20261003, 2938993978, 0, 17], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10010": 8, "11100": 24, "00000": 66, "01111": 70, "11011": 12, "01001": 77, "11010": 34, "11111": 27, "01010": 63, "10000": 30, "01110": 21, "10100": 11, "10111": 9, "11001": 32, "00111": 25, "00100": 18, "00011": 56, "00001": 21, "00110": 56, "00010": 38, "11101": 2, "01100": 59, "11000": 14, "00101": 53, "01011": 14, "10011": 27, "10101": 32, "01000": 23, "10001": 10, "01101": 17, "10110": 40, "11110": 11}, "counts_mcm": {"110": 155, "011": 95, "100": 133, "010": 116, "101": 152, "111": 123, "000": 113, "001": 113}}, {"bench": "ghz", "setting": [1, 1, 1], "cz_twirl": [[1, 1], [1, 3], [0, 3], [3, 2], [3, 1], [1, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 1], "d3": [3, 1], "s": [4, 1]}, "twirl": 18, "seed": [20261003, 2938993978, 0, 18], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11101": 68, "10100": 92, "11010": 41, "00101": 8, "10101": 28, "10010": 76, "11011": 81, "00000": 6, "10001": 82, "01010": 5, "11100": 29, "11111": 35, "10011": 31, "10111": 77, "11001": 28, "10000": 29, "11000": 63, "10110": 29, "01101": 15, "11110": 72, "01011": 11, "00111": 16, "01000": 14, "00010": 12, "00011": 4, "01001": 3, "00100": 17, "00110": 5, "00001": 12, "01110": 5, "01100": 5, "01111": 1}, "counts_mcm": {"111": 161, "001": 123, "101": 111, "010": 116, "000": 105, "011": 103, "100": 142, "110": 139}}, {"bench": "ghz", "setting": [1, 1, 1], "cz_twirl": [[1, 0], [1, 3], [2, 0], [0, 2], [3, 0], [3, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 19, "seed": [20261003, 2938993978, 0, 19], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11000": 24, "10000": 82, "11100": 100, "10001": 20, "10110": 79, "10011": 79, "11010": 83, "11111": 68, "10010": 29, "10100": 29, "11001": 97, "11011": 26, "11101": 32, "10101": 67, "01001": 16, "11110": 17, "01101": 3, "10111": 26, "01100": 21, "01111": 12, "00011": 16, "01010": 8, "00110": 10, "00101": 12, "00111": 6, "00010": 6, "00000": 12, "00100": 5, "00001": 4, "01110": 5, "01011": 4, "01000": 2}, "counts_mcm": {"001": 104, "010": 107, "110": 133, "101": 131, "111": 146, "000": 127, "011": 124, "100": 128}}, {"bench": "ghz", "setting": [1, 1, 3], "cz_twirl": [[2, 3], [3, 1], [2, 0], [2, 3], [3, 1], [0, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 0, "seed": [20261003, 2938993978, 1, 0], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10010": 69, "01101": 13, "00111": 12, "00000": 11, "11001": 36, "11010": 40, "11000": 56, "10100": 82, "10001": 70, "10111": 72, "10000": 35, "11011": 85, "00101": 6, "11101": 69, "10011": 32, "10101": 26, "11100": 31, "11111": 46, "00011": 10, "11110": 71, "00100": 14, "01010": 7, "01011": 12, "00110": 8, "10110": 35, "01100": 3, "00001": 7, "01001": 6, "01110": 7, "00010": 16, "01000": 9, "01111": 4}, "counts_mcm": {"101001100": 98, "101001011": 93, "101110100": 92, "010001011": 104, "010001100": 100, "010110011": 90, "010110100": 100, "111001011": 18, "101110011": 99, "001001011": 2, "011110011": 16, "111001100": 19, "011001100": 17, "111110011": 18, "001001100": 5, "111110100": 7, "011110100": 16, "110001011": 20, "110110100": 9, "010110111": 2, "011001011": 13, "110001100": 17, "101010100": 1, "110110011": 9, "111001000": 1, "010111100": 2, "010011100": 1, "100001100": 1, "011110101": 1, "111111100": 2, "100110011": 1, "101001101": 1, "101110111": 1, "110000100": 1, "101111011": 1, "000110011": 1, "110111011": 1, "101000100": 1, "001110100": 2, "010010011": 3, "110001101": 1, "010001111": 2, "000110100": 1, "111111011": 1, "101010011": 2, "101000011": 1, "010110000": 1, "111010011": 1, "111110111": 1, "101110101": 1, "100001011": 1, "100110100": 1}}, {"bench": "ghz", "setting": [1, 1, 3], "cz_twirl": [[2, 1], [1, 3], [1, 3], [1, 1], [3, 2], [2, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 1, "seed": [20261003, 2938993978, 1, 1], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11111": 76, "11101": 37, "11100": 63, "10101": 86, "10011": 69, "10010": 32, "10110": 72, "10001": 42, "11010": 61, "11011": 40, "10000": 74, "11001": 56, "01001": 12, "11110": 27, "01110": 8, "11000": 45, "01010": 11, "00001": 7, "00011": 13, "00110": 13, "00101": 12, "10111": 31, "01100": 11, "00111": 9, "00010": 5, "10100": 45, "00000": 12, "00100": 6, "01101": 5, "01111": 7, "01011": 7, "01000": 6}, "counts_mcm": {"000010010": 77, "111101010": 128, "111010101": 123, "000101101": 78, "111101101": 124, "111010010": 92, "000101010": 81, "100101101": 11, "000101011": 4, "000010101": 75, "110101101": 3, "010010010": 8, "100010010": 12, "001010010": 11, "100101010": 14, "010101101": 15, "111010110": 2, "001101101": 20, "010101010": 11, "110010010": 3, "001101010": 9, "011101010": 8, "101010010": 7, "011010101": 4, "001010101": 12, "111010011": 1, "100010101": 6, "111111101": 1, "110010101": 4, "111001010": 2, "101010101": 5, "101101010": 4, "110101010": 3, "001100010": 1, "010010101": 8, "011101101": 8, "000100010": 2, "111110010": 1, "111101110": 1, "111101001": 4, "111011111": 1, "100001101": 1, "000010110": 3, "111011010": 1, "111100101": 1, "111000101": 1, "011010010": 1, "000010100": 2, "101101001": 1, "111110101": 1, "000001101": 1, "000110010": 1, "101101101": 1, "100110101": 1}}, {"bench": "ghz", "setting": [1, 1, 3], "cz_twirl": [[0, 0], [3, 3], [3, 3], [2, 0], [0, 0], [1, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 0]}, "twirl": 2, "seed": [20261003, 2938993978, 1, 2], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"00100": 22, "01011": 36, "00110": 55, "10001": 6, "10110": 29, "00010": 33, "10011": 36, "11010": 30, "01111": 51, "11001": 20, "11101": 6, "00000": 64, "10000": 30, "00011": 56, "01001": 55, "01101": 27, "01010": 61, "11110": 12, "01110": 21, "01000": 32, "10100": 16, "11111": 27, "01100": 50, "11100": 32, "00101": 65, "00001": 25, "10101": 23, "00111": 23, "11011": 14, "11000": 11, "10010": 16, "10111": 16}, "counts_mcm": {"100110100": 101, "011110011": 101, "011110100": 104, "111110011": 14, "101001100": 22, "100110011": 94, "111110100": 17, "011001011": 84, "101110011": 22, "011001100": 114, "000001011": 3, "111001100": 15, "100001011": 82, "110111100": 1, "101110100": 13, "110110100": 11, "100001100": 99, "110010100": 1, "011111100": 1, "011000100": 1, "100110101": 1, "110001011": 11, "110001100": 11, "110110011": 15, "111001011": 13, "100001111": 3, "101001011": 10, "100000100": 4, "001110100": 2, "010001011": 2, "010110011": 1, "000110100": 3, "111010011": 2, "011010011": 4, "100001101": 2, "010110100": 2, "000001100": 2, "000111100": 1, "101110111": 1, "110000100": 1, "100111011": 1, "101111011": 2, "010001100": 1, "100111100": 1, "100101100": 1, "001001100": 1, "000110011": 1, "100000101": 1}}, {"bench": "ghz", "setting": [1, 1, 3], "cz_twirl": [[3, 2], [0, 3], [2, 1], [2, 0], [2, 1], [3, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 1], "d3": [3, 0], "s": [4, 0]}, "twirl": 3, "seed": [20261003, 2938993978, 1, 3], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10011": 21, "00110": 52, "00000": 67, "11000": 16, "00010": 27, "11011": 15, "10110": 32, "01010": 56, "10101": 34, "10010": 13, "01101": 35, "01000": 17, "00001": 31, "01011": 37, "00011": 60, "11001": 30, "01111": 62, "11111": 22, "00101": 54, "11100": 26, "11101": 13, "01100": 47, "11110": 16, "10100": 14, "11010": 10, "01001": 70, "00111": 25, "00100": 20, "10001": 14, "01110": 19, "10111": 15, "10000": 30}, "counts_mcm": {"100011101": 91, "100100101": 109, "110011010": 12, "101100010": 17, "100011010": 85, "101100101": 14, "100100010": 105, "111100101": 20, "011011101": 108, "110011101": 12, "011100101": 95, "110100010": 12, "011100010": 114, "101011101": 13, "111100010": 16, "101011010": 25, "011011010": 79, "001011010": 3, "111011101": 16, "011100110": 3, "110100101": 10, "111011010": 12, "000011010": 2, "010011010": 3, "101111010": 1, "011111010": 1, "011101101": 3, "100111010": 1, "011000010": 1, "011111101": 2, "000100101": 2, "100101101": 1, "011000101": 2, "011100001": 2, "111100011": 1, "001100101": 1, "100011111": 1, "101100110": 1, "101101101": 1, "110100011": 1, "010100101": 1, "010100010": 1}}, {"bench": "ghz", "setting": [1, 1, 3], "cz_twirl": [[1, 3], [0, 1], [1, 1], [2, 1], [0, 0], [2, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 4, "seed": [20261003, 2938993978, 1, 4], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11110": 59, "11001": 52, "10010": 64, "10111": 71, "11010": 41, "10000": 36, "10100": 68, "10001": 78, "01101": 13, "11011": 74, "01110": 15, "11111": 27, "11100": 26, "11101": 80, "11000": 70, "00000": 6, "00100": 11, "00010": 16, "00111": 10, "10011": 32, "00101": 9, "01011": 16, "10101": 40, "00001": 10, "00110": 6, "01111": 8, "01000": 7, "10110": 38, "01100": 3, "01010": 5, "00011": 4, "01001": 5}, "counts_mcm": {"001011001": 96, "001100110": 108, "001000001": 1, "001100001": 87, "110100110": 103, "110100001": 98, "111100001": 12, "011100110": 13, "001011110": 87, "101100111": 1, "111011001": 19, "101011001": 14, "110011001": 90, "110011110": 97, "011011110": 13, "010011001": 8, "101100001": 18, "110000001": 2, "101100110": 11, "001101110": 3, "110101001": 1, "110100111": 2, "100011110": 3, "111100010": 1, "000011001": 3, "010100001": 6, "011100001": 19, "011011001": 11, "101011110": 14, "110101110": 4, "111011110": 11, "101111001": 1, "111100110": 13, "111011010": 1, "000100110": 2, "001111001": 1, "001101001": 1, "101100010": 1, "100100110": 1, "001011010": 2, "101101001": 1, "001100111": 1, "010011110": 4, "100100001": 1, "000011110": 1, "001111110": 1, "011101001": 1, "110100010": 3, "001011111": 1, "110011000": 1, "110011111": 1, "001100010": 1, "110011010": 1, "000100001": 1, "101101110": 1, "110111110": 1}}, {"bench": "ghz", "setting": [1, 1, 3], "cz_twirl": [[2, 2], [0, 3], [2, 3], [0, 3], [3, 0], [0, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 5, "seed": [20261003, 2938993978, 1, 5], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"01110": 13, "10011": 34, "10101": 33, "10010": 71, "11000": 59, "11101": 70, "11010": 40, "11110": 66, "00111": 9, "10000": 45, "11011": 78, "10111": 87, "00110": 7, "10001": 91, "00100": 10, "11100": 48, "00000": 9, "00001": 10, "11001": 36, "10110": 29, "11111": 23, "01000": 7, "01011": 13, "10100": 72, "01010": 2, "01111": 2, "01100": 6, "00010": 9, "01001": 5, "00101": 6, "01101": 8, "00011": 2}, "counts_mcm": {"100001000": 98, "100110000": 98, "011001000": 95, "100001111": 85, "101110000": 15, "011001111": 74, "011110000": 112, "111010000": 2, "001110111": 1, "100110111": 97, "101110111": 12, "011110001": 1, "011110111": 108, "111001000": 24, "101001111": 16, "111110000": 27, "011010111": 3, "000001000": 5, "000110111": 4, "111110111": 20, "000001111": 4, "110001111": 16, "101001000": 8, "111001111": 13, "011111111": 5, "100100111": 1, "100010000": 1, "011001001": 2, "110001000": 11, "110110111": 13, "100110001": 1, "100111000": 4, "101001011": 1, "110110000": 8, "010110001": 1, "001001000": 2, "100001001": 3, "000110000": 1, "001110000": 1, "010110111": 1, "101010000": 2, "100010111": 1, "011111000": 1, "100001011": 1, "010001000": 1}}, {"bench": "ghz", "setting": [1, 1, 3], "cz_twirl": [[1, 0], [2, 0], [2, 0], [2, 2], [3, 2], [2, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 0], "d3": [3, 1], "s": [4, 0]}, "twirl": 6, "seed": [20261003, 2938993978, 1, 6], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"00101": 33, "00010": 53, "10100": 21, "00111": 65, "11100": 9, "11111": 12, "00001": 57, "00011": 36, "01100": 31, "11101": 28, "01000": 59, "01111": 25, "11001": 15, "00000": 32, "10110": 17, "01101": 64, "11000": 24, "01110": 60, "10010": 31, "10000": 18, "01010": 22, "11110": 24, "01011": 53, "00100": 55, "11011": 27, "00110": 16, "10111": 26, "10011": 12, "11010": 15, "10101": 13, "10001": 20, "01001": 27}, "counts_mcm": {"110000111": 103, "001111111": 90, "001000000": 85, "110111000": 104, "110000000": 92, "101000111": 19, "001000111": 94, "001111000": 95, "011000111": 13, "110111111": 101, "111111000": 14, "101111000": 14, "101111111": 10, "110111001": 1, "101000000": 19, "110011000": 1, "011111000": 15, "011000000": 20, "111111111": 18, "000111011": 1, "111000000": 27, "010000000": 3, "111000111": 11, "010111111": 8, "111111001": 1, "001111001": 3, "001001111": 3, "110000001": 1, "001000001": 1, "001001000": 1, "011111111": 5, "001011111": 2, "010011111": 1, "010000111": 2, "010111000": 3, "110000011": 1, "111011111": 1, "000111111": 1, "100111111": 2, "001001011": 1, "110001000": 1, "111000011": 1, "001000011": 1, "000111000": 2, "000000000": 2, "110011111": 2, "100111000": 1, "011111100": 1, "000000111": 1, "110111011": 1}}, {"bench": "ghz", "setting": [1, 1, 3], "cz_twirl": [[3, 3], [3, 0], [2, 0], [0, 1], [1, 1], [1, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 0]}, "twirl": 7, "seed": [20261003, 2938993978, 1, 7], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"00111": 68, "01001": 24, "00100": 54, "11110": 30, "01101": 66, "01110": 65, "11011": 27, "10111": 30, "10010": 33, "00000": 26, "10000": 9, "01010": 17, "01000": 60, "11000": 33, "00001": 70, "00011": 25, "01011": 50, "11101": 25, "00110": 32, "00010": 45, "10100": 20, "11100": 20, "11111": 12, "11010": 18, "10011": 10, "01111": 25, "10001": 30, "11001": 9, "00101": 26, "01100": 29, "10101": 7, "10110": 5}, "counts_mcm": {"101010110": 108, "101010001": 107, "010010001": 95, "111010110": 27, "010010110": 84, "101101001": 101, "111010001": 14, "010101001": 91, "110010001": 10, "101101110": 83, "110101001": 20, "010010010": 2, "010101110": 88, "110101110": 17, "011101001": 15, "111101001": 16, "100101110": 1, "000101110": 2, "111101110": 19, "011101110": 15, "001010001": 2, "011010001": 12, "111011001": 1, "101101010": 1, "011010110": 12, "100011110": 1, "010110001": 3, "100101001": 2, "010011110": 3, "101011001": 2, "110010110": 15, "010100001": 1, "010010111": 1, "111101111": 1, "001101001": 1, "001010110": 3, "111001110": 1, "101101111": 1, "111110110": 1, "001101110": 1, "101010111": 2, "010011001": 3, "101001110": 1, "010001001": 2, "010100110": 1, "110101000": 1, "100010110": 2, "101100001": 1, "010001110": 1, "000101001": 1, "111111110": 1, "010111110": 1, "101011110": 1, "010101111": 1, "101001001": 1}}, {"bench": "ghz", "setting": [1, 1, 3], "cz_twirl": [[1, 1], [3, 1], [0, 2], [3, 0], [3, 2], [2, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 1], "d3": [3, 1], "s": [4, 1]}, "twirl": 8, "seed": [20261003, 2938993978, 1, 8], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"00101": 9, "00011": 6, "10010": 66, "10100": 82, "11000": 73, "10001": 66, "10110": 32, "11101": 75, "10011": 46, "10101": 36, "10111": 72, "10000": 35, "11011": 58, "01110": 16, "11001": 42, "11110": 72, "11100": 33, "11010": 45, "11111": 40, "01011": 5, "00000": 6, "00111": 14, "01000": 10, "01111": 4, "00100": 14, "00001": 9, "01100": 5, "00010": 12, "00110": 5, "01101": 5, "01001": 4, "01010": 3}, "counts_mcm": {"111100101": 119, "000011101": 77, "111100010": 130, "111011010": 115, "101011010": 2, "000100101": 84, "000100010": 83, "001100010": 23, "010011101": 13, "000011010": 81, "010100010": 3, "010011010": 10, "110011010": 2, "111111101": 4, "001011010": 16, "011011101": 6, "001100101": 15, "111011101": 107, "101100010": 4, "100011101": 10, "100011010": 9, "100100101": 8, "011011010": 6, "010100101": 12, "001011101": 12, "110011101": 2, "101101101": 1, "011100101": 5, "001111101": 1, "100000101": 1, "111011100": 1, "111101101": 1, "000101010": 2, "011100010": 2, "110100010": 2, "110100101": 2, "101011101": 2, "111000010": 1, "111000101": 1, "000111010": 2, "010101101": 1, "000101101": 4, "001111010": 1, "111111010": 2, "011111010": 1, "011100110": 1, "100100010": 5, "001101010": 1, "101100101": 1, "111100011": 1, "100100110": 1, "000111101": 1, "000000101": 1, "000100011": 1, "111001101": 1}}, {"bench": "ghz", "setting": [1, 1, 3], "cz_twirl": [[2, 0], [3, 3], [3, 0], [0, 3], [0, 3], [1, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 1]}, "twirl": 9, "seed": [20261003, 2938993978, 1, 9], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"00100": 5, "10101": 79, "00000": 17, "10000": 64, "11100": 75, "10100": 41, "11101": 32, "11010": 72, "11000": 42, "10001": 30, "11111": 76, "11001": 72, "10111": 33, "01000": 3, "01100": 12, "11011": 28, "10110": 58, "01010": 6, "10011": 79, "00110": 8, "01111": 17, "11110": 34, "00111": 12, "01001": 14, "10010": 39, "01110": 3, "00010": 4, "00011": 12, "01011": 5, "00001": 11, "01101": 6, "00101": 11}, "counts_mcm": {"100001110": 104, "100110001": 117, "011001001": 85, "100001001": 95, "011110001": 102, "011110111": 2, "011110110": 102, "100110110": 84, "111110110": 9, "011001110": 104, "111001110": 18, "111010110": 1, "101110110": 13, "110001001": 13, "110110001": 9, "110110110": 19, "111001001": 22, "011010110": 1, "101001001": 8, "011001111": 2, "101001110": 12, "100000001": 2, "110000110": 1, "100111001": 3, "101110010": 1, "110001110": 10, "101110001": 8, "010001001": 3, "001110001": 3, "011111001": 3, "100010110": 2, "001110110": 4, "111110001": 14, "011111110": 1, "111001111": 1, "010110001": 2, "101000001": 1, "000001001": 2, "011010001": 2, "100110111": 1, "011110010": 1, "000110001": 5, "010110110": 2, "100000110": 1, "100001010": 1, "010001110": 1, "110001111": 1, "001001001": 2}}, {"bench": "ghz", "setting": [1, 1, 3], "cz_twirl": [[2, 2], [2, 2], [0, 1], [1, 2], [2, 1], [2, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 1], "d3": [3, 0], "s": [4, 0]}, "twirl": 10, "seed": [20261003, 2938993978, 1, 10], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"01100": 47, "01000": 22, "10011": 27, "10110": 33, "11101": 15, "00101": 74, "00011": 49, "10000": 27, "00100": 24, "00000": 68, "00010": 27, "01111": 62, "01010": 64, "00001": 30, "11111": 22, "00110": 54, "01001": 65, "10001": 9, "00111": 28, "01101": 30, "11010": 28, "11100": 30, "01110": 30, "11011": 14, "01011": 23, "10111": 14, "10101": 29, "10100": 7, "11001": 21, "10010": 7, "11110": 11, "11000": 9}, "counts_mcm": {"101000110": 99, "101111001": 105, "010000110": 81, "101000001": 99, "010111110": 101, "010111001": 93, "101111110": 106, "111000110": 17, "010000001": 96, "110111001": 19, "110000110": 14, "011111110": 13, "011000110": 17, "011111001": 13, "111111001": 14, "000000001": 2, "000111001": 2, "001111001": 1, "011000001": 14, "101011001": 2, "110000001": 14, "111000001": 15, "110111110": 13, "111111110": 13, "110011001": 1, "010111111": 4, "100000110": 1, "010111010": 1, "111111111": 1, "001000110": 1, "010111100": 1, "010011001": 1, "100111001": 2, "101001001": 4, "101111111": 1, "010011110": 1, "010001110": 1, "010000111": 3, "010000010": 2, "011111010": 1, "111011001": 1, "100000001": 2, "111001110": 2, "101011110": 1, "001000001": 1, "101000111": 1, "000000110": 1, "110001110": 1, "110000111": 1}}, {"bench": "ghz", "setting": [1, 1, 3], "cz_twirl": [[2, 2], [0, 2], [2, 0], [3, 1], [0, 0], [0, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 0]}, "twirl": 11, "seed": [20261003, 2938993978, 1, 11], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11111": 15, "11011": 26, "01101": 66, "10111": 19, "00110": 37, "10001": 32, "10101": 11, "00100": 56, "11110": 28, "11101": 32, "11100": 18, "10000": 15, "10100": 22, "01010": 20, "00010": 56, "01100": 26, "01000": 58, "00111": 59, "00101": 31, "11000": 25, "01011": 46, "01001": 24, "11001": 13, "00001": 66, "01110": 48, "01111": 22, "00011": 34, "10011": 11, "10010": 31, "00000": 26, "10110": 10, "11010": 17}, "counts_mcm": {"001100000": 2, "110100000": 16, "111100000": 17, "110011000": 15, "101011111": 105, "101100111": 116, "010011111": 84, "010011000": 92, "101100000": 108, "111011111": 15, "101011000": 106, "110011111": 13, "111100111": 12, "010100000": 88, "011100111": 14, "010100111": 80, "010101000": 2, "010101111": 4, "111011000": 12, "110111111": 1, "100100111": 5, "011011111": 10, "110100111": 14, "101011001": 1, "011011000": 12, "011100000": 13, "010111111": 3, "100100000": 4, "000111000": 1, "111111111": 1, "010011001": 1, "010111000": 2, "101100110": 1, "001011000": 3, "101011110": 1, "011101111": 2, "100011000": 3, "101000000": 2, "101101111": 2, "101110111": 1, "001011111": 2, "000011000": 2, "000100000": 2, "100011111": 2, "000011111": 2, "101000111": 1, "101011011": 2, "001100111": 1, "101101000": 1, "101100001": 1}}, {"bench": "ghz", "setting": [1, 1, 3], "cz_twirl": [[3, 0], [1, 1], [0, 2], [1, 2], [3, 2], [2, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 12, "seed": [20261003, 2938993978, 1, 12], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10100": 37, "11010": 73, "11000": 43, "10111": 41, "01010": 9, "11001": 77, "11011": 41, "00000": 7, "10110": 64, "11101": 33, "00111": 9, "11100": 77, "10010": 44, "10101": 63, "10000": 59, "10011": 71, "01001": 16, "01100": 8, "10001": 42, "11111": 63, "00110": 9, "00010": 6, "11110": 35, "01011": 9, "01110": 6, "00001": 6, "00101": 11, "00100": 5, "01000": 3, "00011": 10, "01101": 8, "01111": 15}, "counts_mcm": {"001111111": 11, "111000000": 108, "111111000": 115, "111111111": 98, "000111000": 67, "111000111": 124, "000111111": 104, "111011000": 4, "000000000": 97, "000000111": 101, "011000000": 5, "100011111": 1, "010000000": 8, "100000111": 7, "100000000": 11, "101111000": 4, "011111111": 5, "101111111": 3, "010111111": 11, "100111000": 9, "001000000": 7, "110111000": 3, "011000111": 6, "100111111": 11, "001111000": 11, "111111011": 1, "111000001": 3, "110000111": 4, "001001111": 1, "001000111": 12, "010111000": 12, "000001111": 2, "010000111": 12, "101000111": 3, "110111111": 2, "000000011": 1, "110000000": 1, "111000110": 1, "111111001": 1, "111011111": 2, "101000000": 4, "111111110": 1, "100111101": 1, "000111011": 1, "011111000": 1, "001000001": 1, "000011111": 1, "111001000": 1}}, {"bench": "ghz", "setting": [1, 1, 3], "cz_twirl": [[3, 2], [0, 2], [0, 0], [3, 3], [0, 2], [0, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 13, "seed": [20261003, 2938993978, 1, 13], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"00111": 60, "01100": 19, "10001": 29, "01010": 29, "11001": 12, "10100": 28, "11011": 22, "00001": 75, "01110": 60, "01000": 69, "11010": 14, "11101": 26, "01101": 61, "00000": 23, "10111": 22, "00011": 23, "11100": 18, "11000": 29, "00110": 30, "00101": 28, "01111": 26, "10101": 11, "00010": 61, "00100": 59, "01011": 59, "10010": 22, "11110": 27, "01001": 17, "10000": 11, "10110": 10, "11111": 12, "10011": 8}, "counts_mcm": {"110011001": 99, "110011110": 99, "001011110": 96, "001011001": 83, "110100110": 98, "011011110": 9, "001100110": 120, "011100001": 16, "101011110": 9, "001100001": 93, "110100001": 98, "111011110": 16, "101100110": 14, "011011001": 13, "101100001": 14, "111100110": 15, "111011001": 15, "101011001": 16, "001000001": 1, "011100110": 12, "111100001": 22, "110101001": 1, "010100001": 1, "110011111": 3, "010011110": 4, "101011111": 1, "010100110": 3, "111011010": 1, "000100001": 1, "000011001": 2, "110000001": 2, "001111001": 1, "001000110": 2, "001111110": 1, "001100111": 1, "010011001": 1, "110100010": 2, "110011010": 1, "111111001": 1, "100011001": 2, "110100111": 1, "110111110": 3, "111000110": 1, "001101110": 3, "000011110": 1, "011100000": 1, "011111001": 1}}, {"bench": "ghz", "setting": [1, 1, 3], "cz_twirl": [[1, 0], [0, 3], [0, 1], [1, 3], [1, 2], [2, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 0]}, "twirl": 14, "seed": [20261003, 2938993978, 1, 14], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10000": 30, "01010": 68, "11111": 30, "00110": 56, "01101": 21, "00011": 57, "11001": 33, "11100": 29, "10110": 23, "10010": 14, "01110": 30, "10101": 25, "11010": 26, "10111": 8, "01000": 22, "11110": 15, "11000": 19, "11101": 11, "00000": 66, "00001": 24, "00010": 26, "00101": 49, "01100": 66, "10011": 20, "00111": 31, "00100": 24, "01001": 60, "01011": 32, "11011": 13, "01111": 45, "10001": 15, "10100": 12}, "counts_mcm": {"011111011": 1, "111100100": 21, "011100100": 94, "100100100": 95, "100011100": 88, "100011011": 87, "111011100": 18, "100100011": 105, "011011011": 84, "011100011": 108, "110011011": 16, "011011100": 93, "111011011": 22, "000100011": 3, "101011011": 17, "101100100": 13, "110100100": 19, "101100011": 9, "000011011": 3, "110011100": 13, "011100000": 2, "111100011": 17, "101011100": 12, "110000011": 1, "110100011": 11, "101101100": 1, "011101011": 2, "011000100": 2, "011100101": 1, "000011100": 3, "011100111": 3, "111101100": 1, "001100011": 1, "011011111": 2, "001011100": 1, "101011101": 1, "100111011": 3, "011011101": 1, "010100011": 2, "001100100": 2, "000100100": 2, "010011011": 1, "100011101": 2, "010100100": 2, "011101100": 2, "011111100": 1, "000111111": 1, "100100111": 2, "100011111": 1, "100110100": 1, "010011100": 3, "100011000": 1, "101100000": 1, "100111100": 1, "001011011": 1}}, {"bench": "ghz", "setting": [1, 1, 3], "cz_twirl": [[2, 1], [2, 1], [1, 3], [1, 2], [2, 2], [3, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 0], "d3": [3, 1], "s": [4, 1]}, "twirl": 15, "seed": [20261003, 2938993978, 1, 15], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10001": 89, "00101": 5, "11110": 71, "00001": 10, "11010": 35, "10100": 76, "11000": 61, "11100": 33, "11101": 77, "10000": 42, "10111": 72, "00100": 13, "11001": 31, "10011": 30, "11111": 35, "10110": 32, "01101": 10, "10010": 68, "10101": 28, "00010": 15, "01011": 9, "11011": 78, "01000": 22, "01100": 10, "01111": 2, "01110": 9, "01001": 7, "00111": 9, "00000": 3, "00011": 6, "01010": 8, "00110": 4}, "counts_mcm": {"111101100": 17, "100101011": 77, "100010011": 91, "110101100": 14, "011101100": 101, "100010100": 88, "011101111": 4, "110010100": 13, "100101100": 94, "101101011": 15, "111010011": 15, "011010011": 115, "011101011": 110, "101010100": 12, "011010100": 93, "111010100": 20, "101010011": 11, "100110100": 4, "110000100": 1, "100010111": 3, "110010011": 11, "000010011": 1, "101001000": 1, "011110011": 4, "111101011": 19, "001101100": 1, "011010111": 2, "100110011": 2, "110101011": 12, "010101011": 2, "101101100": 14, "110001011": 1, "001010011": 4, "101011011": 1, "001010100": 3, "000101100": 4, "010110011": 1, "011011011": 2, "010010100": 3, "001100011": 1, "011011100": 2, "011100100": 2, "011110100": 1, "000101011": 1, "001101011": 1, "000010100": 3, "101011100": 1, "011001011": 1, "101101111": 1}}, {"bench": "ghz", "setting": [1, 1, 3], "cz_twirl": [[3, 1], [0, 2], [3, 3], [2, 3], [0, 1], [3, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 1], "s": [4, 1]}, "twirl": 16, "seed": [20261003, 2938993978, 1, 16], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"01010": 11, "11111": 85, "10101": 71, "11011": 23, "10011": 79, "10100": 36, "10110": 69, "10111": 26, "11000": 32, "10010": 24, "10001": 39, "11010": 76, "11110": 37, "01111": 12, "00000": 6, "11001": 62, "11100": 86, "01100": 17, "10000": 78, "11101": 34, "00101": 13, "01110": 4, "00001": 9, "01101": 7, "01001": 13, "00111": 3, "01011": 4, "00011": 14, "00110": 13, "00010": 3, "00100": 8, "01000": 6}, "counts_mcm": {"000111101": 1, "110111101": 17, "100000010": 90, "101000101": 15, "111111101": 17, "011000101": 109, "100111010": 104, "100000101": 98, "011111101": 100, "010000010": 1, "111111010": 21, "011000010": 105, "011111010": 98, "101000010": 16, "100111101": 68, "110111010": 19, "111000010": 8, "110000010": 12, "111000101": 17, "100001010": 2, "101111010": 16, "101111101": 8, "010111010": 2, "011111011": 2, "011000110": 1, "110000101": 12, "011011010": 3, "011011101": 3, "100000000": 1, "011000011": 1, "010000101": 3, "110010010": 1, "001000101": 2, "011001101": 2, "001000010": 1, "100111011": 2, "000111010": 2, "100001101": 2, "101111110": 1, "011111001": 1, "110011101": 1, "011001010": 2, "111000110": 2, "000000010": 1, "000000101": 1, "011000100": 1, "100111001": 1, "100011010": 1, "101000000": 1, "010111101": 1, "100111110": 1, "010001101": 1, "001111010": 1, "001111101": 1}}, {"bench": "ghz", "setting": [1, 1, 3], "cz_twirl": [[2, 3], [2, 3], [2, 0], [2, 2], [1, 2], [1, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 17, "seed": [20261003, 2938993978, 1, 17], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10011": 73, "10111": 37, "11101": 35, "10000": 80, "11001": 73, "10110": 62, "11111": 62, "11010": 84, "10010": 39, "00110": 12, "11100": 77, "11011": 33, "10101": 73, "10100": 48, "10001": 32, "11110": 31, "01110": 4, "01011": 4, "11000": 42, "00101": 7, "00011": 11, "00010": 6, "01001": 10, "00001": 6, "00000": 8, "01111": 19, "00100": 3, "01000": 5, "00111": 9, "01101": 4, "01010": 4, "01100": 7}, "counts_mcm": {"100011010": 10, "111100101": 136, "111011101": 100, "000100101": 81, "000011010": 80, "000100010": 97, "101100101": 5, "011011010": 7, "111011010": 120, "111100010": 96, "000011101": 69, "010100101": 9, "001011101": 18, "101011101": 7, "111101110": 1, "100100010": 9, "100100101": 12, "001011010": 10, "010100010": 12, "010011101": 13, "111111010": 4, "111100000": 1, "110100101": 6, "001100101": 15, "001100010": 11, "000000010": 1, "010011010": 9, "111101010": 2, "001100110": 1, "000111010": 1, "000101010": 4, "011011101": 5, "000011011": 2, "110011101": 3, "011100010": 4, "111100110": 4, "100011101": 13, "000101101": 2, "111011110": 1, "101100010": 1, "110011010": 3, "011100101": 5, "111111101": 1, "000100011": 1, "111011100": 1, "000100100": 1, "000000101": 1, "010101101": 1, "101011010": 1, "111100100": 1, "110100010": 2}}, {"bench": "ghz", "setting": [1, 1, 3], "cz_twirl": [[0, 2], [2, 1], [1, 3], [0, 3], [3, 2], [3, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 0]}, "twirl": 18, "seed": [20261003, 2938993978, 1, 18], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10111": 7, "01010": 65, "10100": 14, "00001": 27, "11110": 13, "11000": 24, "01001": 51, "00100": 31, "11001": 22, "10101": 30, "01111": 57, "11010": 11, "11011": 17, "00011": 68, "01011": 29, "00000": 56, "11101": 15, "01101": 32, "10001": 16, "10110": 24, "10010": 19, "01000": 25, "00101": 51, "11100": 27, "01110": 37, "10011": 27, "00111": 21, "00110": 63, "01100": 53, "11111": 20, "00010": 29, "10000": 19}, "counts_mcm": {"001000010": 78, "110111101": 104, "110111010": 95, "001111101": 90, "000111101": 5, "100000101": 1, "110000101": 102, "110000010": 111, "001111010": 86, "111111101": 25, "101111010": 11, "110111011": 2, "011111101": 16, "111000101": 15, "001000101": 88, "011000010": 12, "111000010": 18, "101000010": 10, "101000101": 15, "011000101": 12, "101111101": 13, "011011101": 1, "110001101": 2, "110000100": 2, "001000011": 1, "011111010": 15, "000000010": 3, "111111010": 27, "101111110": 1, "010111010": 2, "110000110": 2, "110100010": 1, "110001010": 1, "000000101": 7, "111001010": 1, "111001111": 1, "010000010": 5, "010000101": 5, "001111011": 2, "000111010": 2, "001001010": 1, "111011101": 1, "110000111": 1, "101011010": 1, "001111110": 1, "110111001": 1, "101001010": 1, "111011010": 1, "001000111": 1, "111000011": 1}}, {"bench": "ghz", "setting": [1, 1, 3], "cz_twirl": [[1, 0], [1, 0], [2, 3], [1, 3], [3, 2], [0, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 19, "seed": [20261003, 2938993978, 1, 19], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10011": 24, "10111": 76, "10010": 85, "11100": 35, "01000": 22, "00101": 12, "10100": 88, "11001": 34, "01001": 4, "11110": 79, "11101": 61, "11010": 24, "11111": 28, "10110": 39, "10001": 78, "00000": 5, "11011": 88, "00110": 9, "10101": 28, "11000": 69, "10000": 30, "01110": 11, "01101": 5, "01100": 6, "00111": 11, "00100": 11, "00001": 11, "00010": 10, "01010": 5, "01111": 2, "01011": 9, "00011": 1}, "counts_mcm": {"110101100": 8, "100010011": 99, "101101100": 11, "100010100": 102, "011101011": 93, "011010100": 104, "101010011": 15, "110010100": 10, "011010011": 93, "100101100": 105, "011101100": 101, "111010100": 17, "100011100": 2, "111101100": 9, "111010011": 19, "100101011": 84, "111101011": 22, "110010011": 15, "011001011": 1, "011000011": 1, "010010011": 3, "100010111": 1, "101010100": 15, "100110100": 3, "011010111": 3, "011110011": 1, "110101011": 13, "100110011": 1, "000101100": 2, "000001011": 1, "101101011": 11, "000010011": 1, "100010101": 2, "000010100": 2, "100101101": 3, "001101011": 2, "011011100": 2, "001010100": 1, "000101011": 2, "011101111": 1, "100001011": 2, "011000100": 1, "011001100": 1, "100001100": 2, "011110100": 2, "001010011": 1, "011010101": 1, "011100100": 3, "011011011": 1, "010010100": 2, "011101101": 1, "001011100": 1, "011101001": 1}}, {"bench": "ghz", "setting": [1, 3, 1], "cz_twirl": [[1, 2], [2, 3], [2, 1], [1, 1], [0, 0], [2, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 0], "d3": [3, 1], "s": [4, 0]}, "twirl": 0, "seed": [20261003, 2938993978, 2, 0], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11000": 29, "00100": 59, "11001": 9, "10100": 32, "00111": 65, "11100": 17, "01100": 28, "10011": 14, "10001": 30, "00010": 53, "10010": 27, "01101": 62, "11011": 29, "00011": 25, "00001": 53, "10000": 14, "01111": 30, "01001": 39, "00110": 16, "11101": 20, "01000": 44, "11010": 10, "10111": 22, "11111": 16, "01011": 54, "00000": 28, "10101": 16, "01010": 32, "01110": 57, "00101": 29, "11110": 28, "10110": 13}, "counts_mcm": {"011": 106, "110": 143, "010": 104, "101": 122, "111": 169, "001": 101, "000": 103, "100": 152}}, {"bench": "ghz", "setting": [1, 3, 1], "cz_twirl": [[1, 0], [1, 3], [0, 2], [3, 3], [1, 2], [1, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 0]}, "twirl": 1, "seed": [20261003, 2938993978, 2, 1], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10010": 32, "10111": 18, "00101": 31, "10110": 12, "00111": 71, "00001": 66, "10011": 14, "01011": 53, "10101": 12, "11110": 27, "11101": 23, "11000": 30, "01000": 56, "00100": 70, "01100": 29, "11011": 19, "01101": 52, "00010": 53, "10001": 14, "01001": 38, "00000": 28, "00011": 26, "10000": 13, "00110": 39, "01010": 33, "11111": 19, "01111": 22, "11100": 9, "01110": 50, "11010": 11, "10100": 22, "11001": 8}, "counts_mcm": {"110": 144, "100": 136, "101": 138, "001": 116, "010": 116, "000": 100, "111": 138, "011": 112}}, {"bench": "ghz", "setting": [1, 3, 1], "cz_twirl": [[0, 0], [3, 2], [3, 0], [0, 3], [0, 1], [0, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 0], "s": [4, 0]}, "twirl": 2, "seed": [20261003, 2938993978, 2, 2], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10000": 23, "11101": 32, "11110": 21, "01010": 43, "01111": 29, "00010": 57, "11000": 21, "00011": 30, "10100": 22, "00100": 43, "00001": 38, "10111": 27, "00101": 31, "10001": 29, "11011": 29, "01100": 25, "00000": 28, "01101": 63, "00111": 55, "00110": 27, "11100": 17, "01000": 55, "10110": 12, "01011": 52, "10010": 29, "11001": 11, "11010": 10, "01110": 57, "11111": 21, "10101": 15, "01001": 27, "10011": 21}, "counts_mcm": {"101": 132, "110": 127, "000": 125, "111": 130, "010": 114, "011": 106, "001": 126, "100": 140}}, {"bench": "ghz", "setting": [1, 3, 1], "cz_twirl": [[2, 2], [2, 1], [2, 0], [0, 1], [3, 1], [2, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 3, "seed": [20261003, 2938993978, 2, 3], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11001": 41, "10010": 79, "10110": 39, "10100": 73, "11101": 62, "10001": 70, "11110": 66, "10011": 28, "01011": 16, "11100": 43, "11111": 24, "10111": 71, "10101": 34, "01100": 3, "00010": 20, "11000": 66, "11010": 29, "10000": 42, "01111": 7, "01101": 19, "00001": 13, "01010": 7, "01000": 11, "11011": 66, "00000": 4, "00100": 15, "01110": 8, "01001": 6, "00111": 13, "00011": 9, "00101": 9, "00110": 7}, "counts_mcm": {"011": 135, "001": 135, "010": 111, "100": 133, "101": 142, "111": 109, "000": 105, "110": 130}}, {"bench": "ghz", "setting": [1, 3, 1], "cz_twirl": [[1, 1], [3, 0], [3, 1], [1, 0], [2, 1], [0, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 0]}, "twirl": 4, "seed": [20261003, 2938993978, 2, 4], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"00110": 54, "00010": 28, "10101": 23, "01001": 71, "01110": 21, "11011": 19, "10000": 23, "01111": 66, "00000": 58, "11111": 27, "01010": 66, "01000": 24, "10111": 18, "00011": 51, "11010": 29, "11110": 20, "11100": 31, "00100": 25, "10011": 31, "11001": 25, "00001": 27, "11000": 12, "01100": 56, "10100": 9, "10110": 23, "01101": 25, "00101": 58, "11101": 12, "01011": 21, "10010": 11, "10001": 12, "00111": 24}, "counts_mcm": {"111": 143, "110": 141, "100": 139, "000": 114, "011": 123, "101": 126, "001": 112, "010": 102}}, {"bench": "ghz", "setting": [1, 3, 1], "cz_twirl": [[1, 1], [0, 2], [1, 1], [3, 0], [3, 3], [3, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 5, "seed": [20261003, 2938993978, 2, 5], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11100": 65, "11101": 36, "11111": 68, "10011": 72, "01011": 7, "10111": 30, "11010": 77, "10110": 79, "10010": 30, "01101": 7, "01111": 12, "00000": 13, "11011": 35, "10001": 34, "10101": 76, "00100": 13, "10000": 57, "01010": 16, "00110": 16, "11001": 73, "11110": 36, "10100": 30, "00111": 5, "00101": 19, "01100": 11, "11000": 32, "00001": 8, "01000": 13, "00010": 5, "01110": 3, "01001": 14, "00011": 8}, "counts_mcm": {"100": 148, "011": 101, "101": 126, "010": 110, "110": 131, "111": 140, "001": 107, "000": 137}}, {"bench": "ghz", "setting": [1, 3, 1], "cz_twirl": [[3, 3], [2, 1], [3, 1], [3, 3], [3, 3], [3, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 6, "seed": [20261003, 2938993978, 2, 6], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"00000": 60, "11101": 19, "01011": 26, "01110": 25, "10100": 14, "10011": 33, "00010": 31, "01111": 47, "11011": 16, "01101": 38, "10000": 37, "01001": 46, "00111": 29, "01010": 51, "10101": 23, "10001": 15, "00110": 59, "01000": 23, "11100": 23, "00011": 56, "11110": 20, "10010": 11, "01100": 55, "00101": 42, "11111": 30, "10110": 38, "11010": 33, "00001": 26, "00100": 24, "10111": 10, "11001": 25, "11000": 15}, "counts_mcm": {"111": 130, "011": 101, "100": 153, "010": 102, "101": 147, "001": 108, "000": 99, "110": 160}}, {"bench": "ghz", "setting": [1, 3, 1], "cz_twirl": [[1, 0], [0, 3], [3, 1], [2, 2], [3, 2], [1, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 1], "d3": [3, 1], "s": [4, 1]}, "twirl": 7, "seed": [20261003, 2938993978, 2, 7], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"00100": 13, "11111": 33, "11000": 67, "11010": 40, "11100": 39, "10111": 83, "01001": 4, "00011": 10, "11001": 43, "00101": 6, "11101": 79, "01101": 15, "11011": 73, "11110": 70, "10010": 56, "10100": 62, "10110": 33, "00001": 6, "01111": 7, "10001": 71, "00110": 9, "10101": 40, "10011": 34, "01110": 18, "01011": 11, "10000": 33, "00010": 14, "01000": 7, "00000": 3, "00111": 12, "01010": 5, "01100": 4}, "counts_mcm": {"011": 120, "010": 101, "001": 119, "000": 124, "111": 128, "100": 150, "101": 128, "110": 130}}, {"bench": "ghz", "setting": [1, 3, 1], "cz_twirl": [[2, 2], [3, 3], [1, 0], [3, 1], [2, 1], [0, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 0]}, "twirl": 8, "seed": [20261003, 2938993978, 2, 8], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10000": 27, "00111": 26, "01111": 46, "01100": 75, "10110": 23, "11001": 28, "00110": 74, "10010": 12, "11000": 13, "10101": 24, "11110": 20, "11100": 28, "01000": 34, "10100": 18, "11010": 23, "01001": 61, "00000": 62, "00011": 41, "10001": 20, "00001": 26, "00101": 42, "00010": 32, "01110": 22, "10111": 16, "01010": 51, "01011": 26, "00100": 30, "11111": 28, "10011": 34, "01101": 21, "11101": 12, "11011": 5}, "counts_mcm": {"000": 120, "100": 142, "111": 120, "001": 117, "110": 129, "101": 143, "011": 120, "010": 109}}, {"bench": "ghz", "setting": [1, 3, 1], "cz_twirl": [[2, 2], [2, 1], [2, 1], [0, 0], [0, 2], [0, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 0]}, "twirl": 9, "seed": [20261003, 2938993978, 2, 9], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"00111": 63, "10001": 35, "01001": 34, "11101": 29, "11001": 14, "01011": 59, "01000": 49, "10111": 20, "00010": 48, "11100": 10, "01101": 50, "11010": 15, "00011": 30, "00001": 54, "11011": 37, "10010": 23, "10101": 10, "10000": 14, "11111": 18, "01010": 21, "11000": 24, "01100": 24, "11110": 36, "10100": 26, "01111": 28, "01110": 56, "00101": 29, "00000": 21, "00110": 30, "00100": 56, "10011": 24, "10110": 13}, "counts_mcm": {"101": 138, "100": 154, "000": 103, "010": 119, "001": 111, "011": 106, "110": 142, "111": 127}}, {"bench": "ghz", "setting": [1, 3, 1], "cz_twirl": [[1, 0], [1, 1], [2, 1], [0, 0], [3, 2], [1, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 10, "seed": [20261003, 2938993978, 2, 10], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"01000": 20, "11101": 73, "11011": 54, "11110": 79, "10000": 39, "10010": 59, "00101": 7, "10101": 41, "11111": 45, "10001": 58, "00001": 16, "10100": 74, "10011": 40, "00111": 15, "11000": 73, "11010": 40, "11100": 34, "10111": 72, "00011": 11, "01110": 10, "11001": 31, "00100": 5, "01111": 7, "10110": 34, "01101": 6, "00000": 9, "01011": 14, "01010": 5, "00110": 5, "01100": 9, "00010": 11, "01001": 4}, "counts_mcm": {"010": 90, "101": 154, "011": 118, "100": 134, "001": 116, "110": 142, "111": 135, "000": 111}}, {"bench": "ghz", "setting": [1, 3, 1], "cz_twirl": [[0, 0], [3, 0], [0, 3], [3, 2], [3, 1], [2, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 0], "d3": [3, 1], "s": [4, 0]}, "twirl": 11, "seed": [20261003, 2938993978, 2, 11], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10001": 25, "11000": 30, "11111": 8, "10010": 26, "11110": 21, "01011": 38, "10111": 47, "11101": 23, "01101": 39, "00111": 59, "01010": 29, "00011": 26, "11001": 15, "10101": 16, "01110": 61, "00010": 59, "00101": 25, "00100": 63, "11100": 15, "00110": 31, "10000": 19, "10110": 20, "11010": 20, "01100": 22, "11011": 32, "00000": 27, "01000": 63, "00001": 57, "01001": 30, "01111": 15, "10100": 31, "10011": 8}, "counts_mcm": {"000": 129, "101": 140, "111": 115, "100": 143, "001": 115, "110": 141, "011": 108, "010": 109}}, {"bench": "ghz", "setting": [1, 3, 1], "cz_twirl": [[3, 3], [0, 3], [2, 2], [0, 0], [0, 1], [2, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 0], "s": [4, 0]}, "twirl": 12, "seed": [20261003, 2938993978, 2, 12], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11101": 38, "11000": 27, "00111": 48, "10001": 27, "11011": 30, "10010": 31, "01011": 49, "01001": 26, "00010": 52, "10100": 33, "01101": 63, "11001": 20, "00011": 33, "10000": 11, "00001": 56, "10101": 20, "10011": 13, "01000": 50, "00100": 49, "11110": 26, "00110": 31, "00000": 34, "01110": 56, "01111": 19, "11100": 9, "01100": 31, "11010": 11, "11111": 10, "10110": 13, "00101": 33, "10111": 21, "01010": 30}, "counts_mcm": {"101": 111, "011": 121, "010": 101, "100": 144, "110": 149, "000": 117, "001": 110, "111": 147}}, {"bench": "ghz", "setting": [1, 3, 1], "cz_twirl": [[1, 0], [2, 3], [3, 0], [3, 0], [0, 2], [3, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 13, "seed": [20261003, 2938993978, 2, 13], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10110": 36, "10100": 75, "11010": 28, "01110": 12, "10001": 92, "11111": 41, "01101": 14, "11011": 77, "00010": 15, "11101": 62, "11100": 39, "10010": 70, "10111": 79, "11110": 62, "10000": 34, "11000": 64, "11001": 26, "01001": 8, "00111": 14, "00100": 8, "00101": 6, "10101": 35, "00110": 9, "00001": 11, "00000": 9, "10011": 34, "01000": 7, "01011": 9, "00011": 8, "01111": 5, "01100": 7, "01010": 4}, "counts_mcm": {"110": 123, "111": 135, "000": 123, "010": 107, "100": 142, "011": 112, "101": 143, "001": 115}}, {"bench": "ghz", "setting": [1, 3, 1], "cz_twirl": [[3, 2], [2, 3], [2, 1], [0, 2], [0, 1], [2, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 14, "seed": [20261003, 2938993978, 2, 14], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11010": 36, "10101": 38, "00111": 11, "11000": 62, "10010": 63, "00010": 15, "10011": 34, "11101": 63, "01001": 8, "10111": 79, "11100": 46, "01110": 15, "10001": 73, "01100": 6, "00011": 6, "10110": 27, "11001": 37, "00100": 9, "10100": 66, "00101": 12, "11110": 61, "11111": 41, "10000": 37, "11011": 68, "01101": 13, "00110": 7, "00000": 16, "01011": 16, "01000": 11, "01010": 5, "01111": 10, "00001": 9}, "counts_mcm": {"011": 106, "101": 147, "001": 99, "100": 144, "110": 146, "010": 107, "000": 115, "111": 136}}, {"bench": "ghz", "setting": [1, 3, 1], "cz_twirl": [[1, 0], [3, 1], [1, 2], [1, 0], [0, 2], [0, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 0]}, "twirl": 15, "seed": [20261003, 2938993978, 2, 15], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10100": 7, "11001": 24, "01101": 33, "00000": 63, "10010": 17, "10000": 23, "10011": 25, "11000": 14, "11101": 13, "00100": 26, "10001": 18, "10101": 25, "00001": 24, "01010": 63, "01100": 52, "01111": 55, "11011": 17, "11110": 17, "10110": 28, "11010": 35, "01011": 37, "01000": 21, "00011": 48, "00010": 28, "11100": 26, "00101": 64, "01001": 51, "00110": 53, "11111": 24, "01110": 37, "10111": 11, "00111": 21}, "counts_mcm": {"110": 127, "010": 117, "100": 142, "001": 125, "011": 104, "000": 124, "111": 146, "101": 115}}, {"bench": "ghz", "setting": [1, 3, 1], "cz_twirl": [[2, 0], [3, 3], [3, 2], [3, 1], [0, 0], [1, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 16, "seed": [20261003, 2938993978, 2, 16], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11100": 38, "00010": 35, "00001": 31, "11010": 27, "10111": 18, "00011": 62, "01011": 26, "01101": 34, "10110": 30, "11001": 29, "00111": 23, "10010": 8, "11110": 12, "11000": 20, "11111": 27, "10101": 26, "01000": 33, "00100": 25, "01100": 54, "11011": 14, "00110": 53, "11101": 18, "01111": 63, "00000": 51, "01001": 44, "01010": 57, "01110": 20, "10100": 16, "00101": 48, "10011": 21, "10001": 13, "10000": 24}, "counts_mcm": {"110": 137, "011": 112, "010": 119, "100": 137, "111": 129, "000": 109, "101": 142, "001": 115}}, {"bench": "ghz", "setting": [1, 3, 1], "cz_twirl": [[2, 0], [0, 0], [1, 0], [2, 2], [1, 1], [2, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 17, "seed": [20261003, 2938993978, 2, 17], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10100": 40, "10011": 15, "11011": 27, "11101": 28, "01101": 66, "11111": 14, "10001": 23, "01110": 55, "11110": 31, "00010": 55, "01010": 28, "11000": 27, "01011": 53, "00101": 29, "11001": 13, "01001": 20, "00111": 47, "01111": 33, "01100": 32, "11100": 22, "10000": 9, "00100": 49, "10101": 16, "10111": 28, "10110": 19, "10010": 24, "00110": 30, "00001": 44, "01000": 57, "00011": 25, "00000": 26, "11010": 15}, "counts_mcm": {"111": 136, "000": 102, "101": 136, "010": 124, "100": 135, "110": 138, "001": 113, "011": 116}}, {"bench": "ghz", "setting": [1, 3, 1], "cz_twirl": [[3, 2], [3, 1], [0, 2], [0, 3], [2, 1], [2, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 18, "seed": [20261003, 2938993978, 2, 18], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10010": 80, "10111": 84, "10000": 30, "11000": 86, "10001": 66, "11011": 92, "11110": 71, "01000": 12, "01101": 12, "11101": 61, "11100": 31, "10011": 29, "01011": 14, "00110": 3, "00111": 11, "10110": 28, "11010": 35, "10100": 56, "00001": 10, "01010": 6, "00100": 18, "11001": 40, "11111": 36, "01111": 7, "01001": 8, "00010": 18, "10101": 27, "00101": 8, "01100": 4, "01110": 6, "00000": 4, "00011": 7}, "counts_mcm": {"001": 123, "100": 147, "000": 111, "110": 166, "111": 144, "101": 130, "010": 92, "011": 87}}, {"bench": "ghz", "setting": [1, 3, 1], "cz_twirl": [[0, 3], [2, 1], [3, 2], [3, 2], [2, 2], [2, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 19, "seed": [20261003, 2938993978, 2, 19], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"01010": 51, "00111": 27, "10011": 24, "00100": 23, "11010": 28, "00010": 32, "00000": 55, "00011": 54, "10101": 33, "11101": 15, "01011": 33, "10100": 12, "00101": 58, "01110": 33, "01111": 46, "11011": 15, "10111": 19, "01001": 60, "11100": 23, "10110": 19, "11001": 26, "01100": 51, "10010": 9, "10001": 11, "10000": 26, "01101": 33, "00001": 20, "11000": 22, "00110": 64, "01000": 38, "11111": 30, "11110": 10}, "counts_mcm": {"001": 125, "100": 129, "111": 120, "101": 157, "010": 105, "110": 161, "011": 103, "000": 100}}, {"bench": "ghz", "setting": [1, 3, 3], "cz_twirl": [[2, 2], [2, 2], [0, 0], [1, 3], [3, 2], [1, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 0, "seed": [20261003, 2938993978, 3, 0], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10011": 33, "01001": 45, "11000": 15, "11001": 16, "00000": 52, "00010": 37, "00001": 27, "01101": 34, "11100": 35, "10101": 28, "11111": 19, "10110": 28, "10100": 13, "10001": 12, "10000": 27, "01100": 48, "11011": 14, "01111": 59, "01110": 41, "00110": 47, "01011": 30, "00111": 28, "01010": 59, "00101": 51, "01000": 31, "00011": 62, "11010": 22, "00100": 29, "11101": 20, "11110": 16, "10111": 14, "10010": 8}, "counts_mcm": {"110111111": 13, "110111000": 11, "011111000": 103, "100000000": 85, "100000111": 78, "111111111": 18, "100000001": 3, "011111111": 101, "101000111": 17, "011000111": 104, "101000000": 17, "011000000": 103, "100111000": 104, "111000111": 23, "110000000": 9, "011011111": 2, "100111111": 97, "110000111": 10, "101111111": 13, "111000000": 15, "101111000": 12, "111000011": 1, "000000111": 1, "111111000": 17, "101111001": 1, "110111100": 1, "001000111": 1, "011011000": 2, "010000000": 3, "011111011": 3, "110111011": 1, "011001000": 2, "100011000": 2, "100001000": 2, "100000011": 4, "101011111": 2, "100001111": 2, "000111111": 2, "011001111": 2, "010111000": 1, "111000001": 1, "100011111": 1, "100111011": 3, "000111000": 1, "111111001": 2, "011000001": 1, "011111001": 1, "001111000": 1, "100100000": 1}}, {"bench": "ghz", "setting": [1, 3, 3], "cz_twirl": [[1, 3], [0, 0], [1, 0], [1, 3], [2, 0], [0, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 1, "seed": [20261003, 2938993978, 3, 1], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10001": 63, "11111": 42, "11101": 79, "11000": 72, "10111": 56, "11110": 80, "00100": 12, "11001": 42, "10101": 40, "11010": 32, "10110": 44, "10010": 70, "11011": 64, "01111": 7, "10011": 42, "01001": 7, "10100": 60, "10000": 39, "00010": 13, "00111": 12, "01010": 5, "11100": 30, "00101": 4, "00001": 16, "01000": 13, "00000": 4, "01011": 10, "00110": 9, "01101": 12, "01100": 9, "00011": 3, "01110": 9}, "counts_mcm": {"000001100": 86, "111110011": 115, "111001011": 123, "001001011": 16, "000110100": 81, "010110100": 7, "001110100": 8, "000001011": 84, "101001011": 3, "111110100": 120, "111111011": 3, "111001100": 105, "000110011": 93, "011001100": 3, "110110011": 4, "011110011": 5, "100001100": 8, "010110011": 11, "001001100": 7, "100110100": 15, "010001100": 10, "111110101": 2, "011001011": 10, "111001000": 1, "111010100": 4, "101110011": 4, "011110100": 4, "101001100": 2, "101001111": 1, "001110011": 5, "100110011": 13, "000010011": 3, "000111011": 2, "110001100": 3, "110001011": 1, "100001011": 8, "010001011": 14, "101110100": 2, "000110101": 2, "000001101": 2, "000111100": 1, "111001111": 1, "111110000": 1, "111110111": 1, "111010011": 1, "100001111": 1, "111101011": 1, "110110100": 1, "011001111": 1, "110001101": 1}}, {"bench": "ghz", "setting": [1, 3, 3], "cz_twirl": [[2, 1], [3, 2], [3, 0], [0, 0], [2, 0], [1, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 2, "seed": [20261003, 2938993978, 3, 2], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11100": 33, "00111": 38, "01100": 55, "10011": 28, "01001": 67, "10000": 29, "00100": 27, "01010": 55, "00010": 27, "01011": 32, "01101": 31, "10001": 13, "10110": 26, "00000": 48, "00001": 29, "00011": 60, "01000": 22, "11111": 29, "10100": 24, "00110": 42, "11010": 21, "00101": 43, "11000": 14, "01111": 47, "11101": 27, "11011": 14, "01110": 24, "10101": 19, "11110": 18, "10111": 18, "11001": 25, "10010": 15}, "counts_mcm": {"111001100": 109, "111110011": 123, "000110011": 87, "001001100": 24, "111110100": 128, "100001100": 8, "111001011": 106, "000001100": 68, "010001100": 3, "011110011": 5, "000001011": 91, "000110100": 91, "010110100": 12, "110001100": 4, "101110011": 4, "100110011": 9, "100001011": 10, "001110011": 11, "000010100": 3, "011001100": 7, "001001011": 9, "111001111": 2, "000110101": 1, "010110011": 10, "101110100": 4, "100110100": 8, "100010100": 1, "001110100": 7, "111001101": 1, "000001101": 2, "010001011": 13, "011110100": 3, "011001011": 3, "010111100": 2, "101001011": 4, "110001011": 2, "110110100": 2, "010110111": 1, "111010100": 2, "100000100": 1, "100010011": 1, "110110011": 3, "111101100": 1, "000000011": 1, "101001100": 3, "010010100": 1, "010110101": 1, "111111011": 2, "000111100": 1, "010111011": 1, "111010011": 1, "101110101": 1, "111000011": 1, "111110000": 1}}, {"bench": "ghz", "setting": [1, 3, 3], "cz_twirl": [[0, 0], [3, 1], [0, 0], [2, 0], [0, 1], [2, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 1], "d3": [3, 0], "s": [4, 0]}, "twirl": 3, "seed": [20261003, 2938993978, 3, 3], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"00110": 53, "01011": 34, "11001": 25, "00001": 34, "01101": 36, "11101": 17, "10101": 34, "11111": 26, "10110": 29, "00100": 31, "00101": 52, "10010": 18, "10001": 16, "00011": 39, "00000": 54, "01010": 41, "10100": 6, "11100": 30, "10000": 26, "11110": 20, "11000": 11, "01100": 58, "01000": 35, "11010": 27, "01110": 30, "01111": 59, "11011": 11, "00010": 32, "00111": 36, "10111": 19, "01001": 37, "10011": 24}, "counts_mcm": {"100110110": 10, "111110001": 125, "001001110": 13, "111001110": 113, "000001110": 72, "111110110": 96, "000110000": 1, "000001001": 74, "100001001": 10, "100110001": 12, "111001001": 117, "100001110": 14, "000110110": 87, "000110001": 93, "001001001": 9, "001110110": 14, "011001110": 5, "101110001": 2, "010110001": 7, "101001010": 1, "010001110": 11, "111010001": 2, "011001001": 4, "110001001": 4, "000000001": 1, "010110110": 14, "001110001": 9, "111111001": 3, "111010110": 2, "111001111": 7, "101110110": 1, "010001010": 2, "010001001": 16, "111001010": 2, "111001000": 1, "011110001": 6, "000111110": 3, "111000001": 1, "110110001": 1, "110001110": 7, "110110110": 2, "101001001": 3, "100000110": 1, "111000110": 1, "000010001": 2, "100001000": 1, "000111001": 2, "101001110": 1, "001110111": 1, "111110010": 1, "000001010": 1, "011110110": 3, "011111110": 1, "110010110": 1, "010110010": 1, "000110010": 2, "111111110": 2, "111001011": 1, "001010001": 1}}, {"bench": "ghz", "setting": [1, 3, 3], "cz_twirl": [[2, 1], [3, 2], [3, 0], [3, 0], [2, 0], [1, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 0]}, "twirl": 4, "seed": [20261003, 2938993978, 3, 4], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"00010": 32, "00011": 47, "01100": 48, "10110": 23, "10011": 29, "01110": 38, "00110": 43, "11001": 36, "11111": 27, "10100": 18, "10010": 14, "00101": 63, "10001": 14, "00100": 28, "01011": 37, "11011": 11, "11100": 21, "10111": 15, "01101": 38, "00111": 28, "10000": 33, "11101": 19, "01001": 55, "01111": 49, "11110": 13, "00000": 40, "01010": 44, "11000": 14, "01000": 35, "00001": 39, "10101": 27, "11010": 22}, "counts_mcm": {"011000000": 97, "111000111": 20, "100111111": 95, "011000111": 110, "100000111": 98, "111111000": 21, "011111111": 93, "100111001": 3, "110000111": 13, "100111000": 87, "100011000": 3, "011111000": 113, "000000000": 3, "111000000": 20, "100000000": 92, "110111111": 13, "011001000": 6, "110111000": 10, "101111000": 16, "001111000": 4, "101111111": 9, "111111111": 11, "110000000": 11, "000111111": 4, "101000000": 13, "011011000": 2, "010000111": 1, "001000000": 2, "010111111": 1, "001111111": 2, "101000011": 1, "100001111": 1, "101000111": 8, "011001111": 2, "100000001": 1, "000000111": 2, "001000111": 4, "111111001": 1, "010111000": 1, "011010000": 1, "111001111": 1, "100011111": 2, "000111000": 1, "011111011": 1}}, {"bench": "ghz", "setting": [1, 3, 3], "cz_twirl": [[3, 2], [1, 1], [2, 1], [2, 3], [3, 0], [1, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 5, "seed": [20261003, 2938993978, 3, 5], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11011": 64, "00110": 12, "11100": 29, "11110": 64, "11001": 50, "11111": 33, "10100": 65, "00101": 7, "00001": 14, "10001": 66, "00000": 5, "10111": 73, "11010": 37, "00111": 14, "00100": 15, "10010": 66, "01011": 16, "11101": 56, "11000": 61, "10011": 45, "01110": 13, "01111": 5, "01100": 12, "10101": 38, "10000": 39, "00010": 9, "01000": 11, "01010": 7, "01001": 9, "10110": 41, "01101": 16, "00011": 8}, "counts_mcm": {"110110110": 106, "101110110": 12, "001001110": 86, "110110001": 120, "001110110": 103, "100001110": 2, "011001110": 15, "001110001": 66, "001001001": 102, "110001001": 103, "001010001": 4, "011001001": 10, "011110110": 21, "110010110": 2, "100110110": 1, "111001001": 9, "110001110": 85, "101110001": 10, "101001110": 11, "111110001": 19, "110001010": 1, "011110001": 12, "000110110": 1, "010110110": 5, "101001001": 16, "111110110": 11, "111001111": 1, "110000001": 2, "111001110": 13, "010001110": 3, "000110001": 2, "000001110": 1, "110110010": 2, "001010110": 3, "001110010": 4, "101001101": 1, "001001010": 1, "001101001": 1, "010110001": 3, "110010001": 4, "010001001": 2, "110111001": 3, "110000110": 2, "011111110": 2, "001111110": 2, "110001111": 2, "001000110": 2, "001111001": 1, "001110111": 1, "001000001": 2, "001001111": 1, "100110001": 2, "111111001": 1, "110111110": 1, "000001001": 1, "010110111": 1}}, {"bench": "ghz", "setting": [1, 3, 3], "cz_twirl": [[2, 2], [3, 2], [2, 1], [0, 2], [0, 3], [0, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 0]}, "twirl": 6, "seed": [20261003, 2938993978, 3, 6], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10111": 28, "01111": 38, "10011": 14, "10001": 32, "01110": 45, "11000": 22, "01101": 56, "11111": 20, "00100": 58, "10100": 27, "00011": 34, "10110": 21, "00001": 64, "01100": 26, "11101": 22, "10010": 22, "01000": 44, "00000": 39, "11001": 8, "11011": 32, "01011": 46, "00111": 47, "00110": 32, "10101": 14, "11100": 14, "00101": 26, "00010": 50, "01001": 33, "10000": 13, "11110": 22, "01010": 32, "11010": 19}, "counts_mcm": {"111000001": 128, "111111001": 110, "010111110": 9, "011000110": 5, "100111001": 14, "000000001": 92, "111000110": 95, "100000001": 14, "000111001": 79, "000111110": 78, "000011001": 1, "010111001": 9, "111111110": 111, "100111110": 12, "000000110": 84, "101000001": 4, "001111110": 13, "001000001": 8, "110000001": 2, "011111110": 9, "000011110": 4, "000000010": 3, "000001001": 1, "110111110": 4, "110111001": 2, "001000010": 2, "100000110": 13, "011000001": 5, "001111001": 20, "001000110": 14, "101111110": 4, "011111001": 5, "010000110": 9, "010000001": 10, "111011001": 3, "111111010": 1, "110000110": 4, "111000000": 1, "100011110": 1, "111000111": 2, "111100001": 1, "001000111": 1, "111001110": 1, "101000110": 2, "010011001": 1, "110011001": 1, "100001001": 1, "011001001": 1, "111001001": 3, "111111111": 1, "001011001": 1, "000111010": 1}}, {"bench": "ghz", "setting": [1, 3, 3], "cz_twirl": [[1, 1], [1, 2], [2, 2], [2, 3], [3, 0], [3, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 7, "seed": [20261003, 2938993978, 3, 7], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11000": 26, "11101": 23, "01011": 55, "10010": 24, "10100": 26, "01101": 47, "01001": 31, "11011": 31, "11010": 15, "00101": 23, "00011": 43, "11100": 25, "00000": 37, "10110": 21, "10101": 20, "10111": 13, "00110": 31, "01110": 55, "00100": 49, "11110": 26, "00111": 56, "10001": 26, "01000": 53, "10011": 10, "00001": 44, "11111": 16, "01100": 31, "11001": 19, "01010": 35, "01111": 25, "00010": 52, "10000": 12}, "counts_mcm": {"001000101": 90, "001000010": 90, "011011101": 1, "001111101": 94, "110000101": 111, "001000110": 1, "110111101": 116, "001111010": 88, "101000101": 16, "101111101": 15, "000111010": 1, "101111010": 9, "101000010": 9, "010111101": 5, "110000010": 97, "001011101": 2, "111111010": 14, "100111101": 1, "110111010": 103, "101111111": 1, "110111100": 1, "011111010": 17, "010000010": 3, "111111101": 18, "111000101": 12, "011000101": 12, "010000101": 6, "110011010": 1, "011111101": 15, "111000010": 16, "110001101": 1, "011000010": 10, "110000110": 1, "001111110": 2, "000111101": 1, "111111110": 3, "010111010": 4, "110111110": 3, "001111111": 1, "010001101": 1, "001001101": 2, "101000110": 1, "000000010": 1, "011111011": 1, "001011010": 1, "110110010": 1, "110111011": 1}}, {"bench": "ghz", "setting": [1, 3, 3], "cz_twirl": [[3, 2], [3, 2], [0, 1], [1, 2], [0, 3], [3, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 8, "seed": [20261003, 2938993978, 3, 8], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10101": 65, "10000": 74, "01000": 8, "11000": 46, "11100": 58, "10100": 40, "11111": 73, "10111": 35, "10010": 35, "10011": 60, "11001": 65, "11011": 36, "00011": 13, "01010": 16, "01101": 8, "11010": 67, "00111": 8, "11101": 50, "10001": 44, "00000": 14, "01011": 12, "10110": 65, "11110": 38, "00110": 12, "00001": 6, "00101": 11, "00100": 4, "01100": 13, "01111": 9, "01110": 8, "01001": 4, "00010": 3}, "counts_mcm": {"000000011": 78, "000000100": 86, "111000011": 121, "111111011": 104, "100111011": 5, "101000100": 4, "010111100": 7, "000111100": 103, "111000100": 105, "000111011": 90, "010000011": 7, "011111100": 5, "111111100": 104, "001111011": 15, "100000100": 15, "011000011": 5, "100000011": 13, "010000100": 12, "010111111": 2, "101111100": 3, "000011100": 1, "010111011": 8, "110000011": 2, "101111011": 5, "100111100": 12, "001111100": 10, "001000100": 17, "111000111": 3, "111001011": 3, "000111101": 2, "001000011": 10, "110111011": 7, "111001100": 4, "011000100": 2, "110000100": 4, "011111011": 8, "111000101": 2, "101000011": 3, "110111100": 2, "000000000": 1, "111011011": 3, "111011100": 1, "000011011": 1, "111111111": 1, "001011011": 1, "001000111": 1, "010011011": 1, "100001011": 1}}, {"bench": "ghz", "setting": [1, 3, 3], "cz_twirl": [[0, 2], [0, 2], [1, 3], [3, 0], [3, 1], [3, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 9, "seed": [20261003, 2938993978, 3, 9], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11010": 58, "00100": 13, "11000": 44, "11011": 51, "10111": 58, "10000": 57, "00101": 11, "10110": 60, "11001": 61, "10101": 53, "11111": 50, "11110": 50, "11100": 58, "00000": 9, "01001": 16, "10100": 49, "11101": 39, "10011": 66, "10001": 48, "00111": 4, "01110": 13, "01100": 10, "10010": 52, "00011": 10, "00001": 10, "01010": 13, "01111": 8, "01000": 6, "00110": 7, "01101": 7, "00010": 4, "01011": 5}, "counts_mcm": {"001001101": 87, "110110101": 89, "001110101": 87, "110001010": 107, "110001101": 102, "011110010": 19, "001001010": 96, "001110010": 109, "110110010": 99, "101110010": 10, "111110101": 15, "101001101": 8, "111001101": 21, "111001010": 18, "110001011": 3, "010110010": 4, "110010101": 3, "100110101": 2, "010001101": 3, "010110101": 2, "101001010": 11, "011110101": 12, "110110011": 2, "110110001": 1, "111110010": 17, "101110101": 13, "110000010": 2, "011111101": 1, "001110011": 2, "011001101": 9, "001111101": 1, "011001010": 15, "111001011": 1, "110111010": 1, "001111010": 2, "000001010": 2, "110010010": 1, "000110101": 1, "010001010": 4, "110001111": 1, "100001101": 1, "001000101": 2, "001000010": 1, "100110010": 1, "001001111": 1, "110110110": 3, "101111101": 1, "001110110": 1, "100001010": 1, "010111101": 1, "101110011": 1, "101000010": 1, "111010101": 1, "110000101": 1}}, {"bench": "ghz", "setting": [1, 3, 3], "cz_twirl": [[3, 0], [2, 2], [1, 2], [2, 3], [3, 0], [3, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 10, "seed": [20261003, 2938993978, 3, 10], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"00011": 53, "01010": 39, "01011": 24, "11010": 27, "10000": 26, "11110": 24, "00000": 54, "01110": 33, "01001": 63, "11001": 24, "00001": 30, "10010": 16, "01000": 37, "10101": 36, "10111": 12, "11100": 28, "10011": 14, "01100": 61, "10110": 25, "00110": 46, "00100": 34, "11000": 13, "01101": 39, "00111": 37, "01111": 47, "00101": 37, "00010": 38, "10100": 12, "11111": 23, "11101": 17, "11011": 17, "10001": 14}, "counts_mcm": {"101000101": 91, "101111011": 1, "010111110": 3, "101111101": 99, "011000010": 20, "100000101": 3, "101000010": 110, "010000101": 94, "101111010": 102, "111111101": 11, "010111010": 92, "111000101": 12, "010000010": 92, "010111101": 97, "111000010": 20, "110111010": 17, "101001101": 3, "110000101": 17, "110111101": 12, "011111010": 17, "011111101": 10, "101001010": 2, "101000110": 1, "111111010": 10, "011000101": 15, "110000010": 15, "101101101": 1, "110011010": 1, "011111011": 1, "100111010": 2, "010011010": 1, "001111101": 3, "101000001": 1, "010011101": 2, "101000011": 2, "000000010": 2, "111111001": 2, "100000010": 2, "010001101": 1, "010000111": 1, "101011101": 1, "000000101": 1, "111000111": 1, "010001010": 1, "011001101": 1, "000111101": 1, "001000101": 1, "101011010": 1, "010111001": 1, "001111010": 1, "101111110": 1, "110111111": 1}}, {"bench": "ghz", "setting": [1, 3, 3], "cz_twirl": [[2, 2], [2, 0], [0, 2], [0, 1], [2, 0], [1, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 0], "d3": [3, 1], "s": [4, 1]}, "twirl": 11, "seed": [20261003, 2938993978, 3, 11], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10111": 68, "10110": 39, "01111": 7, "11011": 74, "01010": 5, "10101": 41, "11101": 61, "10001": 64, "01011": 14, "00010": 9, "10010": 60, "10100": 69, "11000": 73, "11010": 32, "10000": 43, "11111": 30, "00110": 9, "10011": 44, "11110": 62, "00111": 11, "01101": 12, "01000": 12, "11001": 40, "00000": 7, "11100": 40, "00001": 13, "01100": 11, "01110": 16, "00011": 6, "01001": 8, "00101": 6, "00100": 14}, "counts_mcm": {"111101000": 105, "010101111": 9, "111010000": 120, "111101111": 126, "001101111": 15, "111010111": 104, "100110111": 1, "111011111": 3, "000101000": 84, "000010111": 90, "101101111": 5, "000010000": 69, "000101111": 81, "110010000": 4, "010101000": 12, "011101000": 4, "011101111": 10, "100010111": 11, "100010000": 12, "001010111": 14, "111110000": 4, "100101111": 9, "010010111": 9, "001010000": 13, "111101001": 2, "110010111": 5, "111010011": 2, "101010000": 1, "011010111": 10, "111001000": 2, "000110000": 3, "001101011": 1, "001101000": 17, "110101000": 3, "111011000": 1, "111110111": 2, "100101000": 10, "010010000": 7, "000001111": 2, "101010111": 2, "111111111": 1, "101101000": 2, "000011111": 1, "001101001": 1, "111101011": 1, "111010001": 1, "000010011": 1, "100110000": 1, "100010110": 1, "110101111": 2, "000010001": 1, "011010000": 2, "010011111": 1}}, {"bench": "ghz", "setting": [1, 3, 3], "cz_twirl": [[2, 1], [3, 2], [0, 3], [3, 2], [1, 1], [3, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 1], "s": [4, 1]}, "twirl": 12, "seed": [20261003, 2938993978, 3, 12], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"01000": 10, "10110": 64, "10000": 60, "11010": 58, "10111": 44, "11111": 68, "10001": 30, "10011": 73, "01100": 7, "11011": 40, "10100": 47, "11100": 70, "11110": 38, "00111": 4, "10101": 68, "10010": 46, "11001": 60, "00010": 7, "00110": 12, "11101": 47, "00000": 10, "00101": 13, "11000": 47, "00011": 9, "01111": 11, "01001": 13, "00001": 10, "01011": 8, "01101": 9, "00100": 5, "01010": 8, "01110": 4}, "counts_mcm": {"110011111": 97, "110100000": 88, "011011111": 8, "001100000": 104, "111100001": 1, "111011111": 21, "001011000": 89, "110011000": 91, "110100111": 122, "001011111": 99, "001100111": 82, "111100000": 20, "001101111": 3, "111100111": 9, "101100111": 12, "011100000": 17, "101011000": 19, "101011111": 7, "011011000": 13, "011100111": 16, "110011011": 1, "000100111": 1, "010011001": 1, "011111000": 3, "000100000": 2, "101100000": 14, "110100001": 2, "001111111": 3, "001101000": 2, "010100000": 3, "001100011": 4, "001010000": 1, "100011000": 1, "111011000": 17, "010100111": 1, "010011000": 3, "110111000": 3, "110000000": 2, "100011111": 2, "110100011": 2, "010011111": 4, "110111111": 1, "100100000": 1, "110011110": 1, "000011111": 1, "100100111": 1, "001111000": 1, "110000011": 1, "110101000": 1, "110101111": 1, "001000000": 1}}, {"bench": "ghz", "setting": [1, 3, 3], "cz_twirl": [[1, 2], [0, 1], [3, 0], [2, 2], [3, 3], [2, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 13, "seed": [20261003, 2938993978, 3, 13], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10110": 47, "10001": 64, "11010": 40, "10011": 36, "01011": 16, "11100": 49, "10101": 49, "11011": 70, "00101": 7, "10111": 60, "11101": 67, "10010": 60, "01100": 7, "11111": 31, "10100": 81, "11001": 33, "11110": 56, "10000": 36, "11000": 69, "01110": 9, "01101": 16, "00110": 12, "01000": 12, "01111": 7, "00000": 8, "00001": 8, "01001": 10, "00111": 12, "00011": 4, "01010": 9, "00100": 5, "00010": 10}, "counts_mcm": {"110000111": 104, "001000000": 94, "110000000": 91, "110111111": 103, "111000111": 17, "110111000": 104, "001000111": 98, "001111000": 94, "011000111": 11, "001111111": 99, "011000000": 12, "101111111": 11, "101111000": 11, "111001111": 1, "011111000": 11, "011111111": 14, "101000111": 11, "010000111": 3, "111000000": 16, "000111111": 2, "001111001": 1, "001001000": 4, "111111111": 18, "000111000": 1, "111111000": 19, "110001000": 4, "101000000": 13, "010000000": 6, "001011111": 2, "001011000": 3, "010111111": 1, "100000000": 3, "111011000": 2, "110011111": 1, "100111000": 2, "110000011": 1, "011000011": 1, "010111000": 1, "111111100": 1, "110001111": 2, "110111001": 1, "000000000": 1, "110011000": 1, "100000111": 1, "101111110": 1, "110000001": 1, "000000111": 1}}, {"bench": "ghz", "setting": [1, 3, 3], "cz_twirl": [[1, 0], [2, 0], [3, 0], [1, 2], [0, 0], [3, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 0]}, "twirl": 14, "seed": [20261003, 2938993978, 3, 14], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"01000": 26, "01101": 39, "10100": 19, "00110": 55, "01110": 29, "00011": 53, "00101": 61, "00000": 45, "11100": 35, "11110": 17, "10101": 26, "01001": 61, "10111": 20, "00111": 22, "11111": 24, "11001": 25, "01100": 52, "11000": 14, "00001": 41, "00100": 27, "01010": 53, "01011": 26, "10000": 22, "00010": 22, "10010": 13, "01111": 64, "11011": 18, "10011": 25, "10110": 21, "11010": 18, "11101": 20, "10001": 7}, "counts_mcm": {"101100110": 95, "010100001": 85, "011100001": 10, "010100110": 95, "101011001": 116, "010011001": 87, "110011001": 22, "010011110": 98, "000011001": 4, "110100001": 16, "111100001": 18, "101011110": 98, "101100001": 86, "110100110": 14, "101111110": 2, "100011001": 2, "101000001": 3, "100100001": 3, "111011110": 11, "111100110": 17, "011011110": 13, "011011001": 18, "011000001": 2, "101011111": 2, "101100111": 2, "010100101": 1, "010011111": 2, "001100001": 3, "111011010": 3, "111011001": 22, "011100110": 8, "101101110": 2, "010101001": 2, "110011110": 11, "111000110": 1, "001011110": 1, "010000110": 2, "010111001": 3, "010100010": 3, "010000001": 2, "100011110": 2, "001100110": 2, "001011001": 1, "101111001": 2, "010111110": 2, "101100010": 1, "010101110": 2, "111101001": 1, "101011010": 1, "010010001": 1}}, {"bench": "ghz", "setting": [1, 3, 3], "cz_twirl": [[3, 3], [2, 0], [1, 0], [3, 0], [3, 2], [0, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 1], "s": [4, 1]}, "twirl": 15, "seed": [20261003, 2938993978, 3, 15], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11110": 35, "11010": 58, "10011": 69, "10100": 37, "10000": 61, "10110": 62, "11111": 60, "10001": 44, "11101": 41, "10101": 71, "11100": 79, "00000": 13, "00010": 10, "01111": 11, "10010": 55, "00101": 10, "10111": 47, "11000": 43, "00110": 7, "00011": 11, "11011": 42, "00111": 4, "11001": 59, "01100": 12, "01000": 9, "01101": 9, "01110": 4, "01010": 12, "01011": 5, "00001": 5, "01001": 9, "00100": 6}, "counts_mcm": {"111101101": 119, "111010010": 117, "010010010": 8, "000010101": 92, "111010101": 110, "111101010": 117, "000010010": 83, "000101101": 78, "111101111": 1, "001101101": 12, "000010100": 1, "010010101": 17, "011010010": 6, "110101101": 6, "001101011": 1, "000101010": 90, "010101010": 12, "111101011": 2, "001101010": 7, "100101010": 16, "010100101": 1, "100010010": 8, "010101101": 12, "000101011": 1, "000010110": 1, "111011010": 2, "110010101": 3, "000110101": 1, "011101101": 5, "111001101": 2, "100010101": 6, "101010101": 2, "111110010": 1, "101101010": 3, "000010001": 2, "100101101": 3, "001010101": 7, "111011101": 2, "001010010": 9, "100101001": 1, "101101101": 3, "111001010": 1, "110101010": 3, "011101010": 4, "111100010": 1, "110010010": 2, "000100010": 2, "011010101": 4, "111101001": 1, "001101100": 1, "111010111": 1, "100010001": 1, "000011010": 2, "111110101": 1, "000101110": 1, "100001010": 1, "000100101": 1, "111010011": 1, "000110010": 1, "011011010": 1}}, {"bench": "ghz", "setting": [1, 3, 3], "cz_twirl": [[0, 1], [3, 0], [3, 1], [0, 3], [0, 2], [3, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 16, "seed": [20261003, 2938993978, 3, 16], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11010": 43, "10010": 77, "11100": 55, "11101": 66, "01010": 6, "00110": 9, "10011": 38, "10101": 44, "10110": 51, "10100": 50, "10001": 71, "11011": 62, "10000": 49, "11000": 53, "00010": 12, "11001": 39, "10111": 64, "11110": 56, "00001": 14, "01011": 11, "01000": 9, "00011": 10, "01001": 6, "11111": 40, "00100": 6, "00000": 8, "01110": 12, "01100": 4, "00101": 11, "00111": 13, "01101": 9, "01111": 2}, "counts_mcm": {"000100101": 88, "001011010": 12, "111100010": 121, "000011101": 74, "111100101": 98, "010011010": 11, "000100010": 90, "100100101": 10, "100011101": 12, "100011010": 7, "000011010": 72, "010100010": 10, "001101010": 1, "111011101": 134, "110011010": 7, "001100101": 29, "001100010": 16, "100100010": 14, "001011101": 10, "101011101": 4, "111011010": 98, "010100101": 10, "001010101": 1, "111011011": 3, "110100010": 3, "000000101": 1, "101100010": 2, "010011101": 9, "011100010": 4, "101011010": 2, "110100101": 3, "000011100": 2, "111111101": 3, "100111010": 1, "111100110": 1, "011011010": 3, "001111101": 2, "000100001": 1, "101100101": 4, "000011110": 1, "111100011": 1, "101111101": 1, "011100101": 3, "100000010": 1, "110111010": 1, "011011101": 6, "110011101": 1, "111011001": 1, "000011111": 1, "000101101": 2, "111011110": 1, "111110010": 2, "111000010": 1, "111110110": 1, "010100110": 1, "111110101": 1, "000111101": 1}}, {"bench": "ghz", "setting": [1, 3, 3], "cz_twirl": [[3, 3], [0, 0], [1, 2], [0, 1], [0, 3], [0, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 0]}, "twirl": 17, "seed": [20261003, 2938993978, 3, 17], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"01011": 30, "01001": 56, "10000": 19, "01111": 56, "11001": 28, "11000": 10, "11100": 26, "00100": 34, "00000": 45, "10100": 18, "11101": 16, "01100": 42, "00110": 55, "10110": 30, "10011": 22, "11010": 28, "01110": 34, "11011": 14, "00111": 32, "10010": 16, "00001": 40, "00101": 45, "10001": 13, "01101": 36, "01000": 34, "01010": 47, "00011": 52, "10101": 29, "11110": 16, "00010": 31, "10111": 18, "11111": 28}, "counts_mcm": {"110010100": 114, "001010100": 82, "110101011": 100, "110101100": 101, "111101100": 16, "001101011": 95, "101010011": 20, "001101100": 85, "001010011": 90, "110010011": 90, "011101100": 9, "001010111": 4, "111010100": 24, "011010011": 15, "001011100": 3, "011010100": 16, "111101011": 17, "111010011": 20, "110010101": 2, "001110100": 2, "011101011": 11, "000101011": 1, "010101011": 4, "101101011": 14, "110101111": 1, "101010100": 12, "001110011": 4, "100101011": 3, "001001100": 2, "110100100": 3, "101101100": 6, "111110011": 1, "011110011": 1, "000101100": 2, "100101100": 1, "110101101": 1, "001101101": 1, "110010000": 2, "100010011": 1, "110011011": 4, "010010011": 3, "010010100": 2, "110100011": 1, "000010100": 1, "110011100": 2, "010101100": 2, "110110011": 1, "111101101": 1, "011011100": 1, "110000100": 1, "111010101": 1, "110110100": 1, "001101111": 1, "111010111": 1, "001101010": 1}}, {"bench": "ghz", "setting": [1, 3, 3], "cz_twirl": [[0, 3], [3, 2], [2, 1], [0, 1], [3, 1], [0, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 18, "seed": [20261003, 2938993978, 3, 18], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10000": 39, "10001": 64, "11110": 69, "10010": 77, "11000": 60, "11101": 71, "10101": 41, "01001": 11, "01100": 8, "11011": 67, "10100": 50, "10011": 52, "11100": 43, "10111": 60, "00100": 6, "00101": 5, "11111": 34, "10110": 45, "01000": 13, "11010": 40, "11001": 60, "00001": 11, "00000": 6, "01111": 5, "00010": 10, "01010": 9, "00011": 5, "00110": 5, "01110": 6, "01101": 12, "01011": 13, "00111": 3}, "counts_mcm": {"111001100": 20, "100110100": 85, "100001100": 118, "101110011": 15, "011001100": 106, "011111011": 2, "011001011": 89, "011110100": 93, "110001100": 11, "100010100": 3, "110110011": 15, "101110100": 14, "100110011": 91, "011110011": 89, "100001011": 104, "101001100": 16, "000001100": 4, "111110100": 16, "110110101": 1, "011000100": 1, "100001101": 3, "101001011": 13, "011110111": 3, "110001011": 16, "111001011": 16, "110110100": 12, "001110100": 4, "111110011": 14, "000110100": 1, "011001101": 2, "001110111": 1, "100010011": 1, "010110011": 1, "101110111": 1, "001001011": 3, "100000100": 1, "100001111": 1, "011111100": 2, "011001000": 1, "100110110": 1, "011010011": 3, "001001100": 1, "111111100": 1, "110010011": 1, "011010100": 1, "001110011": 2, "010001100": 1}}, {"bench": "ghz", "setting": [1, 3, 3], "cz_twirl": [[0, 1], [0, 1], [0, 3], [1, 2], [2, 3], [0, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 0], "s": [4, 0]}, "twirl": 19, "seed": [20261003, 2938993978, 3, 19], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"00100": 44, "10111": 27, "11011": 31, "11101": 22, "00001": 63, "10110": 12, "01100": 34, "00101": 42, "00011": 33, "01101": 54, "10000": 17, "10010": 23, "01110": 62, "00111": 48, "11110": 26, "11111": 17, "01111": 38, "10100": 32, "00110": 28, "00010": 49, "10001": 23, "10101": 14, "11010": 13, "10011": 14, "01011": 44, "01000": 53, "01001": 32, "11100": 14, "01010": 33, "11001": 13, "00000": 28, "11000": 17}, "counts_mcm": {"110011001": 94, "110011110": 122, "001011001": 81, "110100001": 94, "110000110": 2, "010100001": 1, "011100110": 8, "110100110": 103, "101100001": 10, "001100001": 83, "001100110": 84, "001011110": 116, "011011001": 15, "111100110": 20, "101011110": 7, "111011110": 14, "111100001": 12, "011011110": 13, "101011001": 21, "001111110": 2, "100100001": 2, "101100110": 10, "000011110": 2, "011100001": 16, "111011001": 22, "110101110": 5, "001100111": 1, "000011001": 2, "110011010": 1, "001011000": 1, "010011110": 2, "100011001": 4, "110111001": 2, "110111110": 4, "100100110": 1, "011111001": 1, "001100010": 1, "110101001": 1, "011101001": 1, "001101001": 2, "000100001": 2, "001111001": 1, "010100110": 4, "010011001": 2, "110011111": 1, "101100111": 1, "011111111": 1, "000100110": 1, "110100111": 2, "001101110": 1, "101011111": 1}}, {"bench": "ghz", "setting": [3, 1, 1], "cz_twirl": [[1, 1], [0, 1], [2, 3], [1, 1], [3, 1], [2, 0], [1, 0], [2, 0], [3, 1], [2, 3], [0, 3], [1, 1], [0, 2], [1, 3], [1, 1], [1, 0], [1, 3], [1, 3]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 0, "seed": [20261003, 2938993978, 4, 0], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"00001": 58, "01101": 60, "00100": 76, "10001": 31, "00101": 24, "01110": 71, "00010": 69, "10010": 28, "10111": 26, "00011": 20, "11010": 13, "01011": 70, "00110": 15, "11000": 35, "00111": 67, "01100": 25, "01000": 62, "11011": 26, "11100": 19, "01111": 18, "11111": 9, "11110": 18, "01001": 21, "10100": 28, "00000": 25, "11101": 22, "10000": 11, "10110": 12, "01010": 14, "10101": 13, "11001": 6, "10011": 8}, "counts_mcm": {"110": 119, "001": 127, "111": 143, "101": 145, "010": 106, "100": 135, "011": 122, "000": 103}}, {"bench": "ghz", "setting": [3, 1, 1], "cz_twirl": [[0, 2], [3, 3], [2, 2], [2, 3], [0, 0], [1, 2], [0, 0], [3, 2], [1, 2], [2, 2], [1, 0], [1, 0], [0, 0], [3, 2], [0, 0], [2, 3], [3, 0], [1, 0]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 1]}, "twirl": 1, "seed": [20261003, 2938993978, 4, 1], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10110": 79, "10111": 32, "10010": 39, "10000": 71, "00100": 3, "11101": 31, "00000": 12, "11010": 92, "11110": 34, "11011": 31, "01100": 16, "11111": 89, "10001": 29, "11001": 65, "11100": 76, "00110": 11, "00011": 11, "10101": 74, "10011": 54, "01011": 6, "01111": 9, "11000": 34, "10100": 31, "01000": 6, "00001": 4, "01010": 14, "01001": 15, "00101": 14, "01110": 4, "01101": 3, "00111": 5, "00010": 6}, "counts_mcm": {"101": 118, "001": 112, "110": 149, "100": 137, "111": 144, "011": 118, "010": 115, "000": 107}}, {"bench": "ghz", "setting": [3, 1, 1], "cz_twirl": [[0, 3], [3, 3], [3, 3], [0, 2], [2, 1], [1, 0], [1, 0], [3, 2], [3, 3], [0, 2], [2, 1], [2, 3], [0, 0], [3, 3], [1, 0], [0, 0], [0, 2], [3, 2]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 0], "d3": [3, 1], "s": [4, 1]}, "twirl": 2, "seed": [20261003, 2938993978, 4, 2], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11110": 34, "11010": 91, "00001": 6, "00011": 9, "10101": 75, "01100": 16, "11100": 81, "00110": 17, "10011": 61, "10000": 83, "11101": 29, "11111": 81, "01110": 7, "11000": 27, "10100": 36, "11011": 31, "10110": 78, "11001": 68, "10111": 29, "01011": 7, "01111": 17, "00010": 7, "10010": 23, "00000": 15, "10001": 28, "00101": 9, "01000": 5, "01010": 8, "00100": 6, "01001": 8, "00111": 6, "01101": 2}, "counts_mcm": {"000": 98, "001": 108, "011": 110, "110": 136, "111": 149, "010": 106, "101": 145, "100": 148}}, {"bench": "ghz", "setting": [3, 1, 1], "cz_twirl": [[3, 3], [0, 0], [0, 3], [0, 2], [3, 1], [3, 0], [2, 2], [3, 1], [0, 3], [0, 2], [1, 1], [0, 2], [1, 2], [1, 3], [2, 3], [2, 3], [2, 1], [3, 3]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 3, "seed": [20261003, 2938993978, 4, 3], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11111": 78, "11101": 31, "01010": 10, "11011": 31, "10000": 96, "11000": 20, "11010": 93, "10100": 24, "10001": 20, "01100": 10, "10010": 32, "10111": 28, "11110": 36, "10101": 86, "10110": 79, "11100": 78, "00000": 13, "10011": 80, "11001": 70, "01101": 2, "00111": 3, "01001": 16, "00110": 14, "00101": 12, "01111": 6, "01011": 3, "00010": 3, "00100": 6, "00011": 10, "01000": 5, "00001": 2, "01110": 3}, "counts_mcm": {"001": 108, "011": 107, "010": 117, "110": 133, "100": 125, "111": 164, "000": 91, "101": 155}}, {"bench": "ghz", "setting": [3, 1, 1], "cz_twirl": [[1, 2], [0, 1], [1, 2], [0, 1], [0, 3], [0, 2], [2, 2], [3, 0], [0, 0], [1, 1], [1, 0], [2, 3], [2, 1], [1, 1], [1, 3], [1, 3], [1, 1], [2, 1]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 4, "seed": [20261003, 2938993978, 4, 4], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11110": 79, "10111": 102, "10100": 89, "11101": 78, "11011": 96, "10001": 78, "10010": 71, "11010": 28, "11000": 73, "00101": 5, "01010": 5, "10000": 24, "10110": 25, "11111": 26, "10101": 24, "01110": 16, "10011": 26, "11001": 29, "00000": 7, "00100": 14, "01101": 11, "00111": 9, "01000": 15, "00001": 8, "01011": 12, "00010": 14, "11100": 24, "01001": 2, "00110": 2, "01100": 4, "00011": 2, "01111": 2}, "counts_mcm": {"110": 131, "001": 118, "100": 145, "010": 105, "101": 157, "111": 145, "011": 89, "000": 110}}, {"bench": "ghz", "setting": [3, 1, 1], "cz_twirl": [[1, 0], [3, 1], [1, 1], [2, 1], [0, 2], [3, 3], [1, 2], [0, 1], [2, 1], [0, 2], [0, 3], [3, 3], [3, 1], [0, 2], [2, 2], [1, 3], [1, 2], [1, 3]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 5, "seed": [20261003, 2938993978, 4, 5], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10010": 20, "10110": 84, "10101": 92, "11111": 77, "10011": 90, "10000": 84, "10001": 22, "11000": 24, "11010": 74, "01101": 6, "00101": 14, "00001": 5, "11011": 35, "10111": 31, "01000": 2, "11001": 71, "00000": 11, "10100": 29, "11110": 32, "11100": 76, "11101": 35, "01100": 12, "01011": 8, "00100": 7, "01010": 9, "00110": 14, "00011": 8, "00010": 4, "01001": 13, "01111": 7, "00111": 3, "01110": 1}, "counts_mcm": {"110": 119, "100": 136, "011": 114, "010": 133, "111": 143, "001": 108, "000": 105, "101": 142}}, {"bench": "ghz", "setting": [3, 1, 1], "cz_twirl": [[1, 1], [0, 3], [1, 2], [2, 2], [1, 3], [1, 1], [2, 2], [0, 1], [0, 3], [3, 1], [1, 2], [3, 1], [0, 0], [2, 0], [1, 3], [1, 0], [0, 2], [2, 2]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 1], "d3": [3, 0], "s": [4, 0]}, "twirl": 6, "seed": [20261003, 2938993978, 4, 6], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"01010": 57, "11010": 27, "10000": 35, "11100": 30, "10100": 13, "01111": 57, "10001": 10, "11111": 23, "00100": 27, "00000": 71, "01100": 55, "10011": 36, "11001": 31, "00110": 68, "10101": 28, "00010": 21, "10111": 7, "01011": 26, "00001": 21, "10010": 16, "10110": 29, "00011": 67, "01001": 61, "11000": 13, "00111": 23, "00101": 51, "01000": 22, "11101": 10, "01101": 21, "11011": 7, "01110": 24, "11110": 13}, "counts_mcm": {"110": 153, "010": 104, "101": 162, "011": 97, "100": 125, "000": 122, "111": 120, "001": 117}}, {"bench": "ghz", "setting": [3, 1, 1], "cz_twirl": [[2, 0], [2, 1], [1, 1], [1, 1], [3, 1], [2, 3], [3, 2], [2, 0], [0, 1], [1, 1], [3, 3], [2, 0], [0, 0], [2, 1], [2, 2], [0, 1], [0, 3], [1, 1]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 7, "seed": [20261003, 2938993978, 4, 7], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11110": 88, "10111": 68, "11010": 30, "10001": 76, "00111": 13, "11111": 24, "10100": 75, "01001": 6, "11101": 81, "01000": 11, "00010": 17, "11100": 30, "10010": 81, "10000": 36, "10110": 34, "10101": 32, "11001": 21, "10011": 32, "01101": 11, "00001": 20, "11000": 71, "11011": 82, "01011": 13, "01100": 5, "01110": 10, "00101": 3, "00100": 11, "00110": 11, "00000": 3, "01010": 2, "01111": 2, "00011": 1}, "counts_mcm": {"001": 103, "111": 129, "010": 131, "101": 137, "110": 129, "000": 134, "011": 85, "100": 152}}, {"bench": "ghz", "setting": [3, 1, 1], "cz_twirl": [[1, 1], [3, 2], [0, 2], [0, 0], [2, 3], [2, 3], [0, 2], [0, 1], [3, 1], [3, 3], [2, 3], [2, 1], [0, 0], [1, 1], [3, 1], [0, 1], [2, 2], [1, 2]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 8, "seed": [20261003, 2938993978, 4, 8], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10000": 35, "11101": 76, "10100": 82, "00001": 16, "00100": 13, "11110": 84, "10111": 91, "11000": 83, "11111": 29, "10001": 79, "01110": 13, "01111": 7, "10110": 30, "01011": 12, "10010": 68, "11011": 77, "10101": 31, "10011": 19, "01001": 7, "00111": 11, "01010": 4, "11010": 26, "00110": 5, "11001": 29, "11100": 23, "01101": 7, "01000": 13, "00010": 10, "01100": 8, "00000": 5, "00011": 6, "00101": 1}, "counts_mcm": {"101": 140, "000": 97, "111": 142, "011": 126, "001": 101, "110": 124, "100": 148, "010": 122}}, {"bench": "ghz", "setting": [3, 1, 1], "cz_twirl": [[0, 3], [2, 1], [1, 0], [3, 0], [1, 2], [3, 1], [3, 2], [3, 3], [0, 2], [0, 3], [3, 2], [2, 3], [1, 2], [1, 1], [1, 3], [3, 1], [0, 1], [0, 0]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 0]}, "twirl": 9, "seed": [20261003, 2938993978, 4, 9], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11011": 11, "10000": 30, "11010": 21, "10001": 16, "00101": 54, "01010": 71, "10110": 31, "11100": 39, "10101": 31, "01100": 63, "11001": 34, "01110": 8, "01011": 20, "01001": 69, "10010": 11, "11111": 29, "01111": 52, "01101": 21, "01000": 26, "00110": 68, "00111": 21, "00010": 23, "00100": 21, "10011": 42, "00000": 62, "00001": 20, "10111": 12, "11110": 14, "00011": 56, "10100": 11, "11101": 7, "11000": 6}, "counts_mcm": {"101": 149, "001": 100, "010": 109, "100": 121, "000": 115, "110": 151, "111": 156, "011": 99}}, {"bench": "ghz", "setting": [3, 1, 1], "cz_twirl": [[2, 3], [1, 0], [2, 0], [2, 0], [0, 3], [1, 2], [1, 0], [0, 2], [1, 2], [2, 0], [2, 1], [3, 1], [0, 1], [0, 1], [1, 0], [0, 0], [0, 0], [3, 1]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 10, "seed": [20261003, 2938993978, 4, 10], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10000": 34, "10010": 78, "00011": 5, "11101": 77, "11011": 99, "11010": 25, "10110": 30, "00100": 9, "10001": 90, "11110": 76, "11000": 78, "10100": 94, "10011": 25, "11100": 17, "10111": 70, "10101": 34, "11111": 16, "11001": 22, "01011": 16, "01000": 13, "00010": 13, "01110": 17, "01101": 16, "00101": 2, "01010": 10, "00111": 7, "00001": 12, "00110": 2, "01001": 5, "00000": 4, "01111": 2, "01100": 2}, "counts_mcm": {"111": 148, "110": 131, "010": 113, "100": 146, "000": 106, "101": 129, "001": 107, "011": 120}}, {"bench": "ghz", "setting": [3, 1, 1], "cz_twirl": [[1, 0], [0, 3], [3, 3], [1, 1], [0, 0], [1, 3], [3, 0], [2, 1], [1, 2], [0, 1], [0, 0], [1, 3], [0, 0], [1, 1], [1, 0], [0, 3], [3, 0], [2, 3]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 0]}, "twirl": 11, "seed": [20261003, 2938993978, 4, 11], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11011": 30, "01000": 60, "01110": 69, "01111": 24, "10100": 30, "00000": 23, "01011": 62, "00111": 54, "01010": 17, "00011": 23, "10101": 13, "00100": 58, "11100": 10, "11000": 29, "01100": 16, "00001": 83, "11010": 14, "11111": 9, "01001": 13, "00010": 85, "10010": 30, "10111": 15, "11110": 30, "10001": 27, "01101": 67, "10110": 10, "00110": 22, "11101": 29, "10000": 13, "00101": 16, "11001": 10, "10011": 9}, "counts_mcm": {"111": 143, "011": 114, "000": 122, "010": 95, "100": 139, "101": 137, "110": 143, "001": 107}}, {"bench": "ghz", "setting": [3, 1, 1], "cz_twirl": [[3, 0], [2, 3], [0, 0], [0, 3], [1, 1], [2, 3], [3, 0], [0, 3], [2, 3], [0, 1], [2, 1], [0, 0], [3, 3], [2, 3], [2, 0], [1, 0], [2, 1], [3, 2]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 0], "d3": [3, 1], "s": [4, 0]}, "twirl": 12, "seed": [20261003, 2938993978, 4, 12], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"00000": 22, "01011": 67, "01111": 22, "01001": 32, "10100": 29, "11111": 9, "11110": 29, "00100": 59, "01010": 16, "10001": 28, "11101": 29, "00001": 63, "01000": 69, "11011": 32, "00101": 20, "01101": 59, "10010": 23, "01100": 16, "01110": 69, "10000": 14, "00111": 60, "11001": 13, "00010": 63, "11000": 29, "11010": 13, "10110": 10, "10011": 14, "00110": 20, "00011": 22, "10111": 29, "10101": 8, "11100": 12}, "counts_mcm": {"110": 141, "001": 127, "111": 146, "101": 155, "011": 110, "010": 100, "000": 100, "100": 121}}, {"bench": "ghz", "setting": [3, 1, 1], "cz_twirl": [[1, 0], [3, 1], [2, 1], [3, 3], [1, 1], [3, 0], [1, 2], [1, 2], [2, 2], [2, 1], [3, 2], [3, 2], [0, 0], [1, 3], [2, 2], [1, 0], [3, 1], [0, 2]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 0]}, "twirl": 13, "seed": [20261003, 2938993978, 4, 13], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10110": 25, "00101": 69, "10111": 13, "11100": 29, "01101": 29, "01001": 68, "00011": 73, "10101": 22, "11000": 9, "01111": 72, "01011": 24, "01100": 55, "11101": 9, "10011": 26, "10000": 27, "00110": 66, "00100": 33, "11001": 19, "00001": 24, "11111": 30, "11010": 32, "11011": 8, "01110": 17, "01010": 58, "00111": 21, "01000": 13, "00010": 24, "00000": 66, "11110": 8, "10001": 16, "10100": 7, "10010": 8}, "counts_mcm": {"011": 108, "110": 145, "000": 110, "101": 149, "111": 141, "001": 97, "010": 121, "100": 129}}, {"bench": "ghz", "setting": [3, 1, 1], "cz_twirl": [[1, 1], [3, 0], [3, 0], [1, 0], [0, 1], [3, 1], [3, 3], [3, 2], [1, 1], [1, 3], [1, 1], [2, 2], [0, 1], [1, 0], [2, 0], [2, 2], [0, 3], [3, 3]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 1]}, "twirl": 14, "seed": [20261003, 2938993978, 4, 14], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"00011": 3, "10111": 90, "10110": 31, "11110": 90, "10101": 31, "10010": 76, "11101": 84, "11000": 68, "01001": 5, "10001": 86, "11011": 72, "00100": 19, "01100": 2, "10100": 67, "01101": 14, "11100": 25, "01011": 8, "10000": 36, "11111": 28, "00010": 9, "11001": 25, "01110": 16, "01000": 12, "00110": 9, "00001": 14, "00101": 5, "11010": 27, "10011": 30, "00111": 12, "00000": 4, "01010": 2}, "counts_mcm": {"110": 135, "001": 118, "011": 119, "101": 130, "000": 122, "010": 111, "100": 131, "111": 134}}, {"bench": "ghz", "setting": [3, 1, 1], "cz_twirl": [[2, 1], [3, 3], [3, 2], [1, 1], [1, 3], [1, 0], [1, 2], [1, 0], [2, 3], [3, 1], [1, 3], [0, 2], [3, 3], [3, 0], [3, 3], [3, 1], [0, 2], [1, 0]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 1]}, "twirl": 15, "seed": [20261003, 2938993978, 4, 15], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10101": 76, "10111": 34, "10010": 32, "11010": 76, "11111": 78, "10100": 35, "01101": 5, "11000": 35, "00100": 7, "10001": 31, "11001": 81, "10110": 88, "01111": 11, "11100": 74, "10000": 63, "00101": 16, "10011": 75, "11011": 25, "11110": 27, "01100": 15, "00010": 5, "11101": 32, "01000": 12, "00110": 7, "00001": 3, "01010": 17, "01011": 4, "00011": 8, "01110": 7, "00000": 9, "01001": 6, "00111": 6}, "counts_mcm": {"001": 102, "100": 150, "101": 130, "011": 122, "110": 128, "000": 112, "111": 135, "010": 121}}, {"bench": "ghz", "setting": [3, 1, 1], "cz_twirl": [[3, 0], [0, 1], [2, 0], [3, 1], [0, 1], [2, 3], [1, 2], [3, 0], [1, 2], [3, 0], [0, 3], [0, 3], [2, 2], [0, 3], [3, 3], [3, 3], [1, 2], [3, 1]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 0]}, "twirl": 16, "seed": [20261003, 2938993978, 4, 16], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"00000": 80, "11010": 25, "01101": 33, "00110": 72, "01010": 65, "10111": 18, "11000": 10, "10000": 28, "10101": 30, "10100": 8, "00011": 49, "00111": 20, "10110": 30, "01011": 25, "01111": 56, "00101": 73, "11100": 23, "11110": 10, "01000": 24, "11001": 27, "11111": 25, "00001": 17, "11011": 9, "10011": 18, "00100": 19, "01001": 72, "11101": 11, "01100": 54, "10001": 12, "01110": 21, "00010": 23, "10010": 13}, "counts_mcm": {"111": 147, "000": 124, "001": 111, "101": 139, "011": 115, "100": 121, "110": 134, "010": 109}}, {"bench": "ghz", "setting": [3, 1, 1], "cz_twirl": [[2, 2], [0, 2], [1, 2], [2, 3], [0, 3], [0, 0], [0, 1], [1, 2], [1, 3], [2, 0], [1, 0], [1, 2], [1, 1], [2, 0], [1, 2], [1, 3], [0, 1], [1, 0]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 1], "s": [4, 0]}, "twirl": 17, "seed": [20261003, 2938993978, 4, 17], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"00111": 20, "00101": 54, "11000": 6, "10000": 31, "11111": 29, "11001": 34, "10101": 32, "11010": 39, "00001": 21, "00100": 17, "01110": 17, "11100": 32, "10011": 22, "10110": 33, "01111": 58, "10100": 13, "01100": 62, "01010": 66, "00000": 56, "11101": 14, "11011": 9, "01001": 62, "01000": 21, "01011": 25, "10010": 6, "10111": 13, "01101": 26, "00110": 72, "00010": 20, "00011": 68, "10001": 9, "11110": 13}, "counts_mcm": {"110": 145, "100": 135, "101": 144, "011": 115, "010": 101, "001": 114, "111": 132, "000": 114}}, {"bench": "ghz", "setting": [3, 1, 1], "cz_twirl": [[3, 3], [1, 1], [2, 3], [1, 2], [2, 3], [0, 3], [1, 1], [0, 3], [2, 3], [1, 3], [0, 3], [2, 1], [3, 0], [3, 2], [3, 3], [1, 1], [1, 1], [0, 0]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 1]}, "twirl": 18, "seed": [20261003, 2938993978, 4, 18], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11110": 93, "11011": 85, "01000": 9, "10001": 67, "10100": 75, "11001": 29, "10010": 96, "10000": 34, "11000": 72, "10111": 86, "00011": 7, "10101": 39, "00010": 11, "11101": 69, "01010": 4, "11100": 22, "10110": 29, "01101": 14, "01001": 5, "01011": 12, "01110": 15, "00111": 7, "00110": 5, "11111": 29, "01111": 4, "00001": 8, "10011": 28, "11010": 21, "00100": 15, "00101": 4, "00000": 5, "01100": 1}, "counts_mcm": {"001": 112, "010": 102, "100": 161, "111": 150, "011": 105, "000": 97, "101": 148, "110": 125}}, {"bench": "ghz", "setting": [3, 1, 1], "cz_twirl": [[2, 1], [1, 2], [2, 0], [0, 2], [3, 2], [0, 1], [3, 1], [0, 2], [3, 1], [1, 0], [2, 2], [2, 2], [2, 3], [1, 1], [2, 3], [1, 1], [0, 1], [3, 2]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 1], "s": [4, 1]}, "twirl": 19, "seed": [20261003, 2938993978, 4, 19], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11010": 80, "10011": 79, "11111": 66, "11101": 37, "11001": 79, "11100": 75, "00011": 11, "10010": 31, "00100": 5, "10110": 65, "10001": 31, "01100": 8, "00101": 14, "11000": 33, "10000": 68, "10101": 93, "11011": 36, "10111": 37, "00110": 13, "00000": 16, "00111": 5, "01101": 6, "01010": 6, "10100": 33, "01001": 10, "01000": 7, "01011": 1, "01111": 16, "11110": 29, "00001": 2, "00010": 6, "01110": 2}, "counts_mcm": {"100": 150, "101": 152, "110": 135, "001": 122, "011": 100, "010": 100, "000": 109, "111": 132}}, {"bench": "ghz", "setting": [3, 1, 3], "cz_twirl": [[0, 2], [1, 1], [3, 3], [3, 3], [3, 3], [0, 2], [0, 1], [3, 0], [2, 3], [3, 2], [1, 0], [0, 2], [2, 0], [0, 2], [1, 1], [3, 2], [2, 0], [0, 3]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 0], "d3": [3, 1], "s": [4, 1]}, "twirl": 0, "seed": [20261003, 2938993978, 5, 0], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11011": 80, "11100": 37, "10100": 66, "11000": 81, "10011": 27, "11010": 35, "10101": 34, "11001": 36, "11101": 89, "10010": 64, "10111": 81, "00100": 15, "11110": 90, "01110": 9, "01101": 11, "00101": 8, "10110": 27, "10000": 29, "01011": 11, "01000": 13, "00110": 4, "01001": 8, "00001": 10, "11111": 25, "10001": 63, "00010": 15, "00000": 5, "00011": 5, "01010": 6, "00111": 5, "01100": 7, "01111": 4}, "counts_mcm": {"110001110": 113, "111110110": 17, "110110001": 102, "001110001": 100, "111001110": 11, "011110110": 7, "011001001": 16, "110001001": 112, "001110110": 96, "110110110": 87, "001001001": 81, "001001110": 101, "111110001": 19, "011001110": 11, "101110110": 13, "110100110": 1, "010110110": 4, "000110110": 3, "101001110": 6, "111001001": 20, "000110001": 2, "001111110": 1, "101110001": 16, "100001110": 1, "110001101": 1, "000001110": 3, "011110001": 10, "101001001": 8, "101010110": 1, "001010110": 1, "011001010": 1, "110111110": 1, "001110111": 4, "010001110": 2, "001110000": 2, "111101110": 1, "110010110": 1, "010110001": 1, "001010001": 1, "010001001": 2, "100110110": 2, "110010001": 4, "011010001": 1, "101111001": 1, "001110010": 2, "101001111": 1, "011110111": 1, "100001001": 4, "000001001": 1, "100110001": 1, "110000001": 1, "001001111": 1}}, {"bench": "ghz", "setting": [3, 1, 3], "cz_twirl": [[0, 1], [2, 0], [1, 1], [0, 3], [3, 2], [2, 1], [1, 2], [2, 0], [1, 3], [2, 2], [2, 3], [2, 2], [2, 1], [2, 3], [2, 2], [0, 0], [1, 1], [1, 2]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 1], "s": [4, 1]}, "twirl": 1, "seed": [20261003, 2938993978, 5, 1], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11100": 68, "10101": 61, "01000": 3, "11000": 34, "11111": 72, "10011": 72, "00011": 11, "11010": 83, "11101": 32, "11001": 79, "10000": 66, "11110": 42, "10111": 30, "10010": 38, "00110": 8, "10110": 79, "10001": 40, "11011": 43, "01001": 11, "01100": 9, "10100": 38, "00101": 14, "00001": 7, "00111": 5, "00100": 6, "00010": 7, "01011": 6, "01111": 12, "01010": 9, "00000": 5, "01101": 7, "01110": 3}, "counts_mcm": {"111111010": 25, "011111101": 89, "101111101": 22, "011111010": 97, "100111010": 84, "011000010": 112, "110111101": 11, "100000101": 103, "110111010": 15, "111000101": 14, "011000101": 98, "100000010": 84, "010000010": 2, "110000010": 13, "100111101": 99, "101111010": 14, "110000101": 16, "111111101": 23, "101000101": 10, "100111100": 1, "100111011": 3, "101000010": 9, "000000101": 5, "111111110": 1, "000111101": 2, "101000001": 1, "010111101": 1, "111000010": 17, "100111110": 1, "100001101": 1, "001000101": 1, "011000011": 2, "100011101": 2, "110001101": 1, "000111010": 2, "001111010": 1, "100001010": 1, "001000010": 2, "100100101": 1, "001111101": 1, "111001101": 1, "011001010": 3, "101011101": 1, "101111011": 1, "010111010": 2, "010000101": 2, "011011101": 1, "011001101": 2}}, {"bench": "ghz", "setting": [3, 1, 3], "cz_twirl": [[0, 2], [0, 1], [0, 2], [0, 0], [2, 2], [3, 0], [3, 0], [1, 1], [0, 1], [0, 3], [3, 0], [0, 3], [1, 2], [1, 2], [0, 3], [0, 0], [3, 3], [1, 3]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 1], "d3": [3, 1], "s": [4, 1]}, "twirl": 2, "seed": [20261003, 2938993978, 5, 2], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11001": 29, "11011": 74, "11010": 34, "10101": 44, "10001": 72, "11101": 71, "00011": 14, "01100": 5, "10011": 36, "10010": 71, "10100": 77, "11000": 72, "10111": 72, "11100": 33, "11110": 82, "00001": 9, "11111": 54, "01111": 5, "10000": 39, "01000": 7, "01101": 7, "00110": 5, "10110": 32, "01110": 8, "00010": 7, "01010": 5, "01001": 7, "00100": 9, "00101": 6, "01011": 9, "00111": 5}, "counts_mcm": {"011001000": 115, "100110000": 98, "110110000": 16, "011110111": 101, "101001000": 19, "001001111": 2, "100110111": 90, "100001000": 93, "011110000": 77, "101110111": 21, "111001000": 20, "100001111": 84, "100010111": 1, "111110111": 10, "111110000": 19, "011001111": 97, "111001111": 21, "110001111": 12, "101110000": 23, "010001000": 2, "011110001": 2, "011001011": 2, "011001001": 1, "111111000": 1, "110110001": 2, "110001000": 14, "110110111": 14, "101001111": 13, "110000000": 1, "011111000": 2, "100000111": 1, "001001000": 1, "011111111": 1, "111001001": 1, "011010000": 2, "000001000": 1, "101110001": 2, "011110011": 1, "011000111": 1, "100000000": 2, "011101000": 1, "111101111": 1, "100001001": 1, "111000000": 1, "010001111": 1, "100111111": 1, "000110000": 1, "000001111": 2, "010110000": 1, "000110111": 1, "101111000": 1, "011010111": 1, "100011000": 1}}, {"bench": "ghz", "setting": [3, 1, 3], "cz_twirl": [[2, 3], [0, 0], [2, 1], [1, 3], [0, 3], [1, 2], [2, 3], [0, 3], [3, 0], [3, 0], [1, 0], [0, 3], [2, 1], [2, 3], [2, 3], [1, 3], [3, 0], [0, 2]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 3, "seed": [20261003, 2938993978, 5, 3], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11011": 70, "10000": 41, "10100": 74, "10001": 65, "10110": 43, "00000": 3, "10010": 58, "01001": 6, "10101": 41, "01110": 15, "11111": 45, "11110": 82, "11100": 34, "11000": 64, "11101": 68, "11001": 38, "10011": 43, "00111": 8, "00011": 7, "00001": 12, "10111": 65, "01101": 16, "00110": 8, "00010": 11, "11010": 39, "01010": 8, "00101": 4, "01000": 7, "00100": 11, "01011": 3, "01100": 6, "01111": 5}, "counts_mcm": {"110011101": 106, "001011010": 75, "011100010": 14, "110100010": 113, "001100010": 101, "111100101": 14, "011011101": 12, "111100010": 20, "001100101": 83, "110011010": 109, "111011010": 20, "001011101": 80, "110100101": 108, "111011101": 14, "110011011": 1, "101100101": 15, "101111101": 1, "101011101": 9, "011011010": 9, "000100010": 3, "010011101": 2, "110101010": 2, "101011010": 18, "011100110": 1, "010011010": 3, "000011010": 3, "110101101": 2, "010111101": 1, "101100010": 12, "001111101": 2, "001011111": 1, "010100010": 2, "100100010": 2, "011100101": 9, "001111010": 2, "001101100": 1, "011000010": 2, "100011101": 2, "001101101": 1, "110100011": 2, "110111101": 1, "111000101": 1, "110110101": 1, "110100110": 1, "100100101": 2, "110011110": 1, "000011101": 1, "110000010": 1, "001000010": 1, "010100101": 3, "000100101": 2, "101101101": 1, "001011000": 1, "000111010": 1, "100100111": 1, "111010010": 1, "110111010": 1, "110000101": 1, "001000101": 1}}, {"bench": "ghz", "setting": [3, 1, 3], "cz_twirl": [[3, 0], [1, 2], [1, 3], [0, 0], [0, 1], [3, 3], [1, 2], [0, 1], [0, 1], [3, 2], [1, 1], [0, 1], [3, 2], [1, 1], [1, 3], [1, 1], [3, 1], [0, 1]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 0], "d3": [3, 1], "s": [4, 0]}, "twirl": 4, "seed": [20261003, 2938993978, 5, 4], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"00100": 58, "01101": 60, "10001": 33, "11001": 16, "00000": 29, "00111": 50, "01011": 53, "01110": 58, "01000": 50, "00001": 60, "11101": 18, "11111": 18, "00010": 64, "01010": 24, "11000": 31, "10111": 21, "00101": 29, "10000": 18, "11100": 9, "00011": 30, "11110": 32, "00110": 24, "10110": 17, "01111": 27, "10101": 18, "11011": 26, "10010": 23, "10100": 26, "01001": 30, "10011": 13, "01100": 25, "11010": 10}, "counts_mcm": {"111110101": 17, "011001010": 95, "100001010": 89, "100110101": 97, "110110101": 14, "111001010": 16, "100001101": 104, "011110101": 102, "100110010": 90, "011001101": 106, "011001011": 2, "110001101": 8, "110001010": 15, "101110101": 16, "101001101": 9, "011110010": 96, "111110010": 19, "101001010": 11, "000110010": 2, "111001101": 22, "101110010": 14, "111001011": 1, "100001110": 1, "001110010": 3, "110111101": 1, "011111101": 1, "110110010": 12, "100111101": 2, "011000010": 2, "001001011": 1, "010001101": 3, "000000101": 1, "010110101": 1, "001001101": 1, "000001010": 6, "101111010": 1, "111001001": 1, "111010101": 1, "011010101": 1, "110001110": 1, "100001001": 1, "110010010": 1, "011110011": 1, "100010101": 1, "101111101": 1, "001110101": 4, "100111010": 1, "001001010": 1, "000001101": 1, "010001010": 1, "100110110": 1, "100001011": 1}}, {"bench": "ghz", "setting": [3, 1, 3], "cz_twirl": [[0, 0], [3, 0], [0, 2], [2, 1], [0, 2], [2, 0], [2, 1], [3, 1], [3, 1], [2, 2], [0, 2], [2, 1], [0, 2], [2, 1], [1, 1], [0, 3], [0, 0], [1, 1]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 5, "seed": [20261003, 2938993978, 5, 5], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"01000": 64, "00001": 52, "00100": 53, "00010": 55, "01111": 24, "00110": 24, "10010": 17, "00111": 61, "01110": 46, "11011": 26, "01101": 71, "01011": 58, "01010": 25, "00011": 34, "10100": 27, "00000": 30, "11000": 37, "10000": 15, "10001": 22, "01001": 24, "11001": 16, "00101": 25, "10111": 26, "11100": 16, "11101": 24, "11111": 14, "10110": 18, "11110": 24, "11010": 15, "01100": 33, "10101": 11, "10011": 13}, "counts_mcm": {"110001110": 1, "001101110": 90, "110101110": 101, "110101001": 103, "110010110": 103, "011010001": 11, "001010001": 101, "001010110": 87, "011101110": 7, "001101001": 91, "110010001": 105, "101001110": 1, "111010001": 17, "111101110": 22, "101101110": 13, "111101001": 22, "111010110": 16, "101010001": 6, "110101010": 2, "011010110": 13, "011011110": 1, "001010010": 1, "110101111": 4, "010101001": 3, "010101110": 5, "101010110": 7, "011101001": 12, "010010110": 2, "001011110": 2, "101101001": 10, "100101110": 2, "001011001": 1, "001010111": 2, "000101001": 2, "110100001": 3, "001110001": 2, "101101010": 1, "001101111": 2, "111011110": 1, "111101111": 1, "110011110": 1, "100101001": 3, "110010010": 1, "000101110": 3, "100010001": 1, "001100001": 1, "110011001": 3, "101110001": 1, "101010010": 1, "000010001": 1, "001001001": 1, "110110111": 1, "111011010": 1, "111100001": 1, "110110110": 1, "001101101": 1, "001001110": 1, "110110001": 1}}, {"bench": "ghz", "setting": [3, 1, 3], "cz_twirl": [[1, 0], [0, 0], [3, 1], [3, 2], [2, 0], [1, 2], [1, 1], [2, 2], [3, 3], [1, 1], [3, 1], [0, 2], [0, 0], [1, 1], [1, 3], [3, 1], [1, 2], [1, 2]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 6, "seed": [20261003, 2938993978, 5, 6], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10001": 85, "11000": 81, "11011": 65, "11111": 36, "00011": 5, "01100": 10, "11110": 63, "00111": 11, "11101": 63, "10010": 59, "11010": 40, "11001": 36, "10011": 37, "10100": 63, "10111": 72, "10000": 47, "11100": 37, "01101": 9, "00000": 10, "00010": 11, "00100": 15, "10101": 40, "01000": 11, "10110": 41, "00001": 8, "01011": 9, "01110": 13, "01111": 2, "01010": 12, "01001": 5, "00101": 3, "00110": 1}, "counts_mcm": {"111101101": 119, "111010010": 112, "100101010": 14, "111101010": 125, "111010101": 116, "011101010": 4, "101010010": 7, "000010010": 88, "001101101": 11, "000101010": 76, "100101101": 13, "000010101": 79, "000101101": 81, "111011101": 3, "100010101": 5, "010101010": 6, "100010010": 12, "001101010": 13, "000001101": 1, "100100101": 1, "001010010": 14, "011010010": 6, "010101101": 7, "010010010": 6, "111100101": 2, "101010101": 2, "010010101": 15, "000100010": 1, "011010101": 3, "000010011": 2, "110010010": 4, "111110101": 2, "100110010": 1, "000010110": 3, "111100010": 1, "001010101": 10, "111110011": 1, "011101101": 3, "110101101": 3, "110010101": 2, "111001010": 1, "111101110": 2, "110101010": 4, "111011001": 1, "101101101": 4, "011101011": 1, "000110101": 2, "101101010": 2, "000001010": 1, "100110101": 1, "010001011": 1, "000101011": 2, "011100101": 1, "000011010": 1, "111001011": 1, "111010110": 1}}, {"bench": "ghz", "setting": [3, 1, 3], "cz_twirl": [[3, 1], [2, 0], [0, 2], [1, 1], [1, 1], [1, 2], [2, 3], [0, 2], [2, 0], [3, 0], [3, 3], [2, 0], [3, 3], [1, 3], [3, 1], [0, 3], [3, 0], [1, 2]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 7, "seed": [20261003, 2938993978, 5, 7], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11000": 71, "11111": 29, "00100": 11, "00010": 10, "11001": 38, "10100": 63, "10010": 103, "11100": 37, "10001": 72, "10111": 65, "00000": 6, "11110": 72, "10101": 34, "10011": 44, "01110": 9, "01001": 6, "10000": 33, "11010": 31, "11101": 71, "10110": 29, "01010": 9, "11011": 75, "00101": 11, "01011": 9, "01000": 13, "00001": 13, "00111": 8, "00011": 7, "01100": 4, "01111": 4, "00110": 6, "01101": 7}, "counts_mcm": {"010011001": 91, "111011110": 14, "101100110": 82, "011100110": 11, "101100001": 108, "101011001": 95, "010100110": 100, "010100001": 101, "010011110": 99, "011100001": 18, "111100110": 14, "011011001": 12, "101000001": 1, "101101001": 2, "000100110": 1, "110100000": 1, "101011110": 97, "110011110": 17, "110011111": 1, "110100001": 15, "110100110": 12, "111100001": 16, "110011001": 21, "100011001": 5, "101111110": 2, "010000110": 1, "111011001": 11, "011011110": 15, "111101110": 1, "000100001": 1, "101101110": 3, "110111110": 1, "100100110": 3, "100100001": 2, "110111001": 1, "010100010": 1, "101111001": 1, "010101001": 4, "110011010": 1, "010100111": 4, "111011111": 1, "111101001": 1, "101000110": 1, "010011011": 1, "001100110": 1, "010011111": 1, "010011101": 1, "110101001": 1, "111111001": 1, "111111110": 1, "101100111": 1, "111100000": 1, "010111110": 1, "101010001": 1}}, {"bench": "ghz", "setting": [3, 1, 3], "cz_twirl": [[1, 3], [2, 0], [1, 1], [3, 2], [3, 0], [2, 0], [2, 1], [0, 2], [1, 0], [3, 0], [0, 0], [2, 1], [2, 1], [2, 1], [0, 2], [3, 3], [1, 3], [1, 1]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 0], "d3": [3, 1], "s": [4, 1]}, "twirl": 8, "seed": [20261003, 2938993978, 5, 8], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10101": 64, "11100": 62, "10011": 74, "00011": 9, "10111": 36, "01011": 5, "10001": 43, "11110": 38, "10000": 74, "10110": 71, "11010": 91, "10100": 33, "11111": 81, "01101": 3, "11001": 51, "11011": 37, "11101": 28, "01111": 15, "00110": 18, "01010": 13, "11000": 36, "10010": 35, "01100": 15, "00100": 6, "00000": 16, "00101": 5, "01001": 16, "00010": 5, "01000": 4, "01110": 5, "00111": 8, "00001": 3}, "counts_mcm": {"100111101": 16, "111111101": 110, "000111010": 97, "011000101": 3, "111001010": 1, "111111010": 116, "111000010": 114, "010111101": 15, "000000010": 81, "000001010": 2, "111000101": 105, "100111010": 14, "000000101": 89, "000111101": 82, "110000101": 4, "100000101": 7, "110000011": 1, "010000010": 9, "111000001": 1, "001111010": 13, "010111010": 17, "001000010": 15, "001010010": 1, "111011101": 2, "010000101": 7, "100000010": 10, "011111101": 5, "111011010": 3, "000111001": 1, "001000101": 11, "111110010": 1, "011111010": 4, "001111101": 13, "111111110": 3, "000011010": 1, "000000110": 1, "101111101": 1, "000010101": 1, "001011010": 1, "111100010": 1, "101111010": 3, "011000010": 5, "110111010": 3, "110111101": 2, "101000010": 2, "110000010": 1, "000000000": 1, "001011101": 1, "000111110": 1, "110011101": 1, "111111011": 1}}, {"bench": "ghz", "setting": [3, 1, 3], "cz_twirl": [[3, 0], [2, 2], [0, 1], [2, 1], [3, 0], [3, 3], [0, 1], [0, 0], [2, 1], [0, 0], [2, 2], [0, 1], [3, 3], [2, 1], [2, 3], [1, 0], [1, 3], [0, 2]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 1], "s": [4, 1]}, "twirl": 9, "seed": [20261003, 2938993978, 5, 9], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"00010": 6, "10010": 34, "11010": 65, "11110": 25, "11111": 98, "10110": 70, "00110": 13, "10000": 73, "11011": 45, "10100": 34, "11001": 74, "11100": 83, "10001": 26, "01000": 6, "01111": 12, "10111": 41, "11000": 44, "00000": 10, "10101": 61, "10011": 60, "00011": 12, "01010": 15, "01001": 8, "11101": 43, "00111": 5, "00001": 8, "00101": 8, "01100": 9, "01101": 3, "01110": 3, "01011": 6}, "counts_mcm": {"001011101": 90, "001100101": 83, "001011010": 93, "001100010": 91, "110100010": 108, "101011101": 9, "001011011": 2, "111011101": 17, "110100101": 120, "011100010": 15, "110011010": 88, "011011101": 14, "011011010": 8, "110011101": 100, "101100101": 12, "011100101": 19, "010100101": 4, "111100101": 22, "101011010": 14, "110000010": 3, "110111010": 3, "001101101": 4, "001100011": 1, "101100010": 13, "111011010": 16, "100100010": 4, "111100010": 11, "000011010": 1, "100011101": 3, "100011010": 2, "000100101": 2, "001111101": 2, "010100010": 3, "001101010": 1, "101101101": 1, "001111010": 1, "000011101": 2, "110100011": 1, "010011101": 2, "100100101": 1, "110100110": 2, "110011100": 1, "110111101": 1, "110011001": 1, "101101010": 1, "010011010": 3, "110101101": 2, "110011011": 1, "000100010": 1, "110011111": 1}}, {"bench": "ghz", "setting": [3, 1, 3], "cz_twirl": [[3, 0], [1, 1], [3, 2], [0, 1], [3, 2], [1, 1], [0, 3], [1, 3], [1, 0], [2, 0], [1, 3], [3, 2], [1, 3], [2, 0], [0, 0], [1, 0], [0, 2], [3, 0]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 10, "seed": [20261003, 2938993978, 5, 10], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11110": 63, "11011": 62, "00001": 12, "11100": 38, "10100": 66, "10110": 33, "10010": 76, "11010": 46, "10011": 30, "10001": 76, "11101": 75, "11111": 37, "10111": 93, "11000": 64, "00010": 9, "11001": 42, "10101": 35, "01111": 7, "01011": 7, "10000": 39, "01101": 12, "01100": 10, "00100": 9, "00111": 8, "01010": 5, "00000": 7, "01001": 14, "01110": 5, "00011": 4, "01000": 9, "00101": 4, "00110": 3}, "counts_mcm": {"011000010": 15, "010000101": 100, "101111010": 89, "111000010": 15, "101000010": 110, "010000010": 102, "101000101": 115, "010111101": 86, "010111010": 97, "111000101": 14, "110000101": 12, "101111101": 90, "011000101": 9, "110111010": 11, "100000010": 8, "101001101": 2, "110111101": 17, "111111101": 16, "110000010": 15, "111111010": 14, "011111101": 15, "111001101": 1, "110000100": 1, "010000110": 2, "100111101": 1, "111111011": 1, "011111010": 16, "000001010": 1, "101011010": 1, "101100101": 1, "001111010": 1, "000111101": 3, "101011101": 3, "001000101": 1, "101000110": 1, "000111010": 1, "100000101": 3, "010001101": 1, "101000011": 2, "010000100": 1, "101111011": 1, "101001010": 1, "001111101": 3, "011001101": 1}}, {"bench": "ghz", "setting": [3, 1, 3], "cz_twirl": [[3, 1], [2, 3], [3, 3], [2, 2], [0, 2], [0, 2], [3, 0], [1, 1], [1, 0], [1, 1], [2, 2], [3, 2], [0, 1], [2, 1], [2, 0], [1, 1], [3, 1], [1, 2]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 11, "seed": [20261003, 2938993978, 5, 11], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10001": 38, "00001": 9, "01010": 11, "11111": 58, "11101": 46, "10110": 61, "10011": 83, "10111": 39, "01011": 3, "10100": 44, "10000": 64, "11000": 37, "00110": 16, "11010": 74, "11100": 60, "10101": 65, "00101": 9, "01111": 17, "00010": 6, "11110": 62, "11001": 67, "01001": 6, "00000": 12, "01100": 9, "10010": 33, "00011": 8, "01101": 8, "00111": 5, "01110": 4, "11011": 39, "01000": 3, "00100": 4}, "counts_mcm": {"011110111": 88, "111001000": 14, "100001000": 97, "100110000": 113, "100001111": 91, "111001111": 22, "011001111": 100, "100110111": 91, "101001111": 12, "011110000": 109, "110110111": 11, "010001000": 3, "101001000": 12, "011001000": 85, "000001000": 1, "111110111": 19, "011001001": 4, "110110000": 17, "111110000": 23, "100110011": 3, "100101000": 1, "110001000": 11, "101110000": 15, "111010000": 1, "101110111": 12, "001110111": 1, "110001111": 14, "001110000": 4, "001001111": 1, "101010000": 1, "000110111": 2, "100111111": 2, "011000111": 2, "100010111": 2, "100110001": 1, "100111000": 2, "100000000": 1, "101111111": 2, "111101000": 1, "011000000": 1, "011111000": 2, "010110111": 1, "001001000": 2, "100001001": 1, "011001011": 1, "100010000": 1}}, {"bench": "ghz", "setting": [3, 1, 3], "cz_twirl": [[3, 2], [2, 0], [0, 2], [2, 2], [3, 1], [2, 1], [3, 3], [2, 3], [1, 3], [2, 1], [3, 0], [0, 0], [1, 0], [2, 3], [1, 3], [2, 0], [3, 2], [3, 0]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 0]}, "twirl": 12, "seed": [20261003, 2938993978, 5, 12], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"00110": 60, "00000": 62, "11111": 30, "01111": 49, "01100": 52, "00101": 53, "01001": 48, "01110": 28, "10011": 27, "11100": 25, "00111": 31, "11001": 26, "00100": 34, "01000": 38, "00001": 34, "01010": 60, "10110": 25, "01101": 33, "00010": 27, "11010": 29, "10101": 23, "10001": 9, "11011": 15, "10000": 24, "01011": 36, "10100": 16, "00011": 56, "10111": 13, "11000": 12, "11101": 11, "10010": 7, "11110": 7}, "counts_mcm": {"101000111": 94, "010000000": 90, "111111111": 23, "101000000": 93, "101111111": 95, "010111000": 100, "110111000": 14, "011111111": 13, "010000111": 98, "110000000": 20, "110000111": 20, "011000000": 15, "110111111": 17, "010111111": 99, "111000000": 27, "101111000": 94, "110011111": 2, "011000111": 11, "100111000": 2, "011111000": 15, "111000111": 10, "010000001": 2, "101111001": 3, "001111111": 1, "111111000": 10, "111000001": 1, "010001111": 2, "101001000": 1, "100000111": 2, "101011111": 1, "010011000": 3, "101110111": 1, "010111011": 1, "101000001": 1, "100111111": 2, "001000111": 3, "000000000": 1, "010111001": 1, "001000000": 3, "010000011": 1, "110111001": 1, "101011000": 2, "110000011": 1, "010001000": 1, "001111000": 1, "010100000": 1, "010011111": 1}}, {"bench": "ghz", "setting": [3, 1, 3], "cz_twirl": [[2, 0], [3, 0], [1, 2], [0, 2], [2, 3], [3, 3], [0, 0], [2, 3], [2, 1], [1, 1], [0, 3], [0, 3], [3, 2], [2, 2], [1, 2], [3, 2], [1, 0], [2, 3]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 1]}, "twirl": 13, "seed": [20261003, 2938993978, 5, 13], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10111": 31, "00000": 9, "11001": 71, "11101": 27, "01001": 10, "10100": 41, "11000": 27, "11010": 61, "11110": 33, "10000": 81, "11011": 25, "10110": 69, "01100": 12, "10011": 65, "10101": 90, "10010": 32, "11111": 82, "11100": 85, "10001": 49, "00010": 9, "00101": 11, "01110": 6, "01111": 12, "01011": 10, "01000": 5, "01010": 11, "00111": 6, "00110": 11, "00001": 6, "00100": 4, "01101": 3, "00011": 6}, "counts_mcm": {"101011000": 10, "100011111": 109, "100100000": 96, "011100111": 110, "101100000": 20, "100100111": 97, "011100000": 98, "111100111": 18, "110011111": 15, "011011000": 88, "100011000": 87, "011011111": 101, "111100000": 12, "101100111": 8, "101011111": 14, "111011111": 19, "110100000": 14, "111011000": 17, "110100111": 13, "011100011": 3, "100111111": 2, "100101111": 2, "110011000": 7, "010100000": 1, "010011000": 1, "100010111": 1, "000100000": 1, "011111111": 2, "111000000": 1, "011011011": 1, "000100111": 3, "011011001": 2, "100011011": 2, "011111000": 4, "011100001": 3, "101101000": 1, "111111111": 2, "011101111": 1, "101001111": 1, "100100001": 1, "111100001": 2, "001011000": 1, "100111000": 1, "000011000": 1, "100010000": 1, "011101000": 1, "011000000": 1, "001011111": 1, "010011111": 1, "000011111": 1, "100000000": 1}}, {"bench": "ghz", "setting": [3, 1, 3], "cz_twirl": [[3, 1], [3, 1], [0, 3], [3, 3], [0, 3], [2, 2], [1, 1], [2, 0], [3, 1], [3, 1], [2, 2], [3, 1], [2, 2], [2, 2], [2, 0], [0, 3], [2, 0], [3, 1]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 0]}, "twirl": 14, "seed": [20261003, 2938993978, 5, 14], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"01100": 27, "01101": 60, "00011": 32, "01011": 57, "10010": 19, "00111": 51, "00100": 40, "10011": 17, "01010": 33, "01110": 56, "11100": 25, "10001": 19, "11010": 15, "11101": 22, "00001": 73, "01000": 56, "10101": 12, "00010": 58, "01111": 38, "11001": 9, "10110": 10, "00000": 29, "10100": 21, "11110": 31, "11000": 25, "00101": 38, "00110": 30, "11011": 24, "10111": 23, "01001": 30, "11111": 11, "10000": 9}, "counts_mcm": {"110000111": 105, "110000000": 102, "001111111": 85, "110111000": 106, "010000111": 5, "111000000": 19, "001111000": 98, "011111111": 14, "110111111": 80, "101111111": 12, "111111111": 12, "001000000": 99, "000000111": 4, "001000111": 97, "011000111": 12, "111111000": 22, "101111000": 11, "101000111": 17, "100000111": 4, "010111111": 8, "011000100": 1, "001000011": 2, "011111000": 12, "101000000": 8, "110111011": 4, "011000000": 21, "001111001": 1, "001001000": 1, "111000111": 12, "101011000": 1, "010000000": 2, "110011000": 1, "110011111": 1, "001111011": 2, "100000000": 2, "001011000": 3, "110000001": 1, "001011001": 1, "000000000": 1, "001000001": 2, "110001111": 3, "111001000": 1, "111111001": 1, "101001000": 1, "101001111": 1, "010111000": 2}}, {"bench": "ghz", "setting": [3, 1, 3], "cz_twirl": [[3, 3], [1, 2], [1, 0], [3, 2], [2, 3], [3, 0], [1, 3], [3, 0], [1, 0], [0, 1], [2, 3], [0, 3], [1, 3], [1, 3], [3, 0], [0, 1], [1, 2], [2, 0]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 15, "seed": [20261003, 2938993978, 5, 15], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10101": 77, "01100": 15, "10011": 71, "10111": 41, "11100": 57, "10000": 81, "01001": 9, "11001": 70, "10010": 39, "00010": 10, "11111": 70, "00100": 8, "10110": 64, "11110": 32, "11010": 78, "00101": 11, "11101": 29, "01010": 6, "00011": 15, "10100": 44, "01111": 11, "11011": 38, "00110": 10, "11000": 40, "10001": 37, "00111": 6, "00000": 15, "01110": 4, "00001": 5, "01101": 1, "01011": 2, "01000": 4}, "counts_mcm": {"000101001": 90, "000010001": 77, "111101001": 99, "010010110": 5, "111010110": 117, "111010001": 101, "111101110": 127, "010101110": 18, "101101110": 2, "100010110": 10, "100101001": 10, "000010110": 87, "010101001": 11, "110010110": 7, "000101110": 85, "011010001": 11, "011010110": 7, "001010001": 13, "100010001": 7, "010010001": 11, "111011001": 1, "000101111": 3, "100101110": 6, "111110110": 2, "001010110": 12, "001011001": 1, "000011110": 1, "111010000": 1, "000011001": 2, "001101110": 10, "110101001": 5, "000110001": 1, "110101110": 4, "001101001": 10, "111010010": 3, "101010110": 3, "011101001": 5, "000100110": 1, "011101110": 2, "000010010": 1, "000111110": 1, "000001001": 1, "000100001": 2, "110010001": 6, "111100001": 1, "111101010": 1, "100001110": 1, "111011110": 3, "111001001": 1, "101010001": 4, "101101001": 2, "010001110": 1, "001100110": 1, "000110110": 1, "111000001": 1, "100010010": 1, "111010111": 2, "010110001": 1}}, {"bench": "ghz", "setting": [3, 1, 3], "cz_twirl": [[3, 3], [1, 2], [0, 0], [1, 2], [2, 1], [2, 0], [0, 1], [0, 0], [3, 1], [2, 2], [2, 0], [1, 3], [0, 0], [1, 3], [3, 3], [1, 0], [0, 1], [2, 3]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 16, "seed": [20261003, 2938993978, 5, 16], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10101": 83, "11111": 63, "10111": 37, "11001": 64, "10000": 87, "11101": 40, "10100": 50, "11010": 77, "10011": 73, "10001": 42, "01101": 10, "11100": 65, "10110": 64, "11011": 38, "01010": 8, "11110": 29, "01110": 5, "01001": 12, "11000": 26, "00011": 11, "00001": 5, "10010": 32, "00000": 13, "01000": 4, "00101": 12, "01011": 8, "01111": 10, "00010": 3, "00110": 11, "01100": 9, "00100": 5, "00111": 4}, "counts_mcm": {"111011111": 17, "101011111": 113, "101100000": 101, "010111000": 4, "010100000": 111, "110011000": 12, "010011000": 87, "101011000": 98, "101100111": 90, "010011111": 100, "010011011": 3, "010100111": 82, "110100111": 17, "100011000": 1, "111100000": 17, "011011111": 12, "101011011": 2, "010111111": 2, "011011000": 14, "111111111": 1, "110101111": 1, "111011000": 11, "101011001": 1, "000011000": 2, "111100111": 10, "110011111": 15, "100100111": 2, "010101111": 2, "001011111": 2, "001011000": 5, "101100011": 2, "110100000": 11, "011100111": 11, "010001111": 1, "101111001": 1, "000100000": 1, "011100000": 13, "111101000": 1, "101100001": 3, "001100111": 3, "101111111": 1, "100011111": 2, "100100000": 2, "101101000": 2, "010101000": 1, "111000111": 1, "010100011": 1, "101101111": 2, "001100000": 2, "101000000": 1, "110100001": 1, "010000000": 1, "110100011": 1}}, {"bench": "ghz", "setting": [3, 1, 3], "cz_twirl": [[3, 2], [2, 1], [3, 0], [3, 1], [2, 1], [3, 0], [0, 3], [2, 1], [0, 0], [3, 2], [3, 2], [3, 2], [3, 3], [0, 2], [3, 2], [3, 0], [1, 3], [1, 1]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 1], "s": [4, 1]}, "twirl": 17, "seed": [20261003, 2938993978, 5, 17], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10101": 69, "11010": 80, "10111": 30, "11110": 40, "01111": 8, "10110": 66, "11100": 72, "10000": 86, "01011": 7, "11111": 77, "10010": 39, "11000": 33, "00001": 2, "11011": 31, "01100": 9, "00010": 4, "10011": 77, "10001": 31, "01101": 3, "00110": 10, "01001": 11, "11001": 79, "00000": 7, "11101": 36, "01010": 8, "10100": 46, "00011": 11, "01110": 3, "00101": 13, "00111": 3, "01000": 3, "00100": 6}, "counts_mcm": {"010001000": 78, "101001111": 112, "010110000": 77, "101110000": 99, "101110111": 112, "111110000": 18, "010110111": 103, "011110000": 18, "111110111": 21, "010010111": 1, "110001000": 14, "010001111": 81, "111001111": 18, "000001111": 1, "110001111": 13, "110110111": 12, "011110111": 17, "101001000": 113, "110110000": 22, "011001000": 14, "010110011": 1, "001110000": 3, "111001000": 10, "100001000": 3, "100110000": 3, "010111111": 2, "100001111": 3, "101010000": 1, "011001111": 12, "010001011": 1, "010010000": 2, "001001111": 1, "011111000": 1, "001001000": 1, "101111111": 1, "101010111": 1, "011010111": 1, "101001001": 1, "011010000": 1, "010111000": 2, "111110011": 2, "010110001": 1, "100110111": 1, "000110000": 1}}, {"bench": "ghz", "setting": [3, 1, 3], "cz_twirl": [[3, 1], [1, 0], [3, 1], [3, 1], [3, 1], [2, 0], [3, 3], [3, 2], [1, 1], [1, 0], [3, 0], [0, 0], [1, 3], [1, 3], [3, 2], [1, 3], [0, 2], [1, 2]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 0], "d3": [3, 1], "s": [4, 1]}, "twirl": 18, "seed": [20261003, 2938993978, 5, 18], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"00000": 9, "10011": 72, "10111": 46, "10100": 42, "11001": 65, "00100": 6, "10101": 63, "01000": 7, "11000": 46, "10000": 76, "10110": 66, "01011": 6, "11110": 34, "11010": 63, "11100": 51, "00101": 6, "11101": 48, "10010": 49, "01001": 11, "11111": 80, "01010": 15, "01110": 7, "11011": 30, "10001": 38, "00001": 6, "00110": 9, "01111": 10, "01100": 8, "01101": 4, "00011": 8, "00111": 14, "00010": 5}, "counts_mcm": {"011010111": 91, "010010000": 2, "001101111": 1, "100101000": 94, "100010111": 96, "011101000": 109, "011101111": 86, "111101000": 23, "110101111": 13, "110101000": 17, "011010000": 105, "100010000": 103, "110010111": 20, "100101111": 87, "111101111": 17, "111010111": 17, "101101111": 13, "111010000": 16, "011011000": 3, "100011000": 2, "101011111": 2, "101010111": 19, "101101000": 9, "011010001": 2, "100100000": 1, "010010111": 1, "011001111": 1, "011011111": 3, "110010000": 11, "111100111": 1, "000101000": 1, "011101011": 1, "101010000": 12, "000101001": 1, "101100111": 1, "001010111": 1, "100101001": 1, "010101000": 1, "011010011": 1, "100011111": 1, "011110111": 2, "000010000": 1, "000101111": 1, "100001000": 1, "011100000": 1, "101011000": 1, "001101000": 1, "100110111": 2, "011001000": 1, "011101001": 1, "110010001": 1, "011101110": 1}}, {"bench": "ghz", "setting": [3, 1, 3], "cz_twirl": [[1, 1], [1, 1], [1, 3], [1, 1], [1, 0], [0, 1], [0, 3], [1, 3], [2, 2], [0, 2], [2, 2], [2, 1], [3, 1], [3, 3], [0, 3], [0, 1], [1, 1], [3, 3]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 1]}, "twirl": 19, "seed": [20261003, 2938993978, 5, 19], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"01001": 13, "10101": 70, "11011": 31, "11010": 71, "11001": 66, "11110": 29, "10110": 63, "10100": 35, "11100": 75, "10000": 87, "10011": 70, "10111": 47, "11111": 78, "00101": 11, "10010": 48, "00110": 9, "11000": 35, "00000": 9, "00111": 11, "01100": 13, "10001": 41, "00011": 8, "11101": 30, "01111": 10, "01010": 6, "00100": 9, "01011": 6, "00010": 5, "01000": 4, "01101": 3, "01110": 5, "00001": 2}, "counts_mcm": {"001000001": 94, "111000001": 20, "110000110": 112, "110111110": 109, "010000111": 1, "001111001": 90, "001000110": 96, "011111110": 19, "111000110": 21, "110000001": 103, "101000110": 11, "001111110": 87, "111111001": 16, "110111001": 88, "101111001": 11, "011000110": 13, "010111110": 5, "110000010": 2, "101111110": 11, "010000110": 3, "011000001": 9, "111111110": 15, "010111001": 5, "110011001": 3, "001001001": 4, "110001001": 1, "011111001": 10, "001000010": 1, "101000111": 1, "010000001": 3, "001111111": 2, "101000001": 10, "100000110": 1, "101011001": 1, "001011110": 1, "000111110": 2, "110101001": 1, "100111001": 1, "000111001": 1, "000000001": 3, "100000001": 1, "111110001": 1, "111001001": 1, "011111010": 1, "110011110": 3, "001000111": 1, "110000111": 1, "111111111": 1, "011011001": 1, "000001110": 1, "110111111": 1}}, {"bench": "ghz", "setting": [3, 3, 1], "cz_twirl": [[1, 0], [2, 0], [0, 1], [0, 3], [0, 1], [0, 3], [1, 0], [1, 1], [2, 0], [2, 2], [0, 2], [2, 3], [2, 1], [2, 1], [0, 3], [0, 3], [3, 2], [1, 2]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 0, "seed": [20261003, 2938993978, 6, 0], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11011": 71, "10010": 62, "11001": 36, "10100": 55, "01000": 16, "00100": 19, "10101": 38, "11101": 73, "10011": 29, "01001": 3, "11100": 29, "10000": 37, "11111": 34, "10111": 57, "01110": 13, "01011": 18, "10001": 84, "01101": 15, "11010": 37, "11110": 80, "00111": 20, "00010": 14, "00001": 16, "01111": 8, "10110": 39, "11000": 62, "00101": 10, "00000": 4, "01010": 5, "01100": 6, "00011": 7, "00110": 3}, "counts_mcm": {"101": 152, "001": 107, "011": 118, "000": 88, "010": 117, "111": 136, "110": 141, "100": 141}}, {"bench": "ghz", "setting": [3, 3, 1], "cz_twirl": [[2, 3], [1, 0], [0, 3], [3, 1], [2, 2], [0, 1], [2, 0], [3, 3], [2, 3], [0, 2], [3, 3], [0, 1], [3, 3], [1, 3], [2, 2], [2, 1], [0, 1], [3, 3]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 1], "s": [4, 0]}, "twirl": 1, "seed": [20261003, 2938993978, 6, 1], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"01111": 66, "00000": 62, "10000": 29, "11100": 29, "00110": 53, "00001": 31, "01010": 48, "10011": 24, "10110": 28, "10100": 6, "00011": 57, "00111": 29, "00101": 64, "01110": 31, "01001": 63, "11000": 19, "11010": 19, "01100": 46, "01000": 29, "11001": 27, "01101": 29, "00100": 26, "10111": 18, "11011": 11, "11111": 19, "00010": 28, "11110": 19, "01011": 29, "10101": 25, "10001": 13, "11101": 7, "10010": 16}, "counts_mcm": {"001": 108, "101": 138, "110": 141, "100": 151, "010": 110, "111": 120, "000": 128, "011": 104}}, {"bench": "ghz", "setting": [3, 3, 1], "cz_twirl": [[1, 1], [3, 1], [1, 1], [1, 3], [1, 3], [0, 2], [0, 2], [1, 3], [0, 3], [1, 1], [1, 2], [0, 0], [1, 2], [0, 0], [1, 3], [1, 0], [2, 0], [1, 1]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 2, "seed": [20261003, 2938993978, 6, 2], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11000": 70, "10001": 61, "11101": 75, "00100": 15, "11110": 65, "11011": 83, "11111": 44, "10101": 36, "00111": 14, "01110": 16, "10111": 59, "10100": 61, "00110": 10, "10010": 75, "00001": 8, "11001": 48, "01100": 8, "11010": 28, "11100": 43, "00000": 8, "00101": 6, "00010": 9, "10000": 31, "01000": 12, "01101": 14, "01001": 6, "01011": 16, "10011": 34, "10110": 22, "01111": 13, "01010": 3, "00011": 7}, "counts_mcm": {"111": 151, "011": 120, "000": 106, "001": 112, "010": 98, "110": 118, "100": 143, "101": 152}}, {"bench": "ghz", "setting": [3, 3, 1], "cz_twirl": [[0, 1], [0, 2], [2, 2], [2, 1], [2, 2], [2, 2], [2, 2], [2, 2], [2, 0], [0, 2], [2, 0], [3, 2], [2, 1], [0, 3], [1, 2], [1, 1], [2, 1], [1, 2]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 3, "seed": [20261003, 2938993978, 6, 3], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"00100": 62, "00010": 58, "00111": 55, "01111": 28, "11000": 33, "10000": 13, "10100": 26, "01100": 27, "00110": 27, "01101": 59, "11110": 32, "11100": 17, "01000": 62, "01010": 34, "01110": 53, "11011": 30, "01001": 29, "10111": 23, "00000": 22, "11010": 14, "11101": 21, "10010": 29, "01011": 57, "10001": 25, "10110": 22, "00101": 23, "00011": 23, "00001": 43, "11001": 18, "10101": 9, "11111": 12, "10011": 14}, "counts_mcm": {"100": 134, "000": 99, "110": 148, "010": 118, "101": 122, "001": 116, "011": 124, "111": 139}}, {"bench": "ghz", "setting": [3, 3, 1], "cz_twirl": [[2, 2], [1, 1], [3, 1], [3, 0], [0, 3], [0, 3], [3, 1], [2, 0], [0, 2], [2, 1], [3, 1], [1, 2], [0, 0], [3, 3], [0, 3], [3, 0], [2, 3], [3, 1]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 0], "d3": [3, 1], "s": [4, 0]}, "twirl": 4, "seed": [20261003, 2938993978, 6, 4], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11101": 25, "00110": 28, "11011": 24, "11000": 29, "00111": 57, "01110": 51, "00011": 29, "10111": 29, "00100": 48, "01011": 63, "00001": 61, "11010": 22, "01101": 50, "01000": 52, "01001": 19, "11100": 15, "10001": 30, "00101": 26, "00000": 26, "01100": 25, "10110": 12, "01010": 23, "01111": 40, "10011": 19, "00010": 49, "10101": 13, "11001": 15, "11110": 27, "10000": 11, "10100": 33, "10010": 29, "11111": 20}, "counts_mcm": {"110": 147, "000": 112, "011": 125, "111": 132, "001": 133, "010": 92, "100": 132, "101": 127}}, {"bench": "ghz", "setting": [3, 3, 1], "cz_twirl": [[1, 0], [3, 3], [0, 0], [1, 3], [1, 0], [3, 1], [1, 3], [3, 3], [2, 2], [2, 1], [2, 0], [3, 1], [1, 2], [2, 2], [2, 3], [1, 3], [1, 2], [2, 3]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 1], "d3": [3, 0], "s": [4, 0]}, "twirl": 5, "seed": [20261003, 2938993978, 6, 5], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"00000": 53, "00011": 57, "01110": 24, "11111": 34, "10000": 22, "11010": 23, "01001": 51, "11110": 17, "11100": 25, "11001": 26, "01011": 40, "00101": 61, "01000": 18, "00010": 28, "10110": 27, "01111": 50, "00111": 31, "10101": 33, "11101": 16, "10011": 22, "00100": 39, "01101": 32, "10100": 17, "01010": 68, "11000": 15, "01100": 37, "00001": 25, "00110": 51, "11011": 8, "10001": 18, "10111": 14, "10010": 18}, "counts_mcm": {"110": 155, "011": 104, "111": 123, "010": 103, "000": 114, "100": 134, "101": 143, "001": 124}}, {"bench": "ghz", "setting": [3, 3, 1], "cz_twirl": [[1, 1], [0, 3], [0, 3], [0, 0], [1, 3], [1, 3], [2, 2], [2, 0], [2, 1], [3, 1], [0, 2], [2, 3], [0, 3], [3, 1], [3, 1], [2, 1], [2, 1], [0, 3]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 6, "seed": [20261003, 2938993978, 6, 6], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"01110": 9, "11000": 57, "10101": 70, "11110": 33, "10011": 73, "10110": 70, "11011": 34, "01001": 9, "11111": 77, "00011": 12, "00101": 8, "11001": 54, "01000": 6, "10010": 40, "11101": 50, "11100": 61, "10100": 36, "10001": 29, "10111": 45, "00000": 7, "01010": 16, "00110": 15, "10000": 70, "11010": 60, "01101": 8, "00010": 5, "00111": 7, "01111": 10, "00001": 4, "01011": 7, "01100": 12, "00100": 6}, "counts_mcm": {"100": 151, "110": 139, "010": 108, "101": 135, "001": 105, "000": 112, "011": 109, "111": 141}}, {"bench": "ghz", "setting": [3, 3, 1], "cz_twirl": [[3, 0], [1, 1], [2, 0], [1, 1], [1, 0], [3, 0], [2, 0], [2, 3], [1, 1], [3, 0], [2, 2], [0, 2], [3, 3], [2, 1], [3, 1], [0, 2], [1, 2], [1, 3]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 0], "s": [4, 0]}, "twirl": 7, "seed": [20261003, 2938993978, 6, 7], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"01110": 56, "01011": 58, "10101": 14, "01111": 22, "00111": 50, "10110": 21, "00011": 26, "00101": 30, "10010": 38, "10100": 22, "11000": 24, "01100": 25, "01000": 58, "00000": 26, "11101": 30, "11011": 32, "01101": 44, "01001": 34, "00100": 53, "00010": 54, "10111": 33, "11111": 20, "10001": 35, "10011": 16, "00001": 52, "00110": 31, "01010": 21, "11010": 17, "11110": 19, "11100": 13, "11001": 12, "10000": 14}, "counts_mcm": {"101": 140, "100": 139, "110": 134, "011": 124, "111": 139, "001": 105, "010": 110, "000": 109}}, {"bench": "ghz", "setting": [3, 3, 1], "cz_twirl": [[3, 2], [2, 0], [0, 0], [2, 1], [3, 0], [3, 1], [2, 0], [2, 2], [0, 1], [2, 3], [3, 0], [1, 3], [2, 2], [3, 3], [1, 0], [3, 2], [2, 0], [1, 0]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 8, "seed": [20261003, 2938993978, 6, 8], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10000": 38, "10101": 41, "11010": 37, "11101": 58, "10110": 26, "11000": 72, "11011": 59, "11001": 32, "00111": 16, "10010": 67, "10111": 55, "11110": 68, "10001": 67, "01011": 17, "00001": 23, "10011": 44, "10100": 77, "01000": 12, "01101": 13, "01110": 21, "01100": 11, "11111": 43, "01001": 4, "00101": 10, "11100": 40, "00110": 9, "01111": 11, "01010": 6, "00010": 6, "00000": 5, "00100": 11, "00011": 1}, "counts_mcm": {"010": 121, "000": 109, "111": 132, "001": 124, "110": 133, "100": 140, "101": 116, "011": 125}}, {"bench": "ghz", "setting": [3, 3, 1], "cz_twirl": [[2, 2], [1, 3], [3, 3], [0, 2], [0, 1], [0, 3], [2, 1], [1, 0], [3, 1], [1, 3], [2, 1], [0, 3], [1, 3], [3, 0], [1, 3], [2, 1], [1, 1], [2, 1]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 0], "d3": [3, 1], "s": [4, 0]}, "twirl": 9, "seed": [20261003, 2938993978, 6, 9], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"01011": 50, "01101": 52, "00001": 59, "00110": 26, "00000": 25, "01000": 63, "10111": 27, "00100": 70, "11111": 9, "10001": 31, "01111": 32, "00111": 46, "10000": 20, "00010": 48, "10010": 26, "00011": 33, "10100": 31, "01100": 29, "00101": 25, "11101": 20, "10011": 20, "11110": 28, "10101": 22, "11000": 26, "11011": 22, "01110": 55, "11010": 14, "11100": 11, "11001": 13, "10110": 12, "01010": 27, "01001": 28}, "counts_mcm": {"101": 146, "010": 111, "111": 136, "110": 124, "011": 110, "000": 102, "100": 154, "001": 117}}, {"bench": "ghz", "setting": [3, 3, 1], "cz_twirl": [[1, 0], [0, 1], [1, 0], [1, 3], [2, 2], [1, 0], [1, 2], [0, 3], [2, 3], [0, 0], [3, 0], [0, 3], [3, 0], [0, 3], [2, 2], [3, 3], [1, 2], [1, 1]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 10, "seed": [20261003, 2938993978, 6, 10], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"00011": 12, "10010": 39, "11010": 64, "11100": 82, "11101": 41, "11000": 48, "10101": 67, "10011": 65, "11001": 61, "10001": 40, "10000": 78, "10100": 36, "11111": 72, "11011": 21, "10111": 32, "01010": 12, "00110": 15, "11110": 41, "01100": 9, "10110": 65, "00101": 17, "00000": 16, "01111": 15, "01000": 7, "00010": 4, "00001": 6, "00111": 8, "01001": 5, "01110": 4, "00100": 10, "01101": 5, "01011": 3}, "counts_mcm": {"000": 107, "110": 137, "010": 115, "001": 125, "100": 141, "011": 114, "111": 125, "101": 136}}, {"bench": "ghz", "setting": [3, 3, 1], "cz_twirl": [[0, 1], [3, 2], [3, 1], [3, 2], [0, 1], [1, 3], [0, 3], [0, 2], [1, 0], [3, 0], [3, 1], [1, 1], [2, 3], [0, 2], [1, 3], [2, 2], [1, 2], [2, 0]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 0], "d3": [3, 1], "s": [4, 1]}, "twirl": 11, "seed": [20261003, 2938993978, 6, 11], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10111": 68, "01100": 5, "00111": 15, "00010": 18, "11100": 27, "11010": 31, "10000": 36, "10101": 26, "11000": 59, "10001": 82, "01101": 11, "10100": 92, "11101": 61, "10010": 57, "11111": 30, "10110": 42, "11011": 86, "00001": 16, "00110": 7, "01111": 6, "01110": 13, "01000": 8, "00000": 10, "10011": 39, "01011": 15, "11110": 65, "01001": 7, "00101": 9, "11001": 33, "00011": 8, "00100": 11, "01010": 7}, "counts_mcm": {"001": 120, "100": 118, "010": 115, "110": 165, "101": 128, "000": 115, "111": 123, "011": 116}}, {"bench": "ghz", "setting": [3, 3, 1], "cz_twirl": [[1, 2], [3, 0], [0, 1], [0, 1], [2, 0], [0, 0], [3, 3], [1, 3], [2, 3], [1, 2], [3, 1], [1, 3], [2, 3], [0, 3], [1, 2], [3, 0], [0, 1], [1, 2]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 1], "s": [4, 1]}, "twirl": 12, "seed": [20261003, 2938993978, 6, 12], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11100": 70, "01011": 9, "11010": 73, "10000": 75, "11001": 72, "11000": 32, "10110": 57, "10100": 36, "10010": 31, "11111": 70, "11101": 40, "00100": 11, "11110": 30, "10111": 34, "00000": 16, "10011": 64, "01000": 11, "01001": 16, "00111": 12, "10001": 29, "11011": 39, "10101": 74, "00001": 7, "00110": 11, "00101": 16, "01100": 4, "01010": 17, "01101": 4, "00011": 13, "00010": 8, "01111": 14, "01110": 5}, "counts_mcm": {"101": 140, "010": 94, "110": 146, "100": 135, "000": 106, "111": 156, "011": 116, "001": 107}}, {"bench": "ghz", "setting": [3, 3, 1], "cz_twirl": [[2, 1], [0, 2], [2, 3], [1, 2], [0, 1], [2, 3], [2, 2], [3, 2], [1, 2], [2, 2], [1, 2], [3, 1], [3, 3], [2, 2], [1, 1], [1, 0], [0, 1], [0, 0]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 13, "seed": [20261003, 2938993978, 6, 13], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10000": 95, "11010": 63, "11100": 63, "11000": 31, "11011": 32, "10100": 32, "11111": 71, "10111": 43, "10011": 61, "11101": 41, "10101": 78, "11001": 69, "11110": 27, "00010": 9, "01110": 9, "00100": 10, "00000": 9, "10010": 35, "01010": 8, "00011": 16, "10110": 61, "10001": 46, "00110": 17, "01111": 13, "01100": 9, "01101": 9, "01001": 12, "00101": 9, "01011": 4, "00001": 4, "00111": 6, "01000": 8}, "counts_mcm": {"011": 130, "101": 130, "010": 105, "001": 116, "111": 145, "100": 143, "000": 110, "110": 121}}, {"bench": "ghz", "setting": [3, 3, 1], "cz_twirl": [[2, 1], [1, 2], [2, 3], [2, 1], [1, 2], [1, 0], [1, 0], [1, 0], [1, 2], [1, 1], [2, 0], [0, 1], [1, 0], [3, 3], [0, 1], [2, 2], [2, 1], [0, 2]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 0], "d3": [3, 1], "s": [4, 1]}, "twirl": 14, "seed": [20261003, 2938993978, 6, 14], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10111": 64, "01101": 12, "00101": 3, "10000": 38, "00011": 4, "11010": 32, "11001": 45, "11110": 73, "10101": 42, "10100": 82, "01011": 14, "11011": 68, "11111": 36, "10001": 49, "10010": 62, "11000": 83, "10011": 32, "11100": 35, "11101": 75, "10110": 36, "01010": 13, "01000": 15, "00111": 14, "00110": 10, "00001": 16, "01100": 3, "00100": 12, "01111": 6, "00010": 7, "01110": 10, "01001": 4, "00000": 5}, "counts_mcm": {"001": 117, "100": 144, "111": 130, "110": 126, "000": 110, "011": 105, "101": 161, "010": 107}}, {"bench": "ghz", "setting": [3, 3, 1], "cz_twirl": [[1, 3], [2, 0], [1, 0], [2, 3], [0, 2], [0, 2], [3, 2], [1, 3], [0, 0], [2, 1], [1, 3], [0, 1], [3, 2], [2, 2], [0, 2], [1, 3], [3, 3], [3, 3]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 15, "seed": [20261003, 2938993978, 6, 15], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"00111": 13, "11110": 70, "11111": 42, "11100": 42, "00010": 20, "00100": 12, "10001": 78, "10010": 64, "11010": 41, "10000": 44, "10100": 66, "11011": 65, "11001": 42, "11000": 72, "00001": 8, "10101": 34, "01000": 13, "10011": 29, "00110": 6, "10111": 56, "11101": 60, "10110": 32, "01110": 16, "01001": 11, "01010": 7, "00000": 13, "01111": 7, "00011": 5, "00101": 4, "01011": 10, "01101": 13, "01100": 5}, "counts_mcm": {"100": 156, "111": 161, "001": 102, "101": 135, "000": 110, "110": 110, "011": 120, "010": 106}}, {"bench": "ghz", "setting": [3, 3, 1], "cz_twirl": [[2, 3], [2, 3], [1, 1], [1, 1], [0, 2], [1, 2], [2, 1], [2, 1], [2, 3], [1, 0], [1, 3], [0, 0], [0, 0], [1, 2], [0, 2], [1, 3], [3, 0], [1, 2]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 16, "seed": [20261003, 2938993978, 6, 16], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11100": 45, "10010": 72, "11000": 66, "11101": 68, "10110": 43, "00000": 11, "10000": 47, "00100": 15, "00010": 15, "01001": 5, "11001": 48, "11110": 67, "11111": 37, "10101": 31, "11011": 64, "10011": 30, "10100": 70, "10001": 65, "10111": 57, "11010": 33, "00001": 17, "01110": 15, "01100": 8, "01101": 14, "00111": 9, "00110": 6, "01111": 6, "01010": 9, "01000": 10, "00011": 8, "00101": 6, "01011": 3}, "counts_mcm": {"011": 111, "110": 143, "010": 111, "101": 146, "001": 117, "111": 136, "000": 117, "100": 119}}, {"bench": "ghz", "setting": [3, 3, 1], "cz_twirl": [[0, 0], [1, 3], [3, 3], [0, 1], [0, 0], [1, 0], [2, 1], [3, 0], [3, 0], [1, 2], [1, 2], [3, 3], [2, 3], [3, 1], [1, 2], [3, 2], [2, 1], [0, 0]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 0], "s": [4, 0]}, "twirl": 17, "seed": [20261003, 2938993978, 6, 17], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"00111": 64, "00010": 52, "00001": 52, "01110": 44, "00011": 31, "01000": 66, "01101": 53, "01111": 27, "00100": 59, "00110": 40, "11100": 12, "11110": 38, "10101": 17, "10011": 17, "11001": 12, "01010": 33, "01100": 29, "11101": 25, "10001": 33, "00101": 26, "11011": 27, "11000": 13, "10010": 29, "11010": 16, "10000": 12, "00000": 33, "11111": 10, "10100": 26, "10111": 19, "10110": 13, "01011": 51, "01001": 21}, "counts_mcm": {"100": 143, "011": 110, "110": 148, "001": 128, "101": 127, "010": 122, "111": 120, "000": 102}}, {"bench": "ghz", "setting": [3, 3, 1], "cz_twirl": [[2, 1], [0, 2], [0, 0], [2, 0], [3, 0], [2, 0], [3, 0], [3, 0], [3, 0], [0, 0], [2, 1], [1, 2], [3, 0], [0, 3], [3, 0], [0, 3], [3, 1], [2, 1]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 0], "d3": [3, 1], "s": [4, 1]}, "twirl": 18, "seed": [20261003, 2938993978, 6, 18], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"01100": 14, "11010": 56, "11101": 35, "11001": 85, "10110": 68, "11111": 74, "10111": 27, "11000": 47, "10010": 33, "11100": 54, "10001": 44, "11110": 36, "00000": 13, "00101": 7, "01010": 14, "10011": 66, "10101": 75, "10000": 67, "11011": 40, "01001": 16, "00011": 9, "10100": 33, "00010": 7, "00100": 9, "01111": 17, "00001": 9, "00111": 11, "01101": 11, "01000": 5, "01011": 7, "01110": 9, "00110": 2}, "counts_mcm": {"110": 153, "111": 153, "001": 108, "011": 97, "100": 141, "010": 97, "000": 111, "101": 140}}, {"bench": "ghz", "setting": [3, 3, 1], "cz_twirl": [[2, 2], [1, 3], [3, 1], [2, 2], [2, 0], [0, 0], [3, 3], [3, 2], [2, 3], [1, 2], [3, 2], [3, 2], [2, 2], [2, 0], [0, 0], [0, 3], [0, 3], [3, 3]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 0], "d3": [3, 1], "s": [4, 0]}, "twirl": 19, "seed": [20261003, 2938993978, 6, 19], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"00011": 25, "01100": 33, "01101": 58, "01000": 50, "11101": 21, "01110": 45, "00100": 59, "01111": 30, "11000": 25, "01011": 48, "01010": 36, "00111": 58, "10111": 23, "10100": 24, "11011": 33, "00101": 23, "11010": 23, "10010": 25, "00001": 59, "10101": 14, "10011": 17, "00000": 32, "11110": 35, "10000": 18, "00110": 18, "10001": 31, "01001": 23, "11111": 20, "00010": 53, "11001": 16, "11100": 14, "10110": 11}, "counts_mcm": {"001": 126, "101": 130, "010": 113, "000": 103, "100": 151, "110": 127, "111": 132, "011": 118}}, {"bench": "ghz", "setting": [3, 3, 3], "cz_twirl": [[0, 2], [1, 3], [0, 0], [0, 0], [2, 2], [2, 3], [0, 2], [3, 3], [0, 1], [1, 0], [1, 1], [0, 1], [0, 3], [2, 3], [0, 1], [3, 1], [1, 2], [2, 1]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 0, "seed": [20261003, 2938993978, 7, 0], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10100": 61, "01111": 19, "11110": 38, "10001": 41, "11001": 70, "10011": 55, "11000": 56, "10110": 57, "01001": 13, "01000": 10, "11011": 46, "11111": 58, "10101": 58, "10000": 66, "00011": 18, "00110": 16, "11100": 57, "11010": 53, "10111": 52, "00100": 8, "11101": 39, "01011": 11, "00001": 10, "01101": 7, "10010": 28, "00000": 11, "00010": 6, "00101": 11, "00111": 5, "01100": 8, "01010": 9, "01110": 3}, "counts_mcm": {"011101000": 10, "001101000": 89, "001010000": 100, "001010111": 96, "110101111": 104, "110101000": 112, "101101111": 5, "001101111": 100, "110010111": 88, "111101111": 24, "101010111": 17, "101010000": 5, "011101111": 10, "101101000": 8, "110010000": 104, "001110000": 3, "111101000": 15, "100101111": 2, "110011000": 1, "011010000": 13, "010010000": 3, "010101111": 5, "001100000": 1, "000101000": 2, "111010000": 9, "100101110": 1, "001011000": 3, "101010011": 1, "001101110": 1, "100101000": 1, "011010111": 20, "110110000": 3, "111010111": 12, "010010111": 4, "110110111": 1, "101001000": 1, "000010000": 3, "001011111": 5, "010101000": 3, "100010000": 1, "001100111": 1, "110101001": 2, "110010001": 1, "001101011": 2, "001110111": 1, "100010111": 1, "111100111": 1, "110011111": 1, "110100111": 1, "001111000": 1, "101110000": 1, "110001000": 1}}, {"bench": "ghz", "setting": [3, 3, 3], "cz_twirl": [[3, 0], [3, 0], [1, 1], [3, 1], [0, 1], [0, 2], [3, 1], [1, 3], [1, 1], [0, 1], [0, 0], [1, 2], [0, 2], [1, 3], [1, 3], [2, 2], [1, 2], [0, 2]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 1, "seed": [20261003, 2938993978, 7, 1], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11010": 58, "11110": 49, "11011": 45, "11000": 42, "11100": 56, "00101": 11, "10101": 59, "10100": 40, "10110": 67, "11001": 70, "00000": 13, "00110": 16, "11111": 59, "01110": 11, "10000": 66, "11101": 38, "10010": 42, "10001": 48, "01010": 12, "01100": 9, "01101": 13, "10011": 67, "10111": 39, "00001": 6, "01111": 6, "00010": 6, "01000": 6, "01001": 15, "00111": 8, "00011": 10, "01011": 7, "00100": 6}, "counts_mcm": {"000100111": 84, "000100000": 77, "111011111": 117, "111100000": 143, "111011000": 107, "111100111": 119, "010100111": 7, "110011111": 4, "100011111": 11, "000011000": 82, "000011111": 70, "001100000": 13, "010011111": 10, "011100111": 11, "001011111": 12, "001100111": 9, "101011000": 4, "010011000": 8, "101100111": 3, "011011000": 6, "000101111": 4, "100100111": 9, "001011000": 12, "100011000": 8, "011011111": 2, "001111000": 1, "111000111": 4, "100100000": 4, "110100111": 5, "010100000": 11, "000011001": 1, "101100000": 6, "111100011": 4, "000101000": 3, "110011000": 2, "000110000": 1, "011100000": 3, "110100000": 2, "111100001": 1, "000111000": 1, "100100011": 1, "111111111": 2, "111011001": 3, "111011011": 2, "101011001": 1, "111011110": 1, "100101000": 1, "000100001": 1, "010101000": 1, "000000000": 1, "111000000": 1, "111101000": 1, "000111111": 1, "101011111": 1, "111001000": 1}}, {"bench": "ghz", "setting": [3, 3, 3], "cz_twirl": [[0, 1], [0, 2], [1, 3], [0, 2], [2, 2], [0, 2], [2, 0], [3, 0], [3, 3], [3, 1], [0, 1], [1, 1], [1, 2], [3, 0], [0, 0], [0, 3], [0, 0], [1, 3]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 2, "seed": [20261003, 2938993978, 7, 2], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"01101": 6, "10101": 68, "11011": 37, "00100": 8, "11100": 60, "11111": 67, "10000": 53, "11000": 43, "00001": 11, "11110": 42, "10110": 67, "10100": 54, "10011": 66, "11010": 62, "10001": 39, "01111": 4, "11101": 50, "10111": 43, "00000": 12, "01100": 11, "00111": 7, "11001": 68, "00011": 15, "10010": 34, "01001": 17, "00110": 8, "01110": 3, "00101": 3, "00010": 12, "01011": 4, "01000": 8, "01010": 18}, "counts_mcm": {"001000011": 96, "110111011": 105, "000000011": 3, "110000100": 86, "110111100": 107, "001111011": 102, "001111100": 93, "111000011": 19, "000111100": 4, "101000111": 1, "001000100": 98, "110000011": 101, "010000011": 3, "110111111": 2, "101000100": 7, "111000100": 16, "111111011": 15, "011111100": 10, "100111100": 2, "110001100": 2, "110000101": 2, "010111100": 5, "111111100": 23, "011111011": 11, "001011011": 1, "110111000": 3, "101000011": 16, "101111100": 13, "110111101": 1, "001000111": 2, "101111011": 17, "110011100": 1, "011000100": 5, "010000100": 1, "001110011": 1, "011000011": 11, "100000100": 2, "000111011": 1, "101011100": 1, "001011100": 1, "110000000": 1, "110001011": 1, "001000101": 1, "000000100": 1, "111001011": 1, "011000000": 1, "001001100": 1, "001100011": 1, "100000011": 1, "101111101": 1}}, {"bench": "ghz", "setting": [3, 3, 3], "cz_twirl": [[3, 2], [0, 3], [2, 2], [3, 2], [0, 2], [3, 3], [3, 0], [2, 2], [2, 0], [0, 1], [1, 3], [1, 2], [2, 2], [1, 1], [1, 0], [3, 3], [3, 1], [1, 1]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 3, "seed": [20261003, 2938993978, 7, 3], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"01110": 54, "01011": 49, "00111": 48, "11011": 19, "11000": 24, "00010": 61, "11010": 14, "11001": 17, "00011": 35, "01010": 40, "00100": 51, "01001": 31, "11110": 23, "11111": 11, "00001": 51, "11100": 19, "10001": 20, "10101": 24, "10010": 24, "10000": 20, "11101": 20, "10111": 24, "10011": 20, "10110": 20, "10100": 18, "01101": 52, "01000": 51, "00101": 23, "01100": 33, "00000": 42, "00110": 31, "01111": 31}, "counts_mcm": {"101010001": 107, "101101001": 84, "000010110": 2, "010010110": 97, "101011001": 5, "010010001": 94, "110010110": 12, "010101001": 80, "010101110": 103, "110010001": 11, "111101110": 18, "101010110": 104, "011110001": 1, "101101110": 98, "011101001": 14, "110101110": 18, "010110110": 1, "110101001": 19, "111101001": 10, "010100110": 1, "111001001": 1, "101101011": 1, "111010110": 19, "101101111": 2, "011010110": 9, "101101010": 1, "011101110": 9, "101010000": 1, "011010001": 14, "001010001": 5, "010101111": 2, "010100001": 1, "000101001": 3, "101010010": 4, "010011001": 3, "100010001": 1, "100010110": 4, "010110001": 4, "001101110": 1, "010001110": 3, "111010001": 13, "110101000": 1, "001010110": 1, "101110110": 1, "001101001": 1, "100101110": 1, "010011110": 3, "010111001": 1, "101010111": 1, "110010000": 1, "100101001": 1, "101100110": 1, "011100110": 1, "111110110": 1, "010010111": 2, "101110001": 1, "010010010": 1, "101001110": 1}}, {"bench": "ghz", "setting": [3, 3, 3], "cz_twirl": [[2, 1], [3, 2], [0, 3], [2, 1], [0, 2], [3, 1], [2, 2], [3, 1], [2, 0], [0, 1], [3, 2], [1, 3], [3, 1], [1, 0], [2, 3], [3, 2], [3, 2], [2, 3]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 1], "d3": [3, 0], "s": [4, 0]}, "twirl": 4, "seed": [20261003, 2938993978, 7, 4], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"01111": 49, "11001": 29, "10110": 26, "00110": 46, "00100": 37, "10101": 29, "11010": 19, "00101": 41, "01110": 37, "10000": 26, "10001": 19, "01100": 54, "01010": 61, "01000": 31, "10010": 10, "00010": 37, "10100": 19, "10111": 17, "01001": 53, "11100": 23, "00001": 33, "11110": 18, "10011": 24, "01101": 28, "00111": 31, "00000": 40, "01011": 31, "00011": 55, "11101": 15, "11111": 19, "11011": 29, "11000": 14}, "counts_mcm": {"100010000": 94, "110101000": 12, "011010000": 99, "110010000": 13, "100101000": 96, "100101111": 89, "101010000": 13, "111101111": 12, "011010111": 90, "011101111": 106, "101010111": 15, "111010111": 19, "011101000": 105, "100010111": 77, "110010111": 15, "101101111": 13, "111010000": 19, "111101011": 1, "100010001": 4, "111101000": 24, "001010000": 4, "001101000": 2, "000010111": 4, "011101001": 1, "100010011": 3, "101001111": 1, "011110000": 2, "100001111": 1, "010010000": 2, "111110111": 1, "000010000": 3, "110101111": 14, "001101111": 1, "011011111": 4, "011010001": 1, "011111000": 1, "101101000": 8, "000101000": 1, "100100000": 1, "100110111": 3, "111100000": 1, "101110000": 2, "011101011": 1, "011001000": 2, "011011000": 3, "100110000": 1, "010010111": 1, "100101001": 1, "011110111": 2, "011010011": 2, "100101011": 1, "010101000": 2, "111010001": 1, "011010010": 1, "110010001": 1, "111001000": 1, "100011111": 2, "101011111": 1}}, {"bench": "ghz", "setting": [3, 3, 3], "cz_twirl": [[1, 3], [2, 2], [3, 0], [2, 3], [1, 1], [0, 0], [2, 1], [0, 2], [0, 1], [1, 2], [3, 0], [3, 2], [1, 1], [3, 2], [2, 2], [3, 0], [1, 3], [2, 1]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 1], "d3": [3, 0], "s": [4, 0]}, "twirl": 5, "seed": [20261003, 2938993978, 7, 5], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"01001": 52, "00100": 33, "00001": 44, "00011": 50, "11011": 14, "00000": 53, "00010": 27, "01010": 54, "10100": 16, "10111": 13, "00101": 51, "01111": 55, "00110": 40, "11010": 34, "10001": 15, "01100": 52, "10110": 29, "01101": 27, "11100": 19, "01011": 38, "10011": 29, "11111": 33, "10010": 23, "10101": 25, "01000": 27, "10000": 19, "11101": 18, "11000": 19, "01110": 31, "00111": 26, "11110": 11, "11001": 23}, "counts_mcm": {"100110101": 114, "011110101": 100, "100001101": 89, "101110101": 17, "001001010": 2, "100110010": 101, "101001010": 12, "000001101": 2, "100110100": 1, "011001010": 113, "101001101": 11, "110110101": 12, "110001010": 17, "011110010": 102, "011001101": 86, "111110010": 17, "100001010": 84, "011001011": 1, "110010010": 1, "111001010": 18, "010001010": 2, "110110010": 16, "100010010": 2, "111110101": 17, "101110011": 1, "001110101": 2, "100001100": 1, "110001101": 8, "111001101": 11, "101110010": 9, "011000101": 1, "100110111": 1, "101111101": 2, "100111010": 2, "000001010": 1, "100111101": 2, "100001110": 1, "010001101": 2, "001110010": 1, "011110011": 1, "011001001": 1, "011000010": 1, "000110101": 1, "011111101": 1, "011111010": 4, "011001110": 1, "011010010": 2, "100001011": 1, "000110010": 1, "100110011": 1, "100000010": 1, "111110100": 1, "100110110": 1}}, {"bench": "ghz", "setting": [3, 3, 3], "cz_twirl": [[1, 0], [1, 1], [2, 0], [1, 3], [0, 1], [0, 1], [1, 1], [0, 1], [2, 2], [2, 1], [2, 3], [0, 1], [1, 3], [1, 3], [2, 3], [2, 0], [2, 2], [0, 3]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 1], "s": [4, 1]}, "twirl": 6, "seed": [20261003, 2938993978, 7, 6], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11100": 63, "10100": 47, "11000": 48, "10111": 41, "10101": 65, "10001": 52, "10110": 65, "10011": 68, "11011": 38, "11101": 34, "00001": 9, "00101": 5, "11010": 59, "10000": 63, "11110": 40, "11111": 76, "00011": 12, "11001": 60, "10010": 53, "00010": 5, "00111": 9, "00000": 7, "01111": 4, "01011": 15, "01000": 6, "00110": 9, "00100": 5, "01010": 13, "01100": 10, "01101": 6, "01110": 6, "01001": 7}, "counts_mcm": {"010001001": 87, "010110001": 79, "010110110": 75, "101001001": 109, "101001110": 104, "010001110": 89, "101110001": 105, "101110110": 104, "011001001": 20, "111110001": 19, "001110110": 1, "110110001": 18, "110110110": 16, "111110110": 20, "101111110": 3, "011001110": 9, "011010001": 2, "111001001": 16, "100110001": 4, "101000110": 2, "011110001": 19, "111001110": 13, "000110001": 2, "010010110": 2, "001001001": 5, "111000110": 1, "010010001": 2, "011111001": 3, "101110000": 1, "101010110": 1, "011110110": 18, "110001110": 14, "101000001": 1, "110001001": 15, "101110111": 2, "010111001": 4, "101111001": 1, "010000001": 1, "101001010": 1, "101110010": 1, "001110001": 1, "101101001": 1, "010000110": 2, "000001111": 1, "001001110": 1, "010110010": 1, "010110111": 1, "100001001": 1, "000001001": 1, "110000001": 1}}, {"bench": "ghz", "setting": [3, 3, 3], "cz_twirl": [[0, 3], [2, 0], [3, 3], [1, 2], [2, 3], [3, 0], [0, 0], [1, 0], [2, 3], [2, 1], [1, 1], [2, 1], [1, 3], [1, 0], [2, 2], [0, 1], [0, 2], [0, 1]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 1], "s": [4, 1]}, "twirl": 7, "seed": [20261003, 2938993978, 7, 7], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10111": 44, "11110": 42, "10000": 62, "00110": 8, "11101": 45, "10101": 63, "00100": 12, "11010": 72, "01111": 7, "11011": 37, "11001": 82, "01010": 18, "11111": 67, "11100": 60, "10010": 51, "10001": 45, "00011": 12, "10110": 58, "01001": 8, "10100": 31, "11000": 38, "10011": 52, "00101": 13, "01100": 12, "01011": 11, "00000": 15, "00010": 9, "00001": 9, "00111": 6, "01110": 6, "01101": 2, "01000": 3}, "counts_mcm": {"111100101": 127, "000100010": 85, "000100011": 1, "010011010": 6, "001100101": 14, "000011010": 85, "111011101": 117, "000011101": 71, "010100010": 14, "000100101": 84, "110100010": 3, "111011010": 112, "111100010": 112, "100011010": 14, "100011101": 12, "110011010": 4, "110100101": 4, "101011101": 2, "011100101": 5, "001011101": 8, "100100101": 8, "111101010": 3, "001011010": 14, "010011101": 15, "111100110": 2, "010101010": 1, "001100110": 1, "001100010": 12, "110101101": 1, "011100010": 8, "101011010": 2, "010100101": 7, "011011010": 7, "101100101": 5, "001111101": 1, "000011111": 2, "010101101": 1, "111100001": 1, "100100010": 7, "111011100": 1, "101100010": 5, "111111010": 1, "100100011": 1, "111101101": 2, "111011110": 1, "011011101": 3, "000100110": 1, "111000101": 1, "000111101": 1, "000000010": 1, "000101101": 1, "111011111": 1, "000101010": 1, "010111010": 1}}, {"bench": "ghz", "setting": [3, 3, 3], "cz_twirl": [[0, 0], [3, 3], [0, 3], [1, 3], [3, 2], [3, 1], [1, 3], [2, 1], [0, 0], [0, 1], [3, 1], [2, 2], [2, 0], [1, 3], [2, 1], [0, 0], [3, 3], [0, 1]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 1], "s": [4, 1]}, "twirl": 8, "seed": [20261003, 2938993978, 7, 8], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10011": 57, "10110": 64, "10101": 63, "11001": 58, "11111": 65, "10000": 67, "11010": 65, "11011": 44, "00100": 9, "11100": 72, "10100": 51, "10010": 31, "00011": 11, "11110": 46, "11101": 39, "10001": 50, "01111": 14, "00000": 9, "00111": 4, "00010": 11, "00101": 16, "11000": 40, "10111": 32, "01100": 15, "01010": 16, "00110": 11, "01110": 6, "00001": 8, "01101": 8, "01001": 6, "01000": 8, "01011": 4}, "counts_mcm": {"110001101": 122, "001001010": 85, "001001101": 83, "110001010": 107, "110110010": 103, "100110101": 2, "110110101": 90, "101001101": 12, "011001010": 13, "001110010": 82, "110110011": 1, "111110101": 27, "111001101": 17, "110001110": 1, "001110101": 94, "101110101": 13, "000110101": 3, "101110010": 14, "000001101": 2, "101001010": 8, "000001010": 2, "010110101": 3, "110010010": 1, "111110010": 20, "011001101": 9, "111001010": 21, "111001110": 1, "010110010": 2, "110110110": 2, "110111101": 3, "011110010": 17, "011111010": 2, "011110101": 8, "100001101": 1, "110000101": 1, "111010010": 1, "011110001": 1, "001010010": 3, "001111101": 1, "110001100": 1, "011010010": 1, "000110010": 1, "001111010": 1, "010001101": 3, "001010101": 1, "011000010": 1, "001000101": 1, "111110011": 1, "010001010": 4, "001001011": 1, "110111010": 2, "100001010": 1, "001000010": 1, "100110010": 1, "001110001": 1}}, {"bench": "ghz", "setting": [3, 3, 3], "cz_twirl": [[2, 2], [3, 0], [2, 1], [2, 2], [3, 2], [0, 2], [0, 2], [2, 1], [1, 1], [2, 1], [3, 3], [1, 1], [0, 0], [0, 2], [0, 1], [2, 1], [3, 1], [0, 2]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 0]}, "twirl": 9, "seed": [20261003, 2938993978, 7, 9], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"01101": 49, "11001": 10, "01000": 46, "00011": 35, "01010": 32, "10110": 19, "01001": 26, "00100": 40, "00001": 44, "10000": 14, "10111": 39, "00010": 48, "11000": 33, "10001": 20, "11010": 20, "10010": 35, "01110": 42, "01011": 57, "10100": 32, "00000": 38, "11011": 20, "00101": 30, "00111": 48, "11111": 22, "00110": 28, "10101": 19, "11100": 16, "01111": 31, "10011": 18, "11110": 29, "01100": 44, "11101": 16}, "counts_mcm": {"101110010": 96, "010110010": 80, "101001010": 106, "010001101": 96, "101001101": 96, "101110101": 109, "110110010": 15, "111110010": 24, "101110111": 1, "110110101": 25, "010001010": 95, "010110101": 90, "011001010": 16, "011001101": 14, "010010101": 4, "111001101": 14, "111001010": 16, "011110010": 9, "111110101": 19, "000001010": 4, "110001101": 10, "110001010": 11, "110001110": 1, "100001101": 7, "001110010": 1, "100001010": 4, "101010101": 2, "101001110": 2, "101110110": 2, "001001101": 4, "101001001": 2, "011110101": 8, "101111101": 3, "101000101": 1, "010000010": 1, "000110010": 2, "100110101": 1, "100110010": 2, "101000010": 1, "011111101": 1, "101010010": 1, "111111010": 1, "010001110": 1, "000110000": 1, "010001011": 1}}, {"bench": "ghz", "setting": [3, 3, 3], "cz_twirl": [[1, 2], [0, 2], [3, 1], [2, 2], [1, 2], [2, 2], [2, 0], [0, 1], [2, 0], [1, 2], [1, 1], [2, 0], [0, 2], [1, 2], [0, 1], [1, 3], [2, 2], [3, 1]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 0]}, "twirl": 10, "seed": [20261003, 2938993978, 7, 10], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"01000": 54, "00010": 48, "01110": 41, "01010": 39, "00101": 28, "00110": 31, "11011": 25, "10000": 19, "11000": 21, "01101": 50, "00111": 52, "10111": 24, "00000": 36, "10010": 27, "11001": 21, "11100": 19, "11101": 28, "00100": 55, "10001": 27, "00011": 26, "10100": 29, "11110": 30, "10101": 17, "01111": 40, "00001": 44, "01001": 28, "11111": 21, "10011": 12, "01100": 30, "11010": 15, "10110": 22, "01011": 41}, "counts_mcm": {"100100100": 77, "011100011": 108, "100011100": 79, "011011011": 106, "101011100": 18, "100100011": 86, "100011011": 92, "011011100": 106, "110011100": 9, "011111100": 2, "110011011": 10, "011100100": 130, "111011011": 18, "100101011": 2, "000011011": 2, "110100011": 20, "111011100": 13, "110100100": 12, "111100100": 14, "010011011": 3, "101100100": 11, "111100011": 15, "010011100": 1, "000011100": 2, "001011011": 3, "001100011": 3, "101100011": 13, "011100101": 2, "101011011": 11, "101011111": 1, "001100100": 1, "101101100": 1, "011000011": 1, "010100100": 3, "101111100": 1, "011111011": 2, "011011111": 4, "001011100": 2, "110100111": 1, "100101100": 1, "010100011": 1, "000111011": 1, "111100000": 1, "100100101": 1, "011011101": 1, "110100110": 1, "011000100": 1, "000100011": 1, "011101011": 1, "100100111": 1, "100011111": 2, "101000011": 1, "100111100": 1}}, {"bench": "ghz", "setting": [3, 3, 3], "cz_twirl": [[3, 2], [3, 3], [1, 1], [3, 0], [0, 0], [0, 2], [3, 1], [2, 1], [1, 0], [2, 2], [2, 0], [0, 1], [0, 0], [2, 1], [1, 1], [1, 0], [0, 1], [3, 2]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 11, "seed": [20261003, 2938993978, 7, 11], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11001": 65, "10100": 41, "11111": 63, "10101": 61, "10000": 61, "01111": 13, "10001": 40, "11010": 71, "10011": 57, "10111": 49, "01010": 15, "01101": 6, "11011": 43, "10110": 57, "11110": 40, "00110": 10, "00011": 15, "11000": 53, "00101": 11, "11100": 56, "10010": 42, "11101": 38, "00000": 9, "01001": 10, "01100": 11, "01011": 10, "00010": 12, "01110": 10, "00100": 10, "00001": 9, "01000": 7, "00111": 5}, "counts_mcm": {"001100010": 100, "110100010": 117, "001011010": 92, "110011101": 119, "111011010": 14, "001011101": 78, "011101010": 2, "001100101": 93, "011011011": 1, "111100101": 13, "110011010": 100, "011011101": 9, "011011010": 7, "111011101": 18, "000100101": 2, "101011010": 12, "110101101": 1, "001111010": 5, "011100010": 13, "011100101": 11, "101100101": 12, "110100101": 94, "001101101": 4, "110100110": 1, "110000010": 1, "010000010": 1, "101100010": 10, "101011101": 13, "111100010": 18, "100100101": 1, "110100111": 1, "100011101": 2, "000011101": 1, "110011111": 1, "010011010": 3, "110000101": 1, "010100010": 3, "101011011": 1, "111101101": 1, "001011110": 1, "001110101": 1, "110101110": 1, "110011110": 2, "110101010": 3, "001111101": 2, "001101010": 1, "110011011": 1, "001100100": 1, "110111101": 1, "000100010": 1, "100100010": 1, "001000010": 1, "111101010": 1, "110100011": 1, "010100101": 1, "110111010": 1, "011100111": 1, "000011010": 1, "110011100": 1}}, {"bench": "ghz", "setting": [3, 3, 3], "cz_twirl": [[0, 3], [3, 0], [3, 3], [1, 3], [0, 3], [2, 3], [3, 2], [0, 1], [1, 3], [2, 2], [3, 3], [3, 1], [3, 2], [0, 3], [3, 1], [2, 0], [3, 3], [2, 0]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 12, "seed": [20261003, 2938993978, 7, 12], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"01000": 11, "10000": 47, "10100": 70, "10001": 62, "10110": 39, "11110": 69, "11101": 67, "11111": 41, "10010": 72, "11000": 59, "11011": 64, "10011": 40, "10101": 41, "01101": 9, "11010": 37, "00001": 11, "00010": 7, "01110": 11, "11100": 46, "11001": 52, "01011": 7, "00011": 9, "01100": 3, "00100": 14, "10111": 50, "00110": 11, "01001": 11, "00111": 8, "00101": 9, "00000": 7, "01111": 11, "01010": 5}, "counts_mcm": {"111011001": 118, "111100001": 108, "111011110": 96, "000100110": 90, "001100110": 10, "010100110": 15, "011100001": 4, "101011110": 4, "000011001": 65, "111100110": 110, "001011001": 14, "100100110": 14, "100100001": 10, "100011110": 8, "011011001": 6, "010100001": 13, "000100010": 3, "000100001": 107, "010011011": 1, "001011110": 13, "000011110": 84, "111101111": 1, "100011001": 12, "000000001": 1, "111111110": 3, "010011110": 15, "110011110": 5, "001100001": 9, "010011001": 8, "000000111": 1, "000101001": 1, "000110001": 1, "101011001": 4, "010111110": 1, "101100110": 1, "001011010": 1, "111110001": 1, "110100110": 2, "111100010": 3, "011011110": 4, "110100001": 4, "111011010": 5, "000101110": 1, "110011001": 1, "110110110": 1, "011100110": 2, "010111001": 1, "111101001": 4, "000011111": 2, "010011010": 1, "111000110": 1, "110010110": 1, "111011111": 3, "000100111": 1, "101100001": 2, "000111001": 1, "111101110": 1, "111100111": 1}}, {"bench": "ghz", "setting": [3, 3, 3], "cz_twirl": [[3, 2], [0, 1], [1, 1], [3, 1], [2, 0], [2, 1], [3, 2], [3, 1], [1, 1], [1, 2], [0, 2], [2, 1], [3, 0], [1, 2], [1, 3], [1, 2], [0, 1], [3, 1]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 13, "seed": [20261003, 2938993978, 7, 13], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11100": 51, "11010": 61, "11101": 65, "10010": 42, "10101": 68, "00000": 14, "10000": 62, "11111": 54, "01100": 13, "11110": 48, "11001": 48, "01011": 8, "11011": 45, "00101": 11, "11000": 37, "00001": 6, "01000": 9, "10011": 62, "10001": 44, "10100": 60, "10110": 67, "10111": 40, "01110": 6, "01111": 13, "00110": 10, "00100": 7, "00011": 11, "01101": 9, "01001": 10, "01010": 8, "00111": 6, "00010": 5}, "counts_mcm": {"010110010": 85, "101001010": 103, "111110010": 12, "010001010": 94, "010110101": 92, "101110101": 104, "101001101": 92, "010001101": 103, "101110010": 105, "110110101": 14, "011110101": 9, "011001101": 16, "001001010": 5, "111001010": 18, "110110010": 17, "010110100": 1, "010000010": 1, "110001101": 14, "011001010": 16, "101001000": 1, "001110101": 4, "101001100": 2, "110001010": 12, "111001011": 1, "111001101": 13, "101010010": 1, "101111101": 1, "101110011": 1, "100110010": 3, "010001011": 1, "011110010": 15, "101010101": 2, "100001010": 4, "111110101": 11, "010010010": 5, "001001101": 4, "010110011": 1, "010111010": 1, "011010101": 1, "010001001": 1, "000001010": 2, "011111010": 2, "011010010": 1, "000001101": 1, "100110101": 2, "101001110": 1, "111010101": 1, "110000101": 1, "001110010": 2, "110010101": 1}}, {"bench": "ghz", "setting": [3, 3, 3], "cz_twirl": [[2, 1], [2, 0], [1, 3], [1, 0], [3, 3], [0, 3], [0, 0], [3, 2], [2, 1], [3, 0], [1, 1], [2, 0], [2, 2], [3, 0], [2, 2], [3, 1], [3, 0], [3, 3]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 0]}, "twirl": 14, "seed": [20261003, 2938993978, 7, 14], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"00100": 52, "01110": 49, "00000": 39, "00110": 26, "01001": 34, "11000": 36, "11110": 25, "01100": 28, "00101": 31, "01101": 49, "01011": 51, "00001": 48, "01000": 56, "10101": 16, "10110": 12, "11011": 26, "10100": 21, "10111": 15, "00010": 63, "11101": 37, "11100": 24, "11111": 16, "01010": 31, "10001": 18, "10011": 27, "10010": 31, "01111": 20, "00111": 46, "00011": 26, "10000": 21, "11001": 14, "11010": 12}, "counts_mcm": {"011100000": 94, "100100000": 98, "011111000": 4, "100011111": 82, "011011000": 100, "111011000": 16, "101011111": 12, "100011000": 77, "011100111": 90, "011011111": 106, "100100111": 111, "101011000": 12, "101100111": 18, "111011111": 20, "101100000": 21, "110011111": 17, "011101111": 1, "111100111": 17, "011000000": 2, "111100011": 1, "011000111": 1, "011100100": 1, "011011001": 2, "110011000": 18, "101111000": 1, "110100000": 10, "000100111": 3, "110100111": 16, "100101111": 3, "011101000": 2, "111100000": 14, "100011100": 1, "111100001": 2, "010100111": 1, "010100000": 1, "001011000": 1, "111101111": 1, "001011111": 2, "100100011": 2, "100000000": 1, "101101111": 1, "011011011": 1, "100111000": 1, "011111111": 1, "100111111": 1, "100101000": 1, "100000111": 2, "011100001": 1, "101000000": 2, "101101000": 2, "101011001": 1, "000011000": 1, "110011011": 1, "011111011": 1, "001100000": 1}}, {"bench": "ghz", "setting": [3, 3, 3], "cz_twirl": [[1, 1], [1, 3], [3, 3], [1, 2], [2, 1], [0, 3], [3, 3], [0, 0], [2, 0], [1, 0], [0, 3], [2, 3], [3, 0], [2, 3], [0, 3], [0, 2], [2, 3], [0, 0]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 1], "s": [4, 0]}, "twirl": 15, "seed": [20261003, 2938993978, 7, 15], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11000": 15, "00001": 26, "11110": 17, "00000": 59, "00101": 52, "10000": 25, "01000": 38, "01010": 51, "00010": 32, "10110": 25, "01101": 24, "11001": 27, "00110": 45, "00011": 50, "00100": 37, "10100": 19, "01001": 50, "10010": 17, "00111": 52, "10011": 33, "11111": 20, "01111": 53, "11010": 30, "01100": 45, "10111": 13, "10001": 13, "01011": 26, "11101": 10, "11100": 27, "10101": 21, "11011": 13, "01110": 35}, "counts_mcm": {"110001010": 91, "001110101": 98, "001001010": 97, "011110101": 10, "110110101": 113, "111110111": 1, "001001101": 94, "110110010": 106, "111110010": 21, "101110010": 16, "011001010": 14, "110001101": 107, "111001101": 13, "010110010": 2, "011001101": 10, "001110010": 81, "101001010": 7, "111110101": 17, "110110011": 2, "011110010": 12, "001111101": 1, "101110101": 10, "101001101": 12, "010110101": 4, "010001010": 4, "111001010": 14, "010001101": 3, "100001010": 1, "001010101": 2, "100110010": 1, "110111010": 4, "110001011": 3, "110000010": 2, "001000010": 1, "001110110": 3, "001001011": 4, "111000101": 1, "110110100": 1, "100110101": 1, "110110111": 1, "110111101": 1, "110110110": 2, "001111010": 2, "000001101": 1, "011010010": 1, "000001010": 2, "001001110": 2, "000110010": 1, "001001111": 1, "001010010": 1, "011110011": 1}}, {"bench": "ghz", "setting": [3, 3, 3], "cz_twirl": [[0, 0], [1, 3], [1, 3], [0, 2], [3, 0], [3, 3], [2, 1], [2, 2], [1, 3], [3, 1], [0, 3], [0, 3], [3, 2], [3, 3], [1, 1], [0, 2], [1, 1], [2, 3]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 16, "seed": [20261003, 2938993978, 7, 16], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11001": 51, "10011": 43, "11110": 57, "00111": 8, "10000": 50, "00100": 18, "10010": 64, "10111": 73, "01100": 6, "00010": 14, "11101": 61, "11000": 70, "01101": 9, "00001": 8, "11111": 42, "11010": 65, "01010": 10, "10100": 70, "00101": 7, "11100": 28, "11011": 56, "10001": 53, "10101": 34, "10110": 34, "01011": 12, "00011": 8, "01000": 14, "00000": 6, "01110": 10, "01111": 7, "00110": 5, "01001": 7}, "counts_mcm": {"100101010": 93, "011101010": 109, "100010010": 99, "011010101": 99, "100010101": 90, "011101101": 98, "111101101": 18, "011011010": 3, "100101101": 96, "110101101": 10, "101110010": 1, "011010010": 86, "011001101": 2, "101110101": 1, "101101101": 14, "110010101": 13, "101010010": 15, "111010010": 22, "000010010": 5, "000101101": 3, "111101010": 15, "110010010": 7, "100010110": 2, "101101010": 18, "111001010": 1, "111010101": 17, "100110101": 1, "000010101": 3, "110101010": 11, "011100010": 1, "100000010": 1, "101010101": 12, "110011101": 2, "100101110": 1, "010010101": 1, "001101010": 1, "001010101": 1, "000101001": 1, "100110010": 1, "100001101": 1, "011011101": 1, "001010010": 3, "100010000": 2, "011000010": 1, "011110010": 2, "011010011": 2, "011101011": 1, "110110010": 1, "010101010": 2, "100010011": 1, "010101001": 1, "110010001": 1, "110010110": 1, "111011010": 1, "100100010": 1, "101001101": 1, "001101101": 1, "010101101": 1, "111011101": 1}}, {"bench": "ghz", "setting": [3, 3, 3], "cz_twirl": [[0, 0], [1, 3], [2, 0], [0, 2], [3, 1], [0, 3], [2, 2], [0, 0], [2, 1], [3, 2], [1, 3], [0, 1], [3, 1], [2, 2], [3, 3], [3, 0], [2, 2], [2, 1]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 17, "seed": [20261003, 2938993978, 7, 17], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"00000": 43, "01110": 33, "11001": 25, "11011": 18, "01001": 68, "11010": 30, "00110": 65, "01000": 29, "11111": 18, "10011": 26, "00010": 31, "00111": 30, "11100": 24, "00101": 44, "10101": 28, "10000": 25, "00001": 29, "10001": 10, "00011": 53, "10110": 20, "01010": 49, "01011": 44, "10100": 13, "10111": 18, "01100": 39, "11000": 19, "01111": 48, "00100": 42, "01101": 33, "11110": 18, "11101": 14, "10010": 14}, "counts_mcm": {"111010110": 126, "000101110": 89, "000010001": 85, "000101001": 75, "100101110": 9, "011010001": 7, "000010110": 84, "010101001": 14, "010101110": 14, "010010110": 11, "111101110": 110, "001010110": 15, "111101001": 101, "011101110": 6, "111010001": 114, "100101001": 9, "110101001": 5, "101010110": 5, "001010001": 15, "100010110": 10, "010010001": 13, "001101110": 11, "000110110": 3, "100010001": 4, "001101001": 10, "111101111": 1, "111100001": 1, "101010111": 1, "111100110": 2, "011101001": 4, "110101110": 5, "001010010": 1, "000101010": 3, "111011001": 4, "110010010": 1, "100110110": 1, "101101110": 2, "000100110": 1, "111011110": 2, "101010001": 3, "110010110": 4, "011010110": 4, "110010001": 2, "101101001": 1, "000011110": 2, "000101101": 1, "111101010": 2, "011101000": 1, "010101010": 1, "111010111": 1, "000010100": 1, "111001001": 1, "010100110": 1, "111110110": 1}}, {"bench": "ghz", "setting": [3, 3, 3], "cz_twirl": [[2, 2], [2, 1], [0, 1], [2, 0], [3, 3], [3, 1], [3, 2], [2, 1], [1, 2], [1, 1], [3, 1], [3, 1], [1, 0], [0, 1], [2, 0], [1, 2], [1, 3], [1, 2]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 1], "d3": [3, 0], "s": [4, 0]}, "twirl": 18, "seed": [20261003, 2938993978, 7, 18], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"00101": 61, "10001": 23, "01010": 44, "11001": 26, "00011": 53, "01101": 31, "00110": 55, "01110": 25, "00100": 36, "01011": 26, "01111": 46, "11111": 29, "00111": 25, "00001": 31, "11101": 22, "00000": 50, "11100": 31, "10101": 30, "11010": 26, "01001": 42, "11011": 17, "10011": 20, "10010": 16, "11000": 21, "10110": 24, "01000": 37, "10111": 11, "01100": 51, "10100": 17, "10000": 20, "00010": 33, "11110": 21}, "counts_mcm": {"010001111": 102, "101001111": 87, "000110000": 2, "010000111": 2, "010110111": 79, "010110000": 100, "110001111": 13, "101001000": 102, "110001000": 19, "101110111": 96, "010111000": 1, "100001111": 3, "111110111": 17, "110110111": 11, "010001001": 1, "011001000": 13, "101110000": 125, "010001000": 95, "011110111": 11, "011110000": 11, "111110000": 21, "011001111": 18, "110110000": 11, "111001000": 9, "101111000": 1, "011000111": 1, "111001111": 13, "101010111": 2, "101010000": 2, "111110001": 1, "101110011": 1, "100110000": 2, "110010000": 1, "000110111": 1, "001110111": 4, "001001000": 3, "010111111": 1, "000001000": 1, "010001011": 2, "100110111": 1, "110110100": 1, "010010000": 1, "010110011": 2, "001110000": 1, "100001000": 3, "101001001": 1, "101000111": 1, "101001011": 1, "111000000": 1, "011110011": 1, "111000111": 1}}, {"bench": "ghz", "setting": [3, 3, 3], "cz_twirl": [[3, 0], [3, 2], [1, 1], [1, 1], [2, 2], [0, 2], [2, 1], [0, 2], [2, 3], [0, 1], [1, 3], [1, 0], [0, 2], [1, 3], [3, 0], [0, 1], [3, 2], [3, 1]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 1]}, "twirl": 19, "seed": [20261003, 2938993978, 7, 19], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11010": 38, "11111": 40, "10000": 44, "11011": 66, "10100": 68, "00110": 12, "10011": 41, "01101": 9, "11001": 50, "10110": 42, "10001": 65, "10010": 64, "01010": 14, "01111": 9, "00001": 11, "11110": 56, "10101": 42, "11101": 51, "00011": 9, "11100": 52, "11000": 69, "00000": 11, "01000": 11, "10111": 60, "00101": 7, "01100": 8, "01011": 8, "00010": 8, "00100": 11, "01110": 6, "00111": 12, "01001": 6}, "counts_mcm": {"000101101": 84, "000010101": 79, "000010010": 85, "111010010": 100, "001010010": 15, "111101101": 114, "111101010": 103, "111010101": 129, "011010101": 6, "100010010": 11, "001010101": 9, "100010101": 11, "011101010": 9, "010110101": 1, "111011010": 3, "001101101": 14, "100101010": 10, "000101010": 70, "010101101": 14, "111001010": 2, "010010010": 14, "010101010": 9, "111010001": 2, "011101101": 6, "001101010": 16, "110010101": 2, "101110010": 2, "101101101": 2, "000010011": 2, "000110010": 2, "111101011": 2, "110010010": 1, "010010101": 16, "000101110": 3, "110101010": 3, "011010010": 4, "000101111": 1, "010101110": 1, "100101101": 12, "000101100": 1, "101010101": 3, "111110010": 4, "000010100": 1, "111100010": 1, "101101010": 4, "000101011": 1, "101010010": 1, "000001101": 2, "111011101": 4, "000010001": 1, "110101101": 2, "111001101": 1, "111100101": 1, "111101110": 1, "100110010": 1, "110110101": 1, "111010111": 1}}, {"bench": "ghz", "setting": [2, 2, 1], "cz_twirl": [[3, 0], [0, 3], [0, 0], [2, 3], [1, 2], [0, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 0, "seed": [20261003, 2938993978, 8, 0], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"00111": 25, "00011": 55, "11011": 16, "10110": 34, "00000": 59, "01110": 27, "00110": 47, "01111": 48, "01100": 55, "11100": 37, "00001": 21, "00010": 24, "11010": 26, "01010": 72, "00100": 18, "10101": 35, "11000": 23, "01000": 24, "10011": 43, "00101": 55, "10010": 15, "10100": 7, "01001": 50, "11001": 28, "10000": 23, "01011": 27, "11111": 32, "11101": 13, "01101": 27, "11110": 13, "10111": 9, "10001": 12}, "counts_mcm": {"001": 106, "000": 146, "101": 115, "100": 164, "010": 109, "110": 121, "011": 107, "111": 132}}, {"bench": "ghz", "setting": [2, 2, 1], "cz_twirl": [[1, 3], [1, 0], [2, 2], [3, 3], [0, 1], [3, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 1, "seed": [20261003, 2938993978, 8, 1], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10101": 43, "01001": 56, "10011": 22, "00100": 33, "11010": 27, "01010": 54, "01100": 55, "00101": 58, "00111": 26, "10111": 11, "00110": 56, "11100": 27, "01111": 53, "11001": 28, "00011": 63, "10000": 31, "00001": 23, "00000": 59, "01101": 18, "10001": 12, "11111": 36, "00010": 28, "11101": 11, "11110": 16, "01011": 25, "11011": 14, "10110": 24, "01000": 21, "01110": 33, "10010": 13, "10100": 9, "11000": 15}, "counts_mcm": {"101": 131, "001": 116, "111": 125, "110": 149, "011": 106, "100": 139, "000": 125, "010": 109}}, {"bench": "ghz", "setting": [2, 2, 1], "cz_twirl": [[2, 3], [2, 0], [2, 3], [1, 3], [1, 3], [0, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 2, "seed": [20261003, 2938993978, 8, 2], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"00100": 61, "00011": 33, "01010": 32, "01101": 57, "00110": 32, "00010": 46, "00001": 52, "10111": 28, "11101": 24, "10001": 34, "11100": 10, "00101": 23, "10011": 15, "01011": 57, "01100": 23, "11010": 15, "10010": 23, "10000": 15, "01001": 29, "01000": 47, "11110": 27, "11111": 17, "10110": 15, "00111": 62, "10100": 32, "01111": 30, "11000": 22, "11001": 18, "10101": 13, "00000": 29, "01110": 51, "11011": 28}, "counts_mcm": {"001": 110, "110": 129, "100": 133, "101": 149, "011": 105, "111": 155, "010": 110, "000": 109}}, {"bench": "ghz", "setting": [2, 2, 1], "cz_twirl": [[0, 1], [3, 3], [3, 0], [3, 0], [2, 2], [3, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 0], "d3": [3, 1], "s": [4, 1]}, "twirl": 3, "seed": [20261003, 2938993978, 8, 3], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10000": 37, "01110": 13, "10010": 83, "01000": 11, "10011": 41, "11000": 79, "01100": 3, "11111": 33, "10001": 89, "11101": 68, "10111": 63, "00011": 9, "11110": 71, "01011": 8, "10110": 23, "11100": 30, "11011": 75, "01111": 7, "00010": 13, "00100": 11, "01010": 9, "11010": 31, "00101": 4, "01101": 14, "00110": 8, "11001": 34, "10100": 68, "10101": 33, "00111": 11, "00000": 7, "00001": 10, "01001": 4}, "counts_mcm": {"010": 119, "011": 111, "110": 123, "001": 123, "101": 150, "111": 128, "100": 140, "000": 106}}, {"bench": "ghz", "setting": [2, 2, 1], "cz_twirl": [[2, 3], [3, 2], [1, 2], [2, 0], [3, 2], [0, 2], [3, 3], [3, 1], [0, 1], [0, 3], [0, 3], [3, 0], [1, 0], [2, 3], [0, 3], [2, 0], [2, 3], [3, 2]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 4, "seed": [20261003, 2938993978, 8, 4], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11010": 33, "10001": 70, "10111": 65, "10010": 72, "11101": 62, "00010": 12, "11100": 42, "11110": 70, "10101": 40, "10000": 38, "01001": 6, "01110": 16, "11000": 77, "00111": 19, "01111": 7, "10100": 63, "00000": 9, "11011": 56, "01000": 15, "11001": 30, "00110": 6, "01011": 14, "11111": 41, "10011": 34, "01010": 5, "00101": 7, "00001": 15, "10110": 37, "01100": 6, "00100": 10, "00011": 11, "01101": 12}, "counts_mcm": {"000": 107, "001": 104, "011": 124, "010": 114, "111": 140, "101": 134, "100": 148, "110": 129}}, {"bench": "ghz", "setting": [2, 2, 1], "cz_twirl": [[1, 3], [3, 0], [3, 3], [0, 3], [0, 3], [3, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 5, "seed": [20261003, 2938993978, 8, 5], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11011": 77, "10011": 26, "01011": 13, "10001": 80, "11110": 59, "10010": 84, "00111": 15, "10111": 74, "10100": 73, "11101": 72, "11010": 25, "11000": 70, "10110": 35, "01001": 14, "11111": 24, "10101": 33, "01000": 16, "00100": 20, "01101": 15, "10000": 28, "11001": 27, "00010": 16, "00110": 8, "11100": 37, "00001": 21, "00011": 11, "00101": 3, "01100": 7, "01110": 6, "01111": 3, "01010": 7, "00000": 1}, "counts_mcm": {"010": 114, "011": 126, "111": 138, "101": 123, "001": 109, "100": 145, "000": 113, "110": 132}}, {"bench": "ghz", "setting": [2, 2, 1], "cz_twirl": [[2, 3], [2, 3], [0, 3], [2, 0], [0, 1], [1, 1], [0, 1], [2, 1], [2, 3], [1, 2], [0, 1], [2, 2], [1, 0], [1, 0], [1, 1], [0, 3], [2, 0], [3, 3]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 1], "s": [4, 0]}, "twirl": 6, "seed": [20261003, 2938993978, 8, 6], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"01111": 60, "10000": 24, "01001": 64, "00111": 20, "00110": 54, "10110": 26, "10011": 27, "01101": 17, "01010": 62, "00101": 55, "01110": 34, "11110": 15, "10100": 10, "11001": 28, "00010": 19, "11000": 11, "01011": 26, "00000": 61, "01100": 58, "10111": 19, "00011": 59, "11011": 13, "11010": 29, "01000": 22, "11100": 28, "00100": 33, "10001": 15, "10101": 24, "10010": 12, "11111": 30, "00001": 30, "11101": 15}, "counts_mcm": {"101": 154, "100": 153, "000": 106, "010": 102, "111": 139, "011": 85, "001": 125, "110": 136}}, {"bench": "ghz", "setting": [2, 2, 1], "cz_twirl": [[0, 1], [1, 3], [3, 0], [1, 2], [3, 2], [3, 3], [3, 1], [3, 1], [1, 1], [1, 3], [2, 0], [3, 1], [2, 2], [0, 0], [1, 3], [3, 2], [1, 3], [0, 2]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 7, "seed": [20261003, 2938993978, 8, 7], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11011": 63, "10010": 74, "11001": 33, "11110": 83, "01000": 16, "11100": 37, "11111": 25, "10011": 31, "11101": 72, "10001": 80, "10110": 41, "11000": 79, "10111": 62, "00110": 10, "01101": 8, "01001": 6, "00100": 11, "10100": 69, "10101": 28, "00010": 3, "11010": 44, "00001": 12, "10000": 37, "00000": 7, "01011": 16, "01010": 6, "01100": 9, "00011": 7, "01110": 7, "01111": 7, "00111": 13, "00101": 4}, "counts_mcm": {"111": 131, "100": 136, "101": 123, "110": 141, "010": 110, "011": 123, "001": 117, "000": 119}}, {"bench": "ghz", "setting": [2, 2, 1], "cz_twirl": [[3, 3], [0, 0], [2, 1], [0, 2], [3, 0], [3, 1], [2, 1], [2, 1], [1, 2], [2, 1], [0, 3], [0, 3], [0, 3], [2, 3], [0, 2], [1, 0], [0, 2], [0, 0]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 0]}, "twirl": 8, "seed": [20261003, 2938993978, 8, 8], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11101": 30, "00010": 68, "00000": 34, "01100": 23, "10100": 27, "01101": 46, "00101": 35, "01000": 58, "10111": 26, "00011": 27, "01011": 55, "01010": 26, "10010": 26, "10011": 18, "11111": 11, "00111": 63, "00001": 66, "10001": 28, "00110": 28, "11011": 29, "01110": 60, "10000": 14, "00100": 59, "01111": 23, "11110": 23, "11000": 23, "01001": 22, "10110": 5, "11001": 8, "10101": 17, "11100": 16, "11010": 6}, "counts_mcm": {"010": 106, "100": 147, "101": 161, "110": 134, "111": 122, "011": 95, "000": 123, "001": 112}}, {"bench": "ghz", "setting": [2, 2, 1], "cz_twirl": [[2, 1], [1, 2], [1, 3], [0, 3], [1, 2], [3, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 0], "d3": [3, 1], "s": [4, 1]}, "twirl": 9, "seed": [20261003, 2938993978, 8, 9], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"00111": 5, "11110": 29, "00100": 5, "10101": 68, "11111": 70, "11010": 75, "10110": 92, "11101": 35, "10010": 32, "10100": 47, "10011": 65, "11100": 67, "11001": 71, "10111": 29, "11000": 37, "10000": 68, "01001": 19, "00000": 11, "00010": 7, "01111": 17, "01000": 5, "00001": 7, "11011": 39, "01011": 6, "10001": 30, "01100": 15, "00110": 8, "01010": 15, "00011": 9, "00101": 10, "01110": 2, "01101": 5}, "counts_mcm": {"100": 120, "101": 125, "001": 117, "111": 151, "011": 120, "000": 116, "110": 150, "010": 101}}, {"bench": "ghz", "setting": [2, 2, 1], "cz_twirl": [[0, 0], [1, 2], [1, 2], [3, 0], [2, 0], [1, 0], [0, 2], [0, 1], [0, 2], [2, 0], [0, 0], [3, 1], [0, 3], [1, 0], [2, 2], [2, 1], [2, 3], [3, 1]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 0]}, "twirl": 10, "seed": [20261003, 2938993978, 8, 10], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"00001": 50, "10100": 28, "10001": 33, "10000": 22, "00100": 56, "11010": 13, "01011": 62, "00010": 54, "00111": 61, "11011": 23, "01101": 44, "00110": 37, "11110": 26, "01000": 64, "10111": 36, "01110": 53, "00101": 25, "10011": 10, "11100": 13, "11111": 14, "01001": 24, "01010": 29, "10010": 31, "00000": 27, "10101": 13, "11000": 28, "01100": 24, "01111": 32, "10110": 10, "11101": 23, "00011": 26, "11001": 9}, "counts_mcm": {"101": 124, "001": 108, "111": 147, "010": 120, "011": 107, "110": 147, "100": 138, "000": 109}}, {"bench": "ghz", "setting": [2, 2, 1], "cz_twirl": [[2, 3], [2, 1], [1, 0], [0, 0], [2, 3], [2, 3], [1, 3], [0, 0], [2, 3], [1, 1], [1, 2], [1, 0], [3, 2], [1, 1], [3, 0], [0, 2], [1, 2], [2, 2]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 11, "seed": [20261003, 2938993978, 8, 11], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10010": 69, "10000": 32, "10101": 36, "11000": 65, "11110": 68, "11101": 71, "01011": 13, "11011": 78, "10100": 81, "11010": 33, "10001": 78, "11111": 31, "01000": 16, "01010": 6, "10111": 81, "00111": 15, "10011": 25, "00101": 7, "00010": 11, "00100": 11, "01111": 2, "11001": 41, "11100": 33, "10110": 37, "00001": 11, "01101": 16, "01110": 10, "01100": 6, "00011": 5, "00110": 2, "00000": 9, "01001": 1}, "counts_mcm": {"101": 145, "010": 109, "111": 135, "100": 152, "011": 106, "000": 121, "110": 131, "001": 101}}, {"bench": "ghz", "setting": [2, 2, 1], "cz_twirl": [[1, 2], [0, 0], [0, 2], [0, 2], [3, 1], [2, 0], [0, 0], [1, 1], [3, 3], [0, 1], [2, 1], [0, 0], [0, 0], [1, 3], [1, 1], [3, 1], [0, 3], [3, 2]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 0], "d3": [3, 1], "s": [4, 0]}, "twirl": 12, "seed": [20261003, 2938993978, 8, 12], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"01001": 31, "10000": 11, "11101": 29, "01111": 14, "11111": 26, "10010": 24, "10111": 26, "00111": 50, "01110": 64, "11000": 38, "00011": 25, "00010": 64, "00001": 57, "00000": 28, "11011": 21, "10011": 14, "11110": 22, "00110": 28, "00101": 27, "01100": 24, "01101": 55, "00100": 53, "11100": 17, "01011": 57, "01000": 65, "10001": 25, "10100": 27, "10110": 14, "10101": 12, "11001": 19, "11010": 12, "01010": 21}, "counts_mcm": {"111": 145, "101": 151, "011": 104, "010": 115, "000": 116, "100": 129, "001": 107, "110": 133}}, {"bench": "ghz", "setting": [2, 2, 1], "cz_twirl": [[1, 1], [0, 0], [2, 1], [2, 3], [1, 2], [3, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 1], "s": [4, 0]}, "twirl": 13, "seed": [20261003, 2938993978, 8, 13], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11111": 26, "00000": 46, "10101": 32, "01111": 57, "01001": 61, "10110": 27, "11000": 15, "01010": 62, "01110": 29, "00011": 55, "01011": 30, "11001": 33, "00111": 19, "10111": 12, "11011": 9, "00101": 57, "10000": 42, "00110": 63, "00001": 23, "10001": 11, "10011": 24, "00010": 28, "11010": 31, "11100": 38, "01000": 29, "01100": 52, "11110": 8, "11101": 14, "01101": 16, "10010": 13, "10100": 12, "00100": 26}, "counts_mcm": {"110": 143, "101": 151, "111": 141, "001": 97, "010": 102, "011": 113, "100": 137, "000": 116}}, {"bench": "ghz", "setting": [2, 2, 1], "cz_twirl": [[0, 2], [1, 2], [0, 3], [3, 0], [2, 2], [1, 2], [2, 0], [3, 0], [2, 2], [3, 1], [0, 3], [0, 0], [2, 2], [2, 2], [1, 2], [3, 2], [1, 3], [2, 2]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 0], "s": [4, 0]}, "twirl": 14, "seed": [20261003, 2938993978, 8, 14], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"00011": 15, "10101": 9, "10100": 32, "11110": 35, "11000": 35, "00010": 66, "01010": 32, "10001": 17, "10110": 8, "01000": 51, "01110": 60, "01011": 51, "10010": 24, "00001": 61, "11111": 14, "11100": 15, "00111": 61, "00100": 53, "10111": 29, "10000": 18, "11011": 26, "01111": 20, "11010": 10, "00101": 32, "11101": 30, "01101": 60, "01001": 26, "00000": 32, "01100": 27, "00110": 33, "10011": 12, "11001": 6}, "counts_mcm": {"010": 119, "101": 131, "001": 105, "100": 156, "011": 104, "111": 151, "000": 111, "110": 123}}, {"bench": "ghz", "setting": [2, 2, 1], "cz_twirl": [[0, 0], [3, 2], [3, 2], [1, 2], [0, 0], [3, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 0]}, "twirl": 15, "seed": [20261003, 2938993978, 8, 15], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"00000": 21, "00001": 70, "01010": 27, "01101": 59, "01011": 51, "01000": 65, "00100": 71, "11010": 12, "00010": 51, "00111": 53, "10011": 15, "00011": 29, "01110": 59, "11110": 19, "01100": 38, "11011": 24, "00101": 20, "11101": 21, "11001": 12, "11000": 25, "10010": 29, "11100": 13, "11111": 14, "10100": 27, "10000": 16, "10110": 11, "01111": 28, "00110": 25, "01001": 25, "10001": 30, "10111": 28, "10101": 12}, "counts_mcm": {"001": 129, "011": 124, "101": 115, "111": 150, "010": 128, "000": 91, "100": 121, "110": 142}}, {"bench": "ghz", "setting": [2, 2, 1], "cz_twirl": [[3, 2], [1, 1], [0, 1], [3, 1], [0, 0], [1, 3], [1, 3], [3, 3], [0, 0], [2, 2], [3, 1], [2, 2], [2, 2], [0, 3], [1, 2], [3, 3], [1, 3], [1, 3]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 16, "seed": [20261003, 2938993978, 8, 16], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11110": 80, "11000": 53, "11101": 76, "11001": 39, "10100": 73, "11011": 65, "10000": 39, "00001": 15, "00100": 16, "10111": 70, "10010": 79, "01110": 15, "01111": 5, "10110": 34, "00110": 2, "10011": 32, "01011": 7, "11111": 45, "10001": 69, "11100": 37, "10101": 25, "01010": 7, "00010": 11, "01000": 16, "00111": 8, "11010": 39, "00011": 7, "01101": 13, "00101": 4, "00000": 6, "01100": 6, "01001": 7}, "counts_mcm": {"111": 148, "011": 128, "101": 131, "001": 112, "100": 136, "000": 113, "010": 99, "110": 133}}, {"bench": "ghz", "setting": [2, 2, 1], "cz_twirl": [[0, 0], [0, 2], [0, 0], [3, 0], [1, 2], [3, 0], [0, 3], [2, 0], [3, 1], [1, 3], [3, 2], [2, 3], [3, 1], [1, 1], [3, 3], [1, 1], [2, 3], [2, 3]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 17, "seed": [20261003, 2938993978, 8, 17], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"01011": 30, "00010": 27, "01000": 18, "00011": 60, "11000": 15, "01001": 67, "00101": 64, "00000": 50, "10011": 25, "00110": 60, "10101": 32, "01101": 24, "11010": 33, "10100": 12, "00001": 22, "01111": 65, "01100": 56, "11100": 28, "01010": 54, "11101": 17, "10000": 22, "10111": 20, "00111": 25, "10110": 25, "11110": 5, "00100": 26, "11111": 30, "11011": 11, "10010": 10, "10001": 11, "01110": 30, "11001": 26}, "counts_mcm": {"100": 145, "111": 132, "101": 143, "011": 120, "110": 141, "010": 112, "001": 115, "000": 92}}, {"bench": "ghz", "setting": [2, 2, 1], "cz_twirl": [[0, 3], [3, 1], [3, 1], [1, 3], [2, 1], [2, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 1], "s": [4, 1]}, "twirl": 18, "seed": [20261003, 2938993978, 8, 18], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11000": 37, "11111": 75, "11010": 66, "10101": 65, "10110": 76, "10000": 94, "11001": 84, "00010": 12, "10011": 56, "11101": 35, "01000": 4, "10010": 37, "10111": 29, "10100": 38, "11011": 38, "00110": 9, "01010": 13, "00101": 18, "11110": 31, "11100": 63, "01011": 5, "01100": 16, "00001": 7, "10001": 32, "01111": 15, "01001": 12, "00111": 4, "00011": 8, "01101": 2, "00100": 7, "00000": 11, "01110": 1}, "counts_mcm": {"111": 158, "001": 111, "110": 135, "100": 123, "101": 134, "010": 112, "000": 108, "011": 119}}, {"bench": "ghz", "setting": [2, 2, 1], "cz_twirl": [[3, 0], [3, 3], [0, 2], [0, 3], [0, 2], [0, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 0], "d3": [3, 1], "s": [4, 0]}, "twirl": 19, "seed": [20261003, 2938993978, 8, 19], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"00001": 24, "11001": 15, "01100": 46, "11011": 11, "01001": 53, "00011": 61, "00101": 57, "11100": 37, "01011": 27, "01110": 25, "10001": 20, "10000": 39, "10011": 22, "10100": 11, "00100": 27, "00000": 67, "01111": 64, "11111": 27, "00111": 17, "11010": 38, "01000": 25, "10111": 13, "00010": 31, "10101": 35, "10110": 21, "01101": 20, "00110": 65, "01010": 48, "11000": 11, "10010": 18, "11101": 15, "11110": 10}, "counts_mcm": {"000": 113, "010": 115, "110": 127, "001": 121, "011": 111, "100": 141, "111": 115, "101": 157}}, {"bench": "ghz", "setting": [2, 2, 3], "cz_twirl": [[2, 0], [1, 1], [0, 3], [0, 0], [2, 2], [3, 2], [2, 3], [2, 1], [0, 3], [3, 1], [1, 2], [0, 0], [3, 3], [2, 1], [1, 2], [1, 2], [3, 1], [3, 2]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 0], "s": [4, 0]}, "twirl": 0, "seed": [20261003, 2938993978, 9, 0], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11001": 13, "10111": 31, "00111": 46, "10101": 21, "01110": 55, "11000": 26, "01000": 62, "00101": 30, "10000": 10, "01101": 55, "11101": 26, "10001": 19, "00001": 59, "00010": 41, "01011": 51, "00100": 56, "01010": 34, "11110": 24, "11100": 19, "01100": 25, "01001": 28, "10110": 21, "11011": 16, "10100": 29, "00110": 38, "10011": 10, "00000": 29, "10010": 21, "01111": 30, "11010": 17, "11111": 17, "00011": 41}, "counts_mcm": {"001001110": 15, "111110001": 107, "111001001": 103, "000001001": 82, "100001110": 5, "001110001": 11, "111001110": 127, "001110110": 14, "111110110": 117, "000110001": 93, "000110110": 91, "010001001": 7, "010110110": 7, "101001001": 5, "001001001": 14, "100110110": 11, "000001110": 72, "101110110": 5, "111000001": 1, "101110001": 3, "010001110": 12, "011001110": 8, "100001001": 12, "100110001": 15, "000010110": 2, "011110001": 8, "000110010": 2, "111001111": 2, "110001110": 4, "011001001": 4, "111110111": 5, "010110001": 7, "101001110": 1, "000010001": 1, "010010001": 1, "111111001": 1, "111010110": 1, "110110110": 2, "111001000": 2, "000001000": 2, "111001101": 1, "000100110": 1, "110110001": 3, "000001111": 2, "000001010": 2, "101001111": 1, "110110111": 1, "111110000": 1, "000111001": 1, "111001011": 1, "101111001": 1, "011110110": 2, "110001001": 1}}, {"bench": "ghz", "setting": [2, 2, 3], "cz_twirl": [[3, 2], [3, 0], [2, 0], [1, 1], [1, 0], [0, 3], [3, 1], [0, 1], [0, 1], [3, 0], [2, 1], [0, 0], [0, 1], [1, 0], [0, 3], [0, 1], [0, 1], [3, 0]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 1, "seed": [20261003, 2938993978, 9, 1], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11011": 69, "11000": 72, "01110": 9, "00100": 10, "11010": 50, "11001": 52, "10100": 76, "11110": 61, "01111": 5, "11101": 61, "01011": 12, "10011": 31, "10111": 89, "10010": 68, "10000": 36, "00001": 10, "00000": 5, "11100": 37, "10001": 77, "10110": 25, "00111": 10, "11111": 33, "01001": 10, "10101": 32, "01101": 12, "00110": 6, "00011": 4, "01010": 8, "00101": 8, "01000": 7, "01100": 7, "00010": 8}, "counts_mcm": {"001000100": 99, "110111011": 89, "110000100": 103, "110000011": 123, "001000011": 87, "111000011": 21, "011111100": 15, "011000100": 14, "001111100": 100, "110111100": 90, "101111011": 17, "011000011": 11, "001011011": 1, "111000100": 30, "111111011": 19, "010000100": 10, "001111011": 78, "111111100": 10, "101000011": 12, "101000100": 12, "110111101": 2, "010111011": 2, "000111011": 1, "011111011": 8, "001001100": 2, "101111100": 6, "010111100": 4, "110001011": 1, "110000101": 1, "001111101": 2, "110011100": 1, "011111101": 1, "010000011": 5, "011001100": 1, "111001011": 1, "001001011": 2, "110111111": 2, "001000101": 2, "100000011": 2, "101011011": 2, "001111111": 2, "101011100": 1, "000000011": 1, "100000100": 1, "011011011": 1, "100111100": 2, "000111100": 2, "000000100": 1}}, {"bench": "ghz", "setting": [2, 2, 3], "cz_twirl": [[0, 0], [1, 1], [1, 2], [1, 2], [3, 3], [2, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 0], "s": [4, 0]}, "twirl": 2, "seed": [20261003, 2938993978, 9, 2], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"01010": 34, "10110": 18, "01101": 55, "00001": 59, "00011": 26, "00010": 67, "01011": 51, "01110": 60, "11110": 26, "01000": 54, "11010": 18, "11111": 12, "11011": 18, "11101": 26, "00110": 41, "10001": 26, "11001": 12, "01001": 30, "00000": 42, "10000": 13, "00111": 54, "00101": 29, "11000": 29, "10111": 24, "00100": 54, "11100": 11, "10100": 25, "01111": 28, "10011": 8, "01100": 20, "10010": 24, "10101": 6}, "counts_mcm": {"111110101": 116, "000001010": 69, "000001101": 85, "111001010": 119, "000110101": 84, "010110101": 10, "111001101": 124, "010110010": 14, "100110010": 10, "001110010": 17, "110110010": 3, "000110010": 75, "111110010": 110, "001001010": 15, "101001101": 2, "100001101": 16, "010001101": 11, "011110010": 3, "110001010": 4, "001010010": 1, "010001010": 10, "110110101": 2, "111111101": 2, "011001010": 7, "011001101": 8, "000111010": 1, "001001101": 12, "101001100": 1, "001110101": 12, "100011010": 1, "111010101": 2, "010000101": 1, "100001010": 9, "100110101": 10, "011110101": 4, "111110011": 1, "111010010": 3, "101110010": 5, "101001010": 2, "111000010": 1, "001111010": 1, "000000101": 1, "000110011": 1, "111110110": 1, "111110001": 1, "000111101": 1, "000101101": 1, "111011101": 1, "110001101": 1, "000010010": 2, "010110011": 1, "111010011": 1, "000001110": 1, "000001011": 1, "101110101": 1, "010101010": 1, "001110011": 1}}, {"bench": "ghz", "setting": [2, 2, 3], "cz_twirl": [[3, 0], [3, 3], [3, 0], [3, 1], [0, 1], [3, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 1]}, "twirl": 3, "seed": [20261003, 2938993978, 9, 3], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10010": 89, "10001": 69, "10110": 39, "10111": 71, "11110": 58, "11100": 35, "01011": 8, "11001": 46, "00100": 11, "11011": 71, "11111": 38, "00111": 10, "11000": 72, "01110": 10, "11101": 74, "10000": 43, "01101": 9, "10100": 59, "00011": 10, "01000": 12, "10101": 38, "00101": 8, "11010": 28, "01100": 3, "01111": 11, "10011": 33, "00010": 8, "01001": 11, "00110": 5, "00000": 8, "00001": 10, "01010": 3}, "counts_mcm": {"010000011": 118, "010000100": 95, "010111100": 92, "101001011": 3, "000011100": 1, "101001100": 3, "101111011": 99, "101000011": 97, "101111100": 97, "110111011": 21, "011111100": 14, "111000011": 18, "010111011": 68, "010000111": 2, "101000100": 114, "110000011": 17, "111000100": 20, "000000011": 1, "100111011": 2, "011111011": 12, "011000100": 7, "111111011": 14, "110000100": 17, "101011100": 5, "111111100": 12, "011000011": 7, "110111100": 13, "010011100": 3, "001111100": 3, "100000011": 2, "001000100": 3, "000111100": 4, "101011011": 1, "001000011": 2, "010000000": 1, "100000100": 2, "001111011": 1, "111001100": 1, "010000101": 1, "101111101": 1, "110111111": 1, "101000111": 1, "000000100": 1, "010111000": 1, "010001100": 1, "000111011": 1}}, {"bench": "ghz", "setting": [2, 2, 3], "cz_twirl": [[1, 3], [3, 2], [2, 3], [2, 0], [3, 1], [1, 0], [0, 1], [2, 2], [0, 1], [3, 3], [1, 1], [1, 0], [2, 3], [2, 2], [2, 2], [2, 3], [1, 0], [3, 1]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 0]}, "twirl": 4, "seed": [20261003, 2938993978, 9, 4], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"01010": 48, "10010": 10, "00001": 42, "00110": 61, "10001": 19, "01101": 38, "00101": 52, "10110": 27, "00100": 25, "00000": 68, "11011": 19, "10000": 17, "01100": 58, "01011": 23, "00011": 59, "11010": 25, "11100": 18, "11111": 27, "01111": 48, "01001": 63, "01110": 23, "11101": 12, "10011": 23, "11001": 27, "11000": 10, "10101": 23, "10111": 17, "00111": 31, "01000": 36, "00010": 30, "10100": 10, "11110": 11}, "counts_mcm": {"111110010": 127, "000001010": 82, "111001010": 112, "100001010": 9, "111110101": 116, "100001101": 14, "111001101": 103, "000110010": 94, "001001010": 16, "000110101": 76, "010110101": 14, "000001101": 76, "001001101": 9, "011001010": 4, "111001001": 1, "101001101": 4, "001110101": 13, "111111010": 4, "111111101": 3, "011001101": 7, "000101101": 1, "110001010": 1, "101001010": 3, "110110010": 4, "000111010": 3, "011110101": 2, "111001110": 3, "010111010": 1, "110110101": 3, "100110101": 12, "010001010": 8, "010110010": 14, "000001110": 1, "001110011": 1, "100110010": 14, "101110010": 7, "001110010": 6, "011110010": 7, "101110101": 6, "010001101": 8, "110001101": 3, "000110011": 1, "111001100": 1, "111010010": 2, "111001011": 1, "111010101": 1, "111110100": 1, "001010010": 1}}, {"bench": "ghz", "setting": [2, 2, 3], "cz_twirl": [[2, 2], [1, 0], [1, 0], [2, 3], [0, 0], [1, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 5, "seed": [20261003, 2938993978, 9, 5], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10100": 67, "11011": 63, "10010": 67, "10001": 67, "10101": 55, "10000": 52, "11110": 60, "11010": 37, "00010": 10, "11101": 62, "11001": 31, "10011": 44, "11000": 71, "11111": 39, "11100": 37, "10110": 27, "00011": 5, "01010": 8, "10111": 64, "00001": 23, "01001": 8, "00111": 7, "00100": 10, "00110": 9, "01100": 6, "01000": 16, "01011": 13, "00000": 3, "01111": 7, "01110": 10, "00101": 8, "01101": 14}, "counts_mcm": {"000111111": 83, "000000000": 86, "111111111": 105, "111000111": 129, "011000000": 5, "000000111": 86, "111000000": 120, "010000000": 12, "000000011": 1, "111111000": 116, "010111111": 9, "001111000": 11, "010000111": 8, "101000000": 5, "100000111": 12, "000111000": 84, "001000000": 17, "010111000": 10, "100111111": 12, "001111111": 9, "101000111": 5, "111000011": 4, "111000001": 2, "011111000": 5, "111011111": 5, "110111000": 1, "111111011": 2, "100111000": 5, "001000111": 10, "100000000": 9, "111111001": 3, "101111000": 2, "011000111": 3, "111100000": 1, "110111111": 3, "110000111": 3, "000001111": 1, "100000011": 1, "000111101": 1, "001000011": 1, "111011000": 2, "000011000": 1, "110000000": 1, "000001000": 2, "111110000": 1, "001011111": 1, "000111011": 1, "111111110": 1, "000111001": 1, "011111111": 2}}, {"bench": "ghz", "setting": [2, 2, 3], "cz_twirl": [[0, 2], [2, 0], [0, 0], [3, 3], [1, 3], [0, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 6, "seed": [20261003, 2938993978, 9, 6], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"00110": 54, "01110": 32, "11111": 30, "01010": 50, "11100": 24, "01011": 33, "01001": 57, "00001": 36, "00000": 52, "01101": 29, "01100": 52, "11101": 13, "11000": 20, "11110": 15, "10111": 18, "00100": 23, "10110": 29, "00111": 27, "01000": 35, "11001": 20, "10001": 15, "00101": 44, "00011": 60, "10011": 25, "10010": 19, "00010": 35, "11010": 25, "01111": 53, "10000": 25, "10100": 12, "11011": 12, "10101": 26}, "counts_mcm": {"110101100": 108, "001010100": 103, "011010100": 16, "110010100": 104, "001010011": 91, "001101100": 104, "110010011": 101, "011101011": 9, "111101100": 17, "100010011": 2, "111010011": 16, "111010100": 18, "001101011": 88, "101010100": 10, "110011100": 3, "010010100": 4, "110010101": 1, "101101011": 10, "011010011": 16, "101010011": 12, "010101011": 5, "110101011": 105, "111101011": 10, "010101100": 2, "000101011": 2, "011101100": 6, "010010011": 2, "011011100": 2, "101101100": 7, "110100011": 1, "000101100": 3, "100010100": 1, "000010011": 1, "001110100": 1, "110110011": 2, "110111011": 1, "100101011": 2, "110100100": 1, "101011100": 1, "111011011": 2, "110010111": 1, "001100100": 1, "110110100": 1, "001011011": 1, "001110011": 3, "100101100": 1, "111101101": 1, "110001011": 1}}, {"bench": "ghz", "setting": [2, 2, 3], "cz_twirl": [[1, 2], [3, 3], [2, 3], [0, 0], [3, 0], [0, 3], [0, 1], [0, 1], [2, 0], [0, 0], [3, 0], [2, 3], [0, 0], [0, 0], [2, 1], [0, 2], [2, 2], [0, 3]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 7, "seed": [20261003, 2938993978, 9, 7], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"01011": 34, "01010": 52, "00001": 28, "00011": 49, "11000": 11, "01001": 61, "01100": 59, "00110": 54, "00101": 45, "10100": 12, "11101": 16, "00010": 28, "11001": 31, "10101": 26, "00000": 67, "01110": 21, "00100": 32, "11111": 26, "10111": 12, "11100": 23, "01111": 45, "00111": 29, "11010": 32, "11011": 13, "10001": 18, "10000": 19, "01000": 32, "10110": 38, "10011": 22, "11110": 13, "10010": 22, "01101": 30}, "counts_mcm": {"011011001": 112, "011011110": 87, "011100110": 100, "111100001": 19, "011000001": 2, "100011001": 76, "111100110": 20, "100100110": 81, "100011110": 111, "011100001": 116, "110011110": 12, "111011001": 8, "100100001": 82, "011100111": 1, "000100110": 3, "111011110": 14, "110100001": 23, "101100110": 13, "101011110": 12, "110100110": 15, "100011010": 2, "110011001": 14, "101100001": 18, "011101001": 3, "100100111": 3, "101011001": 13, "011011111": 2, "100101110": 5, "100100010": 3, "100111110": 1, "011111110": 3, "100011111": 1, "010100110": 5, "010011001": 3, "000011110": 4, "100000110": 1, "101111001": 1, "101101001": 1, "010011110": 1, "000011001": 2, "100111001": 1, "011101110": 1, "011111001": 4, "101100111": 1}}, {"bench": "ghz", "setting": [2, 2, 3], "cz_twirl": [[3, 0], [1, 2], [0, 0], [0, 0], [2, 2], [2, 0], [0, 3], [0, 3], [3, 1], [3, 0], [2, 3], [2, 0], [1, 0], [0, 0], [2, 2], [1, 0], [2, 3], [3, 0]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 8, "seed": [20261003, 2938993978, 9, 8], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10011": 18, "01111": 53, "01000": 30, "01101": 20, "10001": 16, "00011": 57, "00110": 42, "00101": 59, "10110": 29, "11011": 14, "00010": 26, "00100": 31, "01001": 62, "00001": 33, "00000": 63, "11010": 23, "01100": 57, "01010": 53, "11001": 35, "10100": 15, "11111": 33, "01011": 31, "10101": 23, "10000": 31, "11101": 13, "11100": 22, "01110": 28, "10010": 10, "10111": 10, "11110": 19, "00111": 30, "11000": 14}, "counts_mcm": {"111110111": 118, "111001111": 102, "001110111": 5, "111001000": 131, "000110111": 94, "000110000": 75, "001001111": 13, "000001111": 92, "010110000": 10, "111110000": 114, "000001000": 79, "100001111": 5, "101001111": 1, "010001111": 11, "110110111": 3, "100110000": 13, "011001111": 6, "000101111": 1, "001010000": 1, "100001000": 12, "011110111": 5, "110110000": 4, "010110111": 15, "011001000": 5, "001110000": 13, "100110111": 15, "110001111": 3, "001110011": 1, "000111000": 5, "000110001": 2, "100111000": 2, "000000111": 1, "010001000": 6, "111010111": 1, "001001000": 8, "000001011": 2, "111001011": 1, "010111111": 1, "000010000": 2, "110001000": 2, "011110000": 5, "111111111": 1, "100110011": 1, "111010000": 2, "000110011": 1, "111001001": 1, "111000111": 1, "111110001": 1, "101110000": 2, "101001000": 3, "001110001": 2}}, {"bench": "ghz", "setting": [2, 2, 3], "cz_twirl": [[1, 2], [2, 0], [0, 2], [0, 1], [2, 0], [0, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 0], "d3": [3, 1], "s": [4, 1]}, "twirl": 9, "seed": [20261003, 2938993978, 9, 9], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10010": 75, "10100": 66, "10101": 42, "10000": 42, "11010": 39, "10001": 70, "11000": 79, "11111": 34, "00011": 6, "11001": 45, "10111": 74, "10110": 29, "11011": 75, "01001": 7, "11101": 68, "11110": 53, "11100": 44, "01100": 8, "01000": 10, "10011": 34, "00010": 10, "00111": 7, "01011": 12, "01110": 8, "00101": 7, "01010": 7, "00001": 8, "00100": 8, "01111": 7, "00000": 4, "01101": 18, "00110": 4}, "counts_mcm": {"100110101": 94, "011110101": 95, "100001101": 82, "111001101": 21, "110001101": 15, "100001010": 107, "011110010": 86, "101110010": 11, "100001111": 1, "011001010": 99, "111001010": 13, "011001101": 106, "100110110": 2, "101001101": 9, "110110101": 12, "100110010": 103, "101001010": 17, "110001010": 8, "111110101": 24, "101110101": 10, "110110010": 17, "011001110": 2, "111110010": 24, "011111101": 1, "000110101": 2, "011001011": 2, "000001010": 4, "011101010": 1, "011111010": 2, "100010010": 1, "011001111": 1, "011110001": 1, "100111010": 2, "001110101": 2, "100110011": 2, "100000101": 1, "010110101": 2, "010110010": 1, "101010010": 1, "000110010": 1, "011010010": 2, "000001101": 1, "001110010": 2, "011000010": 1, "100001011": 1, "101111010": 2, "100001110": 2, "111001110": 1, "001001101": 1, "010001101": 2}}, {"bench": "ghz", "setting": [2, 2, 3], "cz_twirl": [[3, 1], [0, 1], [0, 0], [2, 0], [3, 2], [1, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 10, "seed": [20261003, 2938993978, 9, 10], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10001": 74, "11010": 54, "11111": 39, "10011": 26, "00001": 23, "10000": 51, "00000": 7, "00011": 8, "11000": 62, "10110": 37, "11100": 44, "11110": 62, "01001": 10, "10010": 70, "11011": 69, "10101": 40, "11101": 73, "00110": 4, "11001": 36, "10111": 69, "00111": 11, "01011": 18, "01111": 7, "10100": 50, "00100": 5, "01101": 11, "01000": 4, "01110": 10, "01100": 4, "00010": 11, "00101": 8, "01010": 3}, "counts_mcm": {"111010000": 124, "111010111": 115, "101010000": 1, "111101000": 107, "000101111": 89, "111101111": 100, "100101111": 18, "001010000": 10, "100101000": 15, "000010111": 99, "000101000": 94, "111010011": 1, "000010000": 80, "010101111": 8, "000011000": 1, "100010111": 7, "100010000": 12, "011010000": 8, "101010111": 4, "111001000": 2, "001010111": 13, "011010111": 6, "011101000": 1, "011101111": 4, "001101111": 13, "010010000": 10, "110101000": 1, "001101000": 7, "010010111": 10, "000000111": 1, "010101000": 11, "111001111": 2, "110010111": 2, "111110000": 3, "111011000": 2, "000110111": 1, "001100111": 1, "111010001": 1, "111101011": 1, "000011111": 2, "101101111": 1, "111011001": 1, "101101000": 4, "110101111": 3, "111110111": 1, "000001111": 2, "110010000": 1}}, {"bench": "ghz", "setting": [2, 2, 3], "cz_twirl": [[3, 3], [1, 0], [2, 1], [2, 1], [3, 2], [0, 2], [1, 3], [3, 3], [3, 1], [3, 2], [1, 2], [0, 2], [3, 2], [1, 2], [1, 3], [1, 1], [3, 1], [1, 2]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 0]}, "twirl": 11, "seed": [20261003, 2938993978, 9, 11], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11100": 18, "01001": 35, "01110": 54, "10001": 35, "00000": 32, "00100": 46, "10101": 11, "01010": 33, "11010": 16, "11001": 13, "01011": 52, "01100": 36, "10011": 14, "10000": 16, "00110": 27, "01000": 56, "00001": 55, "01101": 41, "00011": 32, "01111": 36, "11101": 15, "10010": 24, "00010": 66, "10100": 26, "11000": 22, "00111": 43, "00101": 37, "11011": 23, "11111": 15, "10111": 33, "11110": 23, "10110": 15}, "counts_mcm": {"011001001": 108, "100110001": 107, "100001001": 95, "011001110": 107, "011110001": 99, "100000001": 1, "101001110": 16, "110110001": 11, "110001110": 15, "100110110": 79, "011010001": 1, "111001010": 1, "100111110": 3, "101110110": 21, "011110110": 94, "111110110": 14, "111110001": 22, "111001110": 14, "011001010": 1, "100001110": 88, "101110001": 15, "111001001": 20, "110110110": 12, "110001001": 12, "011111001": 1, "011010110": 2, "011110000": 1, "001001110": 3, "001001001": 4, "000110110": 1, "100110010": 1, "011000110": 3, "010001110": 2, "000001001": 1, "010001001": 1, "101001001": 10, "011110010": 2, "101001111": 1, "100111001": 2, "010111001": 1, "111111001": 1, "011000001": 1, "000110001": 1, "111010110": 1, "001110001": 1, "100010110": 1, "011111110": 2}}, {"bench": "ghz", "setting": [2, 2, 3], "cz_twirl": [[3, 3], [0, 0], [2, 0], [2, 3], [3, 1], [3, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 12, "seed": [20261003, 2938993978, 9, 12], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10011": 18, "00000": 43, "00100": 30, "11100": 24, "10111": 20, "01011": 32, "01001": 53, "00001": 29, "11111": 33, "00111": 35, "10101": 28, "10000": 34, "01100": 58, "01010": 48, "00110": 57, "11001": 29, "00101": 48, "00010": 36, "11011": 17, "00011": 46, "10010": 16, "01111": 67, "01110": 27, "10001": 14, "11000": 12, "01101": 28, "11110": 13, "10110": 26, "10100": 19, "11010": 22, "01000": 31, "11101": 7}, "counts_mcm": {"101010000": 97, "111010000": 14, "010010000": 91, "101010111": 94, "100010111": 3, "010010111": 86, "101101111": 93, "111101111": 24, "101101000": 94, "010101000": 106, "110001000": 1, "110101000": 24, "011010000": 16, "010101111": 103, "010101011": 3, "110101111": 13, "111101000": 20, "111010111": 13, "110010000": 11, "011010111": 13, "011101000": 18, "110010111": 17, "010101001": 1, "011101111": 8, "001101000": 2, "001010111": 4, "010001000": 2, "010011111": 1, "010110111": 3, "101011111": 3, "100001111": 1, "100010000": 1, "100101000": 2, "010011000": 1, "110011000": 1, "101110000": 2, "011100111": 1, "101110111": 2, "101010001": 1, "101101001": 2, "000101111": 1, "100101111": 1, "001110000": 1, "101011000": 3, "001010000": 1, "101100111": 1}}, {"bench": "ghz", "setting": [2, 2, 3], "cz_twirl": [[1, 2], [3, 1], [3, 3], [0, 0], [3, 2], [2, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 0], "d3": [3, 1], "s": [4, 1]}, "twirl": 13, "seed": [20261003, 2938993978, 9, 13], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11011": 51, "10101": 70, "10000": 80, "10100": 38, "11111": 65, "01100": 10, "11001": 73, "11110": 30, "10011": 66, "11100": 63, "00011": 13, "10110": 80, "11010": 57, "11101": 32, "00110": 12, "11000": 37, "10001": 53, "10010": 38, "10111": 38, "01010": 5, "01001": 13, "01000": 7, "00101": 11, "01111": 14, "01101": 7, "00000": 13, "00100": 5, "01011": 4, "00010": 3, "00111": 3, "00001": 5, "01110": 4}, "counts_mcm": {"101100100": 19, "110011100": 10, "100100100": 105, "101011100": 10, "100100011": 96, "100011100": 103, "111100100": 13, "011011100": 106, "011011011": 96, "100011011": 103, "011100011": 94, "111011011": 12, "101100011": 19, "110100011": 14, "011100100": 101, "111011100": 16, "010011011": 1, "011100101": 2, "100011101": 1, "111100011": 11, "001011011": 1, "101011011": 11, "100100101": 1, "101101011": 1, "110011011": 11, "000100100": 3, "110101100": 1, "111101100": 1, "110100101": 1, "011111100": 2, "110100100": 6, "010100011": 1, "011101011": 2, "011101100": 2, "010011100": 1, "100000011": 1, "100100111": 2, "011111011": 1, "001100011": 1, "100101100": 1, "110100111": 1, "100011000": 1, "100101011": 1, "110111011": 1, "000011100": 1, "001100100": 2, "000011011": 2, "001011100": 1, "100110011": 1, "000100011": 1, "010100100": 1, "011011000": 1, "111101011": 1, "010111011": 1, "100011111": 1}}, {"bench": "ghz", "setting": [2, 2, 3], "cz_twirl": [[2, 1], [2, 1], [2, 2], [2, 0], [2, 3], [3, 2], [2, 3], [1, 1], [0, 1], [0, 2], [1, 0], [2, 0], [2, 3], [2, 3], [1, 2], [0, 3], [3, 0], [2, 3]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 1], "d3": [3, 1], "s": [4, 1]}, "twirl": 14, "seed": [20261003, 2938993978, 9, 14], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10110": 31, "10000": 44, "10001": 76, "10100": 68, "10111": 75, "01000": 6, "11011": 63, "00111": 14, "11110": 62, "10010": 67, "11000": 64, "11101": 78, "11111": 42, "00000": 13, "01100": 7, "00110": 3, "11010": 30, "10011": 38, "10101": 34, "00001": 13, "11001": 45, "01101": 20, "11100": 37, "00010": 14, "01001": 5, "01110": 7, "01011": 16, "00100": 11, "00011": 5, "00101": 4, "01111": 4, "01010": 4}, "counts_mcm": {"110100101": 98, "001100101": 92, "110011010": 109, "110011101": 96, "001011010": 95, "110100010": 97, "111011101": 20, "110011110": 1, "111011010": 24, "111100101": 14, "001011101": 95, "110000010": 3, "101100010": 12, "111100010": 25, "101011010": 11, "001100000": 1, "001100010": 85, "011011010": 13, "110011001": 2, "101100110": 1, "110111101": 2, "011100010": 13, "101011101": 14, "000100010": 4, "011011101": 8, "111111010": 1, "110100011": 1, "011100101": 15, "110101010": 2, "100100101": 1, "101100101": 10, "010100010": 7, "000011101": 3, "110100110": 2, "101100011": 1, "001000101": 1, "001011001": 1, "100011101": 1, "001011110": 1, "010000101": 1, "110000101": 1, "001111101": 3, "100011010": 2, "000100101": 2, "110101101": 1, "010011101": 2, "001011011": 1, "001101010": 2, "010011010": 1, "001100011": 2}}, {"bench": "ghz", "setting": [2, 2, 3], "cz_twirl": [[0, 3], [1, 1], [0, 0], [2, 1], [3, 1], [3, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 1], "s": [4, 1]}, "twirl": 15, "seed": [20261003, 2938993978, 9, 15], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11100": 75, "01001": 17, "10110": 65, "00011": 8, "10101": 68, "10010": 37, "11110": 55, "10011": 62, "11111": 67, "11001": 55, "01010": 8, "10000": 83, "01100": 12, "11011": 39, "11000": 31, "11101": 31, "11010": 79, "10001": 43, "01000": 7, "00000": 7, "10111": 36, "00010": 5, "01011": 11, "01110": 5, "10100": 42, "00101": 10, "00100": 5, "01101": 5, "00110": 10, "01111": 11, "00111": 6, "00001": 5}, "counts_mcm": {"101110100": 91, "010001011": 103, "010001100": 81, "101110011": 94, "010110011": 97, "110001011": 17, "111001100": 15, "101001011": 102, "010110100": 114, "101001100": 95, "110001100": 21, "011001100": 23, "101111011": 2, "110110100": 9, "010110101": 2, "011110100": 14, "110110011": 11, "011110011": 12, "111110100": 11, "011001011": 14, "111110011": 10, "111001011": 22, "001110100": 2, "100001100": 1, "011010100": 3, "110101100": 1, "010111011": 2, "101010100": 1, "101001101": 2, "010010100": 2, "101001111": 2, "100110011": 2, "010111100": 2, "110011100": 1, "000001011": 3, "100001011": 1, "101110101": 1, "010010011": 1, "110001101": 1, "010001101": 1, "010110111": 1, "000110100": 1, "100110100": 1, "101111100": 1, "011000011": 1, "101000011": 1, "101001000": 1, "001001011": 1, "101010011": 1, "011111100": 1, "111000100": 1}}, {"bench": "ghz", "setting": [2, 2, 3], "cz_twirl": [[1, 3], [3, 3], [3, 1], [0, 0], [3, 3], [1, 3], [1, 2], [1, 3], [1, 1], [0, 0], [2, 1], [2, 1], [0, 3], [1, 3], [1, 2], [0, 1], [3, 3], [1, 3]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 0, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 1], "d3": [3, 0], "s": [4, 0]}, "twirl": 16, "seed": [20261003, 2938993978, 9, 16], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"00110": 46, "10001": 18, "00010": 33, "10100": 19, "00011": 61, "01111": 48, "00111": 30, "10111": 15, "00101": 40, "01100": 54, "01000": 27, "01001": 46, "11010": 20, "10101": 35, "01101": 40, "01011": 27, "11001": 27, "11101": 19, "11100": 24, "01110": 27, "01010": 38, "11000": 24, "11110": 13, "00000": 57, "10110": 28, "00100": 43, "11111": 26, "11011": 18, "10000": 30, "00001": 33, "10011": 23, "10010": 11}, "counts_mcm": {"100110011": 90, "100110100": 89, "101001100": 14, "011001011": 115, "011110011": 97, "011001100": 83, "111001011": 15, "111110011": 22, "100001100": 88, "011101011": 1, "001001011": 2, "011110100": 90, "111110100": 17, "100001011": 107, "100111011": 5, "110110100": 11, "011000011": 1, "110001011": 13, "111001100": 19, "101110100": 19, "101110011": 14, "101010011": 1, "110110011": 17, "110001100": 17, "111111111": 1, "110111011": 1, "010001011": 1, "000110100": 2, "000001011": 4, "100001111": 2, "011010011": 2, "101001011": 13, "011010100": 1, "100110000": 1, "011001111": 2, "100001001": 1, "110001111": 1, "011111011": 2, "011111100": 2, "100000100": 1, "011110101": 2, "011000100": 1, "000001100": 2, "001001100": 1, "100111100": 2, "111110001": 1, "000110011": 1, "010110100": 2, "001110100": 1, "010001100": 1, "101010100": 1, "100110111": 1}}, {"bench": "ghz", "setting": [2, 2, 3], "cz_twirl": [[1, 3], [3, 0], [0, 0], [1, 1], [2, 1], [2, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 0], "d3": [3, 1], "s": [4, 1]}, "twirl": 17, "seed": [20261003, 2938993978, 9, 17], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10100": 74, "11100": 44, "10001": 77, "11110": 51, "10010": 72, "10110": 36, "11011": 83, "11101": 64, "10000": 38, "10011": 37, "11000": 80, "01011": 11, "00111": 9, "10101": 23, "11001": 33, "11010": 39, "00010": 11, "00110": 6, "00011": 7, "11111": 43, "01001": 6, "10111": 72, "01110": 12, "01100": 3, "01000": 8, "00100": 9, "00101": 11, "01010": 5, "01101": 11, "00001": 17, "01111": 4, "00000": 4}, "counts_mcm": {"110100010": 108, "001100101": 85, "011011101": 6, "001011010": 92, "110011101": 107, "001100010": 77, "110011010": 114, "001011101": 105, "110100101": 109, "111011010": 19, "011011010": 10, "111100010": 19, "111100101": 15, "011100010": 9, "011100101": 17, "110011110": 2, "000011101": 3, "001011110": 2, "101011101": 12, "001011111": 1, "110111101": 2, "010100101": 1, "100100010": 3, "101100010": 12, "100011010": 1, "101100101": 8, "110011011": 1, "001100011": 1, "001100110": 2, "001101101": 6, "010011010": 3, "110011001": 1, "010011101": 6, "111011101": 10, "000100010": 1, "100011101": 1, "010100010": 4, "001111010": 1, "110011100": 1, "000100101": 2, "110101101": 1, "001011011": 1, "000011010": 2, "101011010": 5, "011111101": 1, "110100011": 2, "110000101": 1, "001111101": 2, "111111101": 1, "001000010": 2, "110101010": 1, "001110101": 1, "001101010": 1}}, {"bench": "ghz", "setting": [2, 2, 3], "cz_twirl": [[3, 3], [3, 1], [0, 1], [0, 2], [1, 3], [2, 3], [1, 0], [0, 0], [1, 3], [1, 2], [3, 3], [3, 2], [1, 1], [2, 1], [3, 1], [0, 2], [1, 3], [1, 1]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 0], "d3": [3, 1], "s": [4, 0]}, "twirl": 18, "seed": [20261003, 2938993978, 9, 18], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"01101": 37, "00100": 48, "11001": 26, "01100": 30, "01110": 48, "10001": 23, "11011": 29, "00111": 54, "00011": 23, "00000": 31, "10110": 18, "10100": 19, "11101": 28, "11010": 26, "10111": 24, "00010": 66, "01001": 29, "01000": 44, "01011": 54, "00001": 51, "00101": 37, "01010": 42, "10000": 12, "10010": 28, "01111": 39, "00110": 32, "11000": 17, "11111": 17, "11110": 18, "10101": 13, "11100": 18, "10011": 19}, "counts_mcm": {"000001101": 88, "000001010": 87, "111010101": 2, "000110101": 99, "111110010": 101, "111001010": 103, "001001101": 17, "001110101": 16, "010001010": 7, "101001010": 1, "111001110": 1, "111001101": 115, "110001101": 5, "000110010": 88, "011001101": 8, "010110010": 11, "111110101": 113, "010001101": 9, "010110101": 12, "110110101": 4, "100110101": 4, "100110010": 11, "100001010": 10, "011001010": 6, "001110010": 16, "011110010": 4, "000111101": 1, "100001101": 13, "100110011": 1, "101110010": 2, "101001101": 4, "111101010": 1, "001001010": 9, "110001010": 1, "110110010": 3, "111110110": 2, "111111010": 4, "011110101": 5, "111000010": 1, "000110011": 1, "110110100": 1, "011110011": 1, "101110101": 2, "111110000": 1, "000010010": 1, "001111010": 1, "111000101": 1, "111000011": 1, "000110100": 1, "111011101": 1, "000001011": 1, "111001100": 1, "001010010": 1}}, {"bench": "ghz", "setting": [2, 2, 3], "cz_twirl": [[0, 2], [1, 3], [3, 3], [0, 3], [3, 3], [0, 2], [1, 3], [0, 2], [2, 1], [2, 3], [3, 3], [0, 0], [1, 0], [1, 1], [1, 2], [3, 2], [0, 2], [3, 1]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 3}, {"qubit": 5, "R": 1, "first_clbit": 6}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 19, "seed": [20261003, 2938993978, 9, 19], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10110": 60, "00111": 9, "11010": 62, "11101": 41, "10101": 72, "11111": 60, "11011": 35, "10111": 50, "11000": 49, "01001": 8, "11100": 73, "10000": 72, "10011": 56, "10100": 46, "00010": 8, "11001": 64, "00110": 13, "11110": 40, "10001": 42, "00001": 9, "01011": 7, "10010": 47, "01110": 5, "00011": 12, "01010": 10, "00000": 11, "01111": 12, "01100": 5, "01000": 7, "00100": 4, "01101": 3, "00101": 8}, "counts_mcm": {"010010110": 90, "101010110": 110, "110101110": 17, "010101001": 106, "010101110": 96, "010010001": 85, "110010110": 15, "110101001": 13, "101101110": 101, "101101001": 91, "101010001": 96, "111010001": 17, "111010110": 16, "111101110": 13, "001010110": 2, "011101001": 21, "010100001": 1, "011010110": 12, "011101110": 10, "110010001": 9, "010101111": 2, "100010110": 2, "111101001": 10, "101101111": 2, "011010001": 18, "101011110": 1, "010110110": 1, "101010010": 1, "000101110": 1, "010101010": 1, "100010001": 4, "101001001": 3, "101110110": 2, "001101001": 3, "101100110": 3, "111011110": 1, "110110110": 2, "001101110": 3, "101100001": 1, "011101101": 1, "111100001": 2, "000010110": 1, "100101001": 2, "110101111": 1, "010011110": 1, "010010000": 1, "000010001": 1, "101001110": 1, "010101011": 1, "010010010": 2, "101101010": 1, "010100110": 1, "000101001": 1, "010011001": 1}}]}], "calibration_after": {"utc": "2026-10-04T21:32:53.795941+00:00", "backend": "ibm_marrakesh", "qubits": {"4": {"t1": 0.00021624877255687524, "t2": 0.00021132948001701288, "freq": null, "meas_err": 0.004638671875, "measure_2_err": 0.005615234375, "x_err": 0.0004669021246348799}, "5": {"t1": 0.00023022990171085733, "t2": 0.00017986730624343104, "freq": null, "meas_err": 0.0042724609375, "measure_2_err": 0.001953125, "x_err": 0.0002476776805476398}, "6": {"t1": 0.0001670547719673034, "t2": 0.00011628330248871623, "freq": null, "meas_err": 0.001953125, "measure_2_err": 0.001708984375, "x_err": 0.0005270731761381683}, "7": {"t1": 0.0002306757637405843, "t2": 0.00013310523570080683, "freq": null, "meas_err": 0.00732421875, "measure_2_err": 0.0068359375, "x_err": 0.00022164561134047534}, "8": {"t1": 0.00021417055183629017, "t2": 0.00014797944377385218, "freq": null, "meas_err": 0.0089111328125, "measure_2_err": 0.007080078125, "x_err": 0.0003069453512460858}, "9": {"t1": 0.00014430905397127186, "t2": 0.0001786245325083213, "freq": null, "meas_err": 0.015625, "measure_2_err": 0.044921875, "x_err": 0.0001619972256733339}, "10": {"t1": 0.00030499034270129187, "t2": 0.00015426207115647398, "freq": null, "meas_err": 0.0093994140625, "measure_2_err": 0.003662109375, "x_err": 0.00032960854674817533}, "11": {"t1": 0.00013639874722087508, "t2": 0.00011920128929492372, "freq": null, "meas_err": 0.270751953125, "measure_2_err": 0.047607421875, "x_err": 0.0006884351554393126}}, "cz": {"4-5": 0.0035814844047036276, "5-6": 0.0028744375113793352, "6-7": 0.0016439083632794338, "7-8": 0.0043497151266158884, "8-9": 0.0032270480132270685, "9-10": 0.0014683453372136834, "10-11": 0.002184753353931007}}}

==> anc/job3_compare.py <==
"""job3_compare.py - extra latency-only and gate-only levels for each benchmark."""
from common import *
EXTRA = [(1, 2, 1), (1, 4, 1), (1, 5, 1), (2, 1, 1)]
args = get_args(); name, chain, rep = resolve(args)
backend = get_backend(args, name)
tim = Timing(backend.target, use_mcm2="measure_2" in backend.target.operation_names, layout=chain)
groups = [(b, build(b, EXTRA, 20, tim, args.seed + 3), layout_for(b, chain)) for b in ("probe", "teleport", "ghz")]
run_job("job3", groups, args, shots=1000, s_per_exec=args.s_per_exec)


==> anc/job3_ids.json <==
{"job_ids": ["db1cam3id5ic73eqv230", "db1can2vog1s73fhv15g", "db1caobid5ic73eqv250"]}

==> anc/job3_manifest.json <==
{"job": "job3", "backend": "ibm_marrakesh", "chain": [4, 5, 6, 7, 8, 9, 10, 11], "shots": 1000, "measure_2_used": true, "estimate_s": 100.28568, "quota_before": {"instance_id": "[redacted]", "plan_id": "850b21a7-71de-4e53-9441-1abdd202f35d", "usage_consumed_seconds": 71, "usage_consumed_ru": 1.1834, "usage_period": {"start_time": "2026-09-06T21:29:58.001Z", "end_time": "2026-10-04T21:29:58.001Z"}, "usage_limit_seconds": 600, "usage_limit_ru": 10, "usage_limit_reached": false, "usage_remaining_seconds": 529}, "submitted_utc": "2026-10-04T21:29:58.366416+00:00", "calibration_before": {"utc": "2026-10-04T21:29:58.366473+00:00", "backend": "ibm_marrakesh", "qubits": {"4": {"t1": 0.00021624877255687524, "t2": 0.00021132948001701288, "freq": null, "meas_err": 0.004638671875, "measure_2_err": 0.005615234375, "x_err": 0.0004669021246348799}, "5": {"t1": 0.00023022990171085733, "t2": 0.00017986730624343104, "freq": null, "meas_err": 0.0042724609375, "measure_2_err": 0.001953125, "x_err": 0.0002476776805476398}, "6": {"t1": 0.0001670547719673034, "t2": 0.00011628330248871623, "freq": null, "meas_err": 0.001953125, "measure_2_err": 0.001708984375, "x_err": 0.0005270731761381683}, "7": {"t1": 0.0002306757637405843, "t2": 0.00013310523570080683, "freq": null, "meas_err": 0.00732421875, "measure_2_err": 0.0068359375, "x_err": 0.00022164561134047534}, "8": {"t1": 0.00021417055183629017, "t2": 0.00014797944377385218, "freq": null, "meas_err": 0.0089111328125, "measure_2_err": 0.007080078125, "x_err": 0.0003069453512460858}, "9": {"t1": 0.00014430905397127186, "t2": 0.0001786245325083213, "freq": null, "meas_err": 0.015625, "measure_2_err": 0.044921875, "x_err": 0.0001619972256733339}, "10": {"t1": 0.00030499034270129187, "t2": 0.00015426207115647398, "freq": null, "meas_err": 0.0093994140625, "measure_2_err": 0.003662109375, "x_err": 0.00032960854674817533}, "11": {"t1": 0.00013639874722087508, "t2": 0.00011920128929492372, "freq": null, "meas_err": 0.270751953125, "measure_2_err": 0.047607421875, "x_err": 0.0006884351554393126}}, "cz": {"4-5": 0.0035814844047036276, "5-6": 0.0028744375113793352, "6-7": 0.0016439083632794338, "7-8": 0.0043497151266158884, "8-9": 0.0032270480132270685, "9-10": 0.0014683453372136834, "10-11": 0.002184753353931007}}, "subjobs": [{"bench": "probe", "job_id": "db1cam3id5ic73eqv230", "layout": [4, 5, 6], "usage_estimation": {"quantum_seconds": null}, "metas": [{"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[0, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 0, "seed": [20261006, 3613290282, 0, 0], "pad_on": true}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 1, "seed": [20261006, 3613290282, 0, 1], "pad_on": true}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 2, "seed": [20261006, 3613290282, 0, 2], "pad_on": true}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 3, "seed": [20261006, 3613290282, 0, 3], "pad_on": true}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 4, "seed": [20261006, 3613290282, 0, 4], "pad_on": true}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 5, "seed": [20261006, 3613290282, 0, 5], "pad_on": true}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 6, "seed": [20261006, 3613290282, 0, 6], "pad_on": true}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 7, "seed": [20261006, 3613290282, 0, 7], "pad_on": true}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 8, "seed": [20261006, 3613290282, 0, 8], "pad_on": true}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 9, "seed": [20261006, 3613290282, 0, 9], "pad_on": true}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 10, "seed": [20261006, 3613290282, 0, 10], "pad_on": true}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 11, "seed": [20261006, 3613290282, 0, 11], "pad_on": true}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 12, "seed": [20261006, 3613290282, 0, 12], "pad_on": true}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 13, "seed": [20261006, 3613290282, 0, 13], "pad_on": true}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 14, "seed": [20261006, 3613290282, 0, 14], "pad_on": true}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 15, "seed": [20261006, 3613290282, 0, 15], "pad_on": true}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 16, "seed": [20261006, 3613290282, 0, 16], "pad_on": true}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 17, "seed": [20261006, 3613290282, 0, 17], "pad_on": true}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 18, "seed": [20261006, 3613290282, 0, 18], "pad_on": true}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 19, "seed": [20261006, 3613290282, 0, 19], "pad_on": true}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 0, "seed": [20261006, 3613290282, 1, 0], "pad_on": true}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[0, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 1, "seed": [20261006, 3613290282, 1, 1], "pad_on": true}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 2, "seed": [20261006, 3613290282, 1, 2], "pad_on": true}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 3, "seed": [20261006, 3613290282, 1, 3], "pad_on": true}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 4, "seed": [20261006, 3613290282, 1, 4], "pad_on": true}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[0, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 5, "seed": [20261006, 3613290282, 1, 5], "pad_on": true}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 6, "seed": [20261006, 3613290282, 1, 6], "pad_on": true}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 7, "seed": [20261006, 3613290282, 1, 7], "pad_on": true}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 8, "seed": [20261006, 3613290282, 1, 8], "pad_on": true}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 9, "seed": [20261006, 3613290282, 1, 9], "pad_on": true}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 10, "seed": [20261006, 3613290282, 1, 10], "pad_on": true}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[3, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 11, "seed": [20261006, 3613290282, 1, 11], "pad_on": true}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[0, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 12, "seed": [20261006, 3613290282, 1, 12], "pad_on": true}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 13, "seed": [20261006, 3613290282, 1, 13], "pad_on": true}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 14, "seed": [20261006, 3613290282, 1, 14], "pad_on": true}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 15, "seed": [20261006, 3613290282, 1, 15], "pad_on": true}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 16, "seed": [20261006, 3613290282, 1, 16], "pad_on": true}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 17, "seed": [20261006, 3613290282, 1, 17], "pad_on": true}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 18, "seed": [20261006, 3613290282, 1, 18], "pad_on": true}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 19, "seed": [20261006, 3613290282, 1, 19], "pad_on": true}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 0, "seed": [20261006, 3613290282, 2, 0], "pad_on": true}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 1, "seed": [20261006, 3613290282, 2, 1], "pad_on": true}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[3, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 2, "seed": [20261006, 3613290282, 2, 2], "pad_on": true}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 3, "seed": [20261006, 3613290282, 2, 3], "pad_on": true}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 4, "seed": [20261006, 3613290282, 2, 4], "pad_on": true}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 5, "seed": [20261006, 3613290282, 2, 5], "pad_on": true}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 6, "seed": [20261006, 3613290282, 2, 6], "pad_on": true}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[3, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 7, "seed": [20261006, 3613290282, 2, 7], "pad_on": true}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 8, "seed": [20261006, 3613290282, 2, 8], "pad_on": true}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 9, "seed": [20261006, 3613290282, 2, 9], "pad_on": true}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 10, "seed": [20261006, 3613290282, 2, 10], "pad_on": true}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 11, "seed": [20261006, 3613290282, 2, 11], "pad_on": true}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[3, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 12, "seed": [20261006, 3613290282, 2, 12], "pad_on": true}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 13, "seed": [20261006, 3613290282, 2, 13], "pad_on": true}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 14, "seed": [20261006, 3613290282, 2, 14], "pad_on": true}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[0, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 15, "seed": [20261006, 3613290282, 2, 15], "pad_on": true}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 16, "seed": [20261006, 3613290282, 2, 16], "pad_on": true}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 17, "seed": [20261006, 3613290282, 2, 17], "pad_on": true}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 18, "seed": [20261006, 3613290282, 2, 18], "pad_on": true}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 19, "seed": [20261006, 3613290282, 2, 19], "pad_on": true}, {"bench": "probe", "setting": [2, 1, 1], "cz_twirl": [[3, 1], [0, 0], [0, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 0, "seed": [20261006, 3613290282, 3, 0], "pad_on": true}, {"bench": "probe", "setting": [2, 1, 1], "cz_twirl": [[3, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 1, "seed": [20261006, 3613290282, 3, 1], "pad_on": true}, {"bench": "probe", "setting": [2, 1, 1], "cz_twirl": [[1, 0], [0, 0], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 2, "seed": [20261006, 3613290282, 3, 2], "pad_on": true}, {"bench": "probe", "setting": [2, 1, 1], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 3, "seed": [20261006, 3613290282, 3, 3], "pad_on": true}, {"bench": "probe", "setting": [2, 1, 1], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 4, "seed": [20261006, 3613290282, 3, 4], "pad_on": true}, {"bench": "probe", "setting": [2, 1, 1], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 5, "seed": [20261006, 3613290282, 3, 5], "pad_on": true}, {"bench": "probe", "setting": [2, 1, 1], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 6, "seed": [20261006, 3613290282, 3, 6], "pad_on": true}, {"bench": "probe", "setting": [2, 1, 1], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 7, "seed": [20261006, 3613290282, 3, 7], "pad_on": true}, {"bench": "probe", "setting": [2, 1, 1], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 8, "seed": [20261006, 3613290282, 3, 8], "pad_on": true}, {"bench": "probe", "setting": [2, 1, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 9, "seed": [20261006, 3613290282, 3, 9], "pad_on": true}, {"bench": "probe", "setting": [2, 1, 1], "cz_twirl": [[1, 3], [2, 2], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 10, "seed": [20261006, 3613290282, 3, 10], "pad_on": true}, {"bench": "probe", "setting": [2, 1, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 11, "seed": [20261006, 3613290282, 3, 11], "pad_on": true}, {"bench": "probe", "setting": [2, 1, 1], "cz_twirl": [[3, 2], [1, 3], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 12, "seed": [20261006, 3613290282, 3, 12], "pad_on": true}, {"bench": "probe", "setting": [2, 1, 1], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 13, "seed": [20261006, 3613290282, 3, 13], "pad_on": true}, {"bench": "probe", "setting": [2, 1, 1], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 14, "seed": [20261006, 3613290282, 3, 14], "pad_on": true}, {"bench": "probe", "setting": [2, 1, 1], "cz_twirl": [[1, 2], [0, 2], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 15, "seed": [20261006, 3613290282, 3, 15], "pad_on": true}, {"bench": "probe", "setting": [2, 1, 1], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 16, "seed": [20261006, 3613290282, 3, 16], "pad_on": true}, {"bench": "probe", "setting": [2, 1, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 17, "seed": [20261006, 3613290282, 3, 17], "pad_on": true}, {"bench": "probe", "setting": [2, 1, 1], "cz_twirl": [[0, 1], [3, 2], [0, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 18, "seed": [20261006, 3613290282, 3, 18], "pad_on": true}, {"bench": "probe", "setting": [2, 1, 1], "cz_twirl": [[1, 0], [3, 0], [1, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 19, "seed": [20261006, 3613290282, 3, 19], "pad_on": true}]}, {"bench": "teleport", "job_id": "db1can2vog1s73fhv15g", "layout": [4, 5, 6, 7, 8, 9], "usage_estimation": {"quantum_seconds": null}, "metas": [{"bench": "teleport", "setting": [1, 2, 1], "cz_twirl": [[2, 1], [1, 2], [2, 1], [2, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 0, "seed": [20261006, 3632764557, 0, 0], "pad_on": true}, {"bench": "teleport", "setting": [1, 2, 1], "cz_twirl": [[1, 3], [1, 2], [0, 3], [3, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 1, "seed": [20261006, 3632764557, 0, 1], "pad_on": true}, {"bench": "teleport", "setting": [1, 2, 1], "cz_twirl": [[3, 1], [3, 0], [3, 3], [0, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 2, "seed": [20261006, 3632764557, 0, 2], "pad_on": true}, {"bench": "teleport", "setting": [1, 2, 1], "cz_twirl": [[1, 3], [3, 0], [0, 3], [3, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 3, "seed": [20261006, 3632764557, 0, 3], "pad_on": true}, {"bench": "teleport", "setting": [1, 2, 1], "cz_twirl": [[1, 1], [0, 0], [3, 3], [2, 0]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 4, "seed": [20261006, 3632764557, 0, 4], "pad_on": true}, {"bench": "teleport", "setting": [1, 2, 1], "cz_twirl": [[0, 0], [1, 1], [0, 3], [3, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 5, "seed": [20261006, 3632764557, 0, 5], "pad_on": true}, {"bench": "teleport", "setting": [1, 2, 1], "cz_twirl": [[0, 1], [0, 3], [3, 0], [3, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 6, "seed": [20261006, 3632764557, 0, 6], "pad_on": true}, {"bench": "teleport", "setting": [1, 2, 1], "cz_twirl": [[2, 0], [2, 2], [3, 0], [2, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 7, "seed": [20261006, 3632764557, 0, 7], "pad_on": true}, {"bench": "teleport", "setting": [1, 2, 1], "cz_twirl": [[2, 1], [2, 0], [0, 0], [1, 0]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 8, "seed": [20261006, 3632764557, 0, 8], "pad_on": true}, {"bench": "teleport", "setting": [1, 2, 1], "cz_twirl": [[3, 0], [1, 3], [1, 3], [2, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 9, "seed": [20261006, 3632764557, 0, 9], "pad_on": true}, {"bench": "teleport", "setting": [1, 2, 1], "cz_twirl": [[2, 1], [2, 3], [3, 1], [3, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 10, "seed": [20261006, 3632764557, 0, 10], "pad_on": true}, {"bench": "teleport", "setting": [1, 2, 1], "cz_twirl": [[3, 1], [3, 2], [0, 2], [2, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 11, "seed": [20261006, 3632764557, 0, 11], "pad_on": true}, {"bench": "teleport", "setting": [1, 2, 1], "cz_twirl": [[2, 1], [1, 0], [2, 1], [3, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 12, "seed": [20261006, 3632764557, 0, 12], "pad_on": true}, {"bench": "teleport", "setting": [1, 2, 1], "cz_twirl": [[1, 2], [1, 1], [2, 0], [0, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 13, "seed": [20261006, 3632764557, 0, 13], "pad_on": true}, {"bench": "teleport", "setting": [1, 2, 1], "cz_twirl": [[3, 2], [2, 2], [3, 2], [3, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 14, "seed": [20261006, 3632764557, 0, 14], "pad_on": true}, {"bench": "teleport", "setting": [1, 2, 1], "cz_twirl": [[2, 3], [0, 1], [1, 0], [2, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 15, "seed": [20261006, 3632764557, 0, 15], "pad_on": true}, {"bench": "teleport", "setting": [1, 2, 1], "cz_twirl": [[3, 2], [3, 2], [3, 0], [3, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 16, "seed": [20261006, 3632764557, 0, 16], "pad_on": true}, {"bench": "teleport", "setting": [1, 2, 1], "cz_twirl": [[0, 2], [2, 0], [2, 2], [1, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 17, "seed": [20261006, 3632764557, 0, 17], "pad_on": true}, {"bench": "teleport", "setting": [1, 2, 1], "cz_twirl": [[3, 2], [1, 3], [2, 0], [0, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 18, "seed": [20261006, 3632764557, 0, 18], "pad_on": true}, {"bench": "teleport", "setting": [1, 2, 1], "cz_twirl": [[0, 0], [2, 2], [0, 0], [0, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 19, "seed": [20261006, 3632764557, 0, 19], "pad_on": true}, {"bench": "teleport", "setting": [1, 4, 1], "cz_twirl": [[1, 3], [0, 1], [0, 0], [1, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 0, "seed": [20261006, 3632764557, 1, 0], "pad_on": true}, {"bench": "teleport", "setting": [1, 4, 1], "cz_twirl": [[2, 2], [2, 2], [2, 3], [1, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 1, "seed": [20261006, 3632764557, 1, 1], "pad_on": true}, {"bench": "teleport", "setting": [1, 4, 1], "cz_twirl": [[1, 2], [2, 1], [0, 0], [0, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 2, "seed": [20261006, 3632764557, 1, 2], "pad_on": true}, {"bench": "teleport", "setting": [1, 4, 1], "cz_twirl": [[0, 3], [2, 2], [0, 3], [2, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 3, "seed": [20261006, 3632764557, 1, 3], "pad_on": true}, {"bench": "teleport", "setting": [1, 4, 1], "cz_twirl": [[1, 2], [2, 1], [0, 2], [1, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 4, "seed": [20261006, 3632764557, 1, 4], "pad_on": true}, {"bench": "teleport", "setting": [1, 4, 1], "cz_twirl": [[3, 3], [2, 1], [3, 1], [2, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 5, "seed": [20261006, 3632764557, 1, 5], "pad_on": true}, {"bench": "teleport", "setting": [1, 4, 1], "cz_twirl": [[3, 2], [0, 2], [3, 0], [1, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 6, "seed": [20261006, 3632764557, 1, 6], "pad_on": true}, {"bench": "teleport", "setting": [1, 4, 1], "cz_twirl": [[3, 3], [3, 2], [1, 1], [2, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 7, "seed": [20261006, 3632764557, 1, 7], "pad_on": true}, {"bench": "teleport", "setting": [1, 4, 1], "cz_twirl": [[3, 0], [2, 0], [1, 1], [3, 0]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 8, "seed": [20261006, 3632764557, 1, 8], "pad_on": true}, {"bench": "teleport", "setting": [1, 4, 1], "cz_twirl": [[1, 3], [0, 1], [0, 1], [1, 0]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 9, "seed": [20261006, 3632764557, 1, 9], "pad_on": true}, {"bench": "teleport", "setting": [1, 4, 1], "cz_twirl": [[3, 1], [1, 2], [1, 3], [2, 0]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 10, "seed": [20261006, 3632764557, 1, 10], "pad_on": true}, {"bench": "teleport", "setting": [1, 4, 1], "cz_twirl": [[2, 3], [3, 0], [2, 3], [1, 0]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 11, "seed": [20261006, 3632764557, 1, 11], "pad_on": true}, {"bench": "teleport", "setting": [1, 4, 1], "cz_twirl": [[1, 2], [3, 3], [3, 0], [2, 0]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 12, "seed": [20261006, 3632764557, 1, 12], "pad_on": true}, {"bench": "teleport", "setting": [1, 4, 1], "cz_twirl": [[1, 0], [3, 2], [1, 1], [1, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 13, "seed": [20261006, 3632764557, 1, 13], "pad_on": true}, {"bench": "teleport", "setting": [1, 4, 1], "cz_twirl": [[0, 2], [2, 3], [2, 3], [3, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 14, "seed": [20261006, 3632764557, 1, 14], "pad_on": true}, {"bench": "teleport", "setting": [1, 4, 1], "cz_twirl": [[1, 1], [0, 1], [1, 0], [2, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 15, "seed": [20261006, 3632764557, 1, 15], "pad_on": true}, {"bench": "teleport", "setting": [1, 4, 1], "cz_twirl": [[0, 2], [1, 1], [3, 1], [1, 0]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 16, "seed": [20261006, 3632764557, 1, 16], "pad_on": true}, {"bench": "teleport", "setting": [1, 4, 1], "cz_twirl": [[0, 2], [2, 3], [0, 2], [2, 0]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 17, "seed": [20261006, 3632764557, 1, 17], "pad_on": true}, {"bench": "teleport", "setting": [1, 4, 1], "cz_twirl": [[0, 2], [2, 1], [0, 1], [0, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 18, "seed": [20261006, 3632764557, 1, 18], "pad_on": true}, {"bench": "teleport", "setting": [1, 4, 1], "cz_twirl": [[2, 3], [0, 2], [1, 0], [3, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 19, "seed": [20261006, 3632764557, 1, 19], "pad_on": true}, {"bench": "teleport", "setting": [1, 5, 1], "cz_twirl": [[2, 0], [2, 3], [1, 0], [1, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 0, "seed": [20261006, 3632764557, 2, 0], "pad_on": true}, {"bench": "teleport", "setting": [1, 5, 1], "cz_twirl": [[2, 0], [3, 1], [1, 2], [3, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 1, "seed": [20261006, 3632764557, 2, 1], "pad_on": true}, {"bench": "teleport", "setting": [1, 5, 1], "cz_twirl": [[3, 0], [1, 2], [0, 0], [2, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 2, "seed": [20261006, 3632764557, 2, 2], "pad_on": true}, {"bench": "teleport", "setting": [1, 5, 1], "cz_twirl": [[0, 1], [1, 0], [3, 3], [2, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 3, "seed": [20261006, 3632764557, 2, 3], "pad_on": true}, {"bench": "teleport", "setting": [1, 5, 1], "cz_twirl": [[3, 3], [0, 0], [2, 2], [3, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 4, "seed": [20261006, 3632764557, 2, 4], "pad_on": true}, {"bench": "teleport", "setting": [1, 5, 1], "cz_twirl": [[0, 1], [3, 3], [3, 0], [0, 0]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 5, "seed": [20261006, 3632764557, 2, 5], "pad_on": true}, {"bench": "teleport", "setting": [1, 5, 1], "cz_twirl": [[0, 0], [0, 3], [3, 3], [1, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 6, "seed": [20261006, 3632764557, 2, 6], "pad_on": true}, {"bench": "teleport", "setting": [1, 5, 1], "cz_twirl": [[3, 3], [2, 3], [2, 1], [1, 0]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 7, "seed": [20261006, 3632764557, 2, 7], "pad_on": true}, {"bench": "teleport", "setting": [1, 5, 1], "cz_twirl": [[2, 3], [3, 1], [2, 1], [3, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 8, "seed": [20261006, 3632764557, 2, 8], "pad_on": true}, {"bench": "teleport", "setting": [1, 5, 1], "cz_twirl": [[3, 3], [0, 1], [1, 0], [0, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 9, "seed": [20261006, 3632764557, 2, 9], "pad_on": true}, {"bench": "teleport", "setting": [1, 5, 1], "cz_twirl": [[3, 0], [2, 1], [2, 3], [3, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 10, "seed": [20261006, 3632764557, 2, 10], "pad_on": true}, {"bench": "teleport", "setting": [1, 5, 1], "cz_twirl": [[3, 3], [1, 2], [2, 2], [3, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 11, "seed": [20261006, 3632764557, 2, 11], "pad_on": true}, {"bench": "teleport", "setting": [1, 5, 1], "cz_twirl": [[2, 2], [1, 1], [1, 0], [1, 0]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 12, "seed": [20261006, 3632764557, 2, 12], "pad_on": true}, {"bench": "teleport", "setting": [1, 5, 1], "cz_twirl": [[2, 1], [1, 1], [1, 2], [1, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 13, "seed": [20261006, 3632764557, 2, 13], "pad_on": true}, {"bench": "teleport", "setting": [1, 5, 1], "cz_twirl": [[1, 0], [2, 1], [1, 1], [2, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 14, "seed": [20261006, 3632764557, 2, 14], "pad_on": true}, {"bench": "teleport", "setting": [1, 5, 1], "cz_twirl": [[0, 2], [3, 3], [0, 2], [1, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 15, "seed": [20261006, 3632764557, 2, 15], "pad_on": true}, {"bench": "teleport", "setting": [1, 5, 1], "cz_twirl": [[2, 0], [0, 1], [2, 0], [0, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 16, "seed": [20261006, 3632764557, 2, 16], "pad_on": true}, {"bench": "teleport", "setting": [1, 5, 1], "cz_twirl": [[2, 3], [1, 0], [2, 1], [0, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 17, "seed": [20261006, 3632764557, 2, 17], "pad_on": true}, {"bench": "teleport", "setting": [1, 5, 1], "cz_twirl": [[2, 0], [2, 1], [3, 3], [3, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 18, "seed": [20261006, 3632764557, 2, 18], "pad_on": true}, {"bench": "teleport", "setting": [1, 5, 1], "cz_twirl": [[3, 3], [0, 1], [3, 0], [1, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 19, "seed": [20261006, 3632764557, 2, 19], "pad_on": true}, {"bench": "teleport", "setting": [2, 1, 1], "cz_twirl": [[2, 3], [3, 1], [3, 1], [1, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 0, "seed": [20261006, 3632764557, 3, 0], "pad_on": true}, {"bench": "teleport", "setting": [2, 1, 1], "cz_twirl": [[2, 2], [3, 3], [0, 3], [3, 3], [2, 0], [3, 0], [2, 2], [1, 0], [1, 2], [1, 1], [2, 0], [0, 2]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 1, "seed": [20261006, 3632764557, 3, 1], "pad_on": true}, {"bench": "teleport", "setting": [2, 1, 1], "cz_twirl": [[0, 2], [0, 3], [2, 0], [1, 0]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 2, "seed": [20261006, 3632764557, 3, 2], "pad_on": true}, {"bench": "teleport", "setting": [2, 1, 1], "cz_twirl": [[3, 3], [0, 3], [3, 0], [1, 0], [0, 2], [0, 0], [0, 1], [0, 2], [3, 3], [1, 0], [3, 1], [2, 0]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 3, "seed": [20261006, 3632764557, 3, 3], "pad_on": true}, {"bench": "teleport", "setting": [2, 1, 1], "cz_twirl": [[1, 0], [1, 0], [0, 1], [0, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 4, "seed": [20261006, 3632764557, 3, 4], "pad_on": true}, {"bench": "teleport", "setting": [2, 1, 1], "cz_twirl": [[2, 1], [2, 1], [1, 1], [0, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 5, "seed": [20261006, 3632764557, 3, 5], "pad_on": true}, {"bench": "teleport", "setting": [2, 1, 1], "cz_twirl": [[1, 3], [1, 3], [2, 1], [3, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 6, "seed": [20261006, 3632764557, 3, 6], "pad_on": true}, {"bench": "teleport", "setting": [2, 1, 1], "cz_twirl": [[2, 2], [1, 1], [3, 2], [1, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 7, "seed": [20261006, 3632764557, 3, 7], "pad_on": true}, {"bench": "teleport", "setting": [2, 1, 1], "cz_twirl": [[1, 1], [0, 1], [0, 1], [0, 2], [0, 2], [2, 2], [2, 3], [2, 3], [2, 1], [2, 0], [0, 3], [2, 3]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 8, "seed": [20261006, 3632764557, 3, 8], "pad_on": true}, {"bench": "teleport", "setting": [2, 1, 1], "cz_twirl": [[1, 2], [2, 2], [3, 3], [0, 0], [1, 1], [3, 2], [3, 2], [1, 0], [2, 0], [1, 0], [0, 3], [1, 2]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 9, "seed": [20261006, 3632764557, 3, 9], "pad_on": true}, {"bench": "teleport", "setting": [2, 1, 1], "cz_twirl": [[3, 2], [0, 3], [3, 0], [3, 0]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 10, "seed": [20261006, 3632764557, 3, 10], "pad_on": true}, {"bench": "teleport", "setting": [2, 1, 1], "cz_twirl": [[0, 2], [2, 3], [0, 2], [3, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 11, "seed": [20261006, 3632764557, 3, 11], "pad_on": true}, {"bench": "teleport", "setting": [2, 1, 1], "cz_twirl": [[3, 3], [0, 1], [2, 2], [0, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 12, "seed": [20261006, 3632764557, 3, 12], "pad_on": true}, {"bench": "teleport", "setting": [2, 1, 1], "cz_twirl": [[3, 0], [3, 2], [3, 1], [3, 0], [1, 1], [1, 0], [0, 1], [2, 1], [2, 1], [3, 3], [3, 1], [0, 0]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 13, "seed": [20261006, 3632764557, 3, 13], "pad_on": true}, {"bench": "teleport", "setting": [2, 1, 1], "cz_twirl": [[2, 0], [1, 3], [1, 0], [0, 0], [3, 1], [1, 3], [2, 3], [2, 1], [1, 1], [3, 0], [2, 2], [1, 3]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 14, "seed": [20261006, 3632764557, 3, 14], "pad_on": true}, {"bench": "teleport", "setting": [2, 1, 1], "cz_twirl": [[2, 1], [2, 1], [0, 0], [3, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 15, "seed": [20261006, 3632764557, 3, 15], "pad_on": true}, {"bench": "teleport", "setting": [2, 1, 1], "cz_twirl": [[3, 1], [1, 0], [3, 2], [1, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 16, "seed": [20261006, 3632764557, 3, 16], "pad_on": true}, {"bench": "teleport", "setting": [2, 1, 1], "cz_twirl": [[0, 0], [3, 3], [0, 3], [3, 0], [1, 1], [3, 3], [3, 3], [2, 0], [1, 0], [2, 1], [2, 0], [0, 2]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 17, "seed": [20261006, 3632764557, 3, 17], "pad_on": true}, {"bench": "teleport", "setting": [2, 1, 1], "cz_twirl": [[0, 3], [1, 0], [1, 3], [2, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 18, "seed": [20261006, 3632764557, 3, 18], "pad_on": true}, {"bench": "teleport", "setting": [2, 1, 1], "cz_twirl": [[2, 2], [2, 0], [3, 1], [0, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 19, "seed": [20261006, 3632764557, 3, 19], "pad_on": true}]}, {"bench": "ghz", "job_id": "db1caobid5ic73eqv250", "layout": [4, 5, 6, 7, 8, 9, 10, 11], "usage_estimation": {"quantum_seconds": null}, "metas": [{"bench": "ghz", "setting": [1, 2, 1], "cz_twirl": [[1, 1], [2, 0], [3, 2], [0, 3], [3, 1], [2, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 0]}, "twirl": 0, "seed": [20261006, 2938993978, 0, 0], "pad_on": true}, {"bench": "ghz", "setting": [1, 2, 1], "cz_twirl": [[0, 0], [0, 0], [0, 2], [2, 2], [2, 3], [1, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 1]}, "twirl": 1, "seed": [20261006, 2938993978, 0, 1], "pad_on": true}, {"bench": "ghz", "setting": [1, 2, 1], "cz_twirl": [[1, 1], [2, 1], [3, 3], [0, 3], [2, 0], [3, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 1], "s": [4, 0]}, "twirl": 2, "seed": [20261006, 2938993978, 0, 2], "pad_on": true}, {"bench": "ghz", "setting": [1, 2, 1], "cz_twirl": [[3, 0], [0, 3], [1, 2], [2, 0], [3, 2], [1, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 0]}, "twirl": 3, "seed": [20261006, 2938993978, 0, 3], "pad_on": true}, {"bench": "ghz", "setting": [1, 2, 1], "cz_twirl": [[3, 2], [0, 3], [0, 2], [0, 1], [3, 2], [0, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 4, "seed": [20261006, 2938993978, 0, 4], "pad_on": true}, {"bench": "ghz", "setting": [1, 2, 1], "cz_twirl": [[3, 1], [2, 1], [0, 3], [1, 2], [1, 2], [1, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 5, "seed": [20261006, 2938993978, 0, 5], "pad_on": true}, {"bench": "ghz", "setting": [1, 2, 1], "cz_twirl": [[1, 3], [2, 0], [0, 2], [3, 0], [3, 3], [1, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 0], "d3": [3, 1], "s": [4, 0]}, "twirl": 6, "seed": [20261006, 2938993978, 0, 6], "pad_on": true}, {"bench": "ghz", "setting": [1, 2, 1], "cz_twirl": [[0, 3], [2, 3], [2, 1], [1, 2], [1, 1], [3, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 7, "seed": [20261006, 2938993978, 0, 7], "pad_on": true}, {"bench": "ghz", "setting": [1, 2, 1], "cz_twirl": [[0, 3], [2, 2], [2, 0], [0, 3], [0, 3], [0, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 0], "d3": [3, 1], "s": [4, 0]}, "twirl": 8, "seed": [20261006, 2938993978, 0, 8], "pad_on": true}, {"bench": "ghz", "setting": [1, 2, 1], "cz_twirl": [[3, 3], [3, 3], [3, 1], [3, 0], [0, 3], [0, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 9, "seed": [20261006, 2938993978, 0, 9], "pad_on": true}, {"bench": "ghz", "setting": [1, 2, 1], "cz_twirl": [[2, 1], [0, 0], [2, 3], [2, 0], [2, 2], [3, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 10, "seed": [20261006, 2938993978, 0, 10], "pad_on": true}, {"bench": "ghz", "setting": [1, 2, 1], "cz_twirl": [[1, 1], [0, 3], [3, 2], [2, 3], [3, 1], [1, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 1], "d3": [3, 1], "s": [4, 1]}, "twirl": 11, "seed": [20261006, 2938993978, 0, 11], "pad_on": true}, {"bench": "ghz", "setting": [1, 2, 1], "cz_twirl": [[1, 2], [2, 3], [1, 0], [2, 2], [3, 2], [0, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 0]}, "twirl": 12, "seed": [20261006, 2938993978, 0, 12], "pad_on": true}, {"bench": "ghz", "setting": [1, 2, 1], "cz_twirl": [[3, 0], [3, 2], [2, 1], [2, 1], [2, 1], [1, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 0], "d3": [3, 1], "s": [4, 1]}, "twirl": 13, "seed": [20261006, 2938993978, 0, 13], "pad_on": true}, {"bench": "ghz", "setting": [1, 2, 1], "cz_twirl": [[3, 2], [1, 1], [2, 0], [3, 3], [2, 1], [1, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 1], "s": [4, 1]}, "twirl": 14, "seed": [20261006, 2938993978, 0, 14], "pad_on": true}, {"bench": "ghz", "setting": [1, 2, 1], "cz_twirl": [[2, 3], [3, 1], [2, 2], [1, 0], [1, 3], [0, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 15, "seed": [20261006, 2938993978, 0, 15], "pad_on": true}, {"bench": "ghz", "setting": [1, 2, 1], "cz_twirl": [[0, 2], [2, 3], [3, 3], [0, 1], [3, 2], [0, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 16, "seed": [20261006, 2938993978, 0, 16], "pad_on": true}, {"bench": "ghz", "setting": [1, 2, 1], "cz_twirl": [[1, 0], [0, 2], [1, 1], [1, 3], [3, 3], [2, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 0], "d3": [3, 1], "s": [4, 0]}, "twirl": 17, "seed": [20261006, 2938993978, 0, 17], "pad_on": true}, {"bench": "ghz", "setting": [1, 2, 1], "cz_twirl": [[2, 3], [1, 2], [0, 1], [0, 0], [1, 0], [0, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 0], "d3": [3, 1], "s": [4, 1]}, "twirl": 18, "seed": [20261006, 2938993978, 0, 18], "pad_on": true}, {"bench": "ghz", "setting": [1, 2, 1], "cz_twirl": [[0, 3], [1, 2], [3, 3], [1, 1], [2, 3], [3, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 0]}, "twirl": 19, "seed": [20261006, 2938993978, 0, 19], "pad_on": true}, {"bench": "ghz", "setting": [1, 4, 1], "cz_twirl": [[1, 1], [2, 2], [0, 1], [2, 2], [3, 3], [0, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 0], "d3": [3, 1], "s": [4, 0]}, "twirl": 0, "seed": [20261006, 2938993978, 1, 0], "pad_on": true}, {"bench": "ghz", "setting": [1, 4, 1], "cz_twirl": [[3, 0], [3, 3], [3, 2], [1, 2], [3, 1], [0, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 1, "seed": [20261006, 2938993978, 1, 1], "pad_on": true}, {"bench": "ghz", "setting": [1, 4, 1], "cz_twirl": [[3, 1], [2, 3], [3, 3], [2, 1], [1, 0], [1, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 0], "d3": [3, 1], "s": [4, 1]}, "twirl": 2, "seed": [20261006, 2938993978, 1, 2], "pad_on": true}, {"bench": "ghz", "setting": [1, 4, 1], "cz_twirl": [[0, 2], [2, 1], [0, 1], [3, 1], [1, 0], [2, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 3, "seed": [20261006, 2938993978, 1, 3], "pad_on": true}, {"bench": "ghz", "setting": [1, 4, 1], "cz_twirl": [[1, 1], [0, 2], [3, 0], [0, 3], [0, 2], [3, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 4, "seed": [20261006, 2938993978, 1, 4], "pad_on": true}, {"bench": "ghz", "setting": [1, 4, 1], "cz_twirl": [[0, 2], [2, 0], [1, 0], [3, 1], [0, 2], [3, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 1], "d3": [3, 0], "s": [4, 0]}, "twirl": 5, "seed": [20261006, 2938993978, 1, 5], "pad_on": true}, {"bench": "ghz", "setting": [1, 4, 1], "cz_twirl": [[3, 0], [2, 2], [3, 0], [2, 2], [0, 0], [1, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 0]}, "twirl": 6, "seed": [20261006, 2938993978, 1, 6], "pad_on": true}, {"bench": "ghz", "setting": [1, 4, 1], "cz_twirl": [[0, 3], [3, 3], [3, 0], [3, 2], [1, 3], [2, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 7, "seed": [20261006, 2938993978, 1, 7], "pad_on": true}, {"bench": "ghz", "setting": [1, 4, 1], "cz_twirl": [[0, 3], [2, 3], [2, 3], [0, 2], [1, 0], [1, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 8, "seed": [20261006, 2938993978, 1, 8], "pad_on": true}, {"bench": "ghz", "setting": [1, 4, 1], "cz_twirl": [[0, 3], [2, 2], [2, 1], [1, 2], [0, 3], [3, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 9, "seed": [20261006, 2938993978, 1, 9], "pad_on": true}, {"bench": "ghz", "setting": [1, 4, 1], "cz_twirl": [[1, 3], [1, 1], [1, 1], [1, 2], [0, 2], [0, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 10, "seed": [20261006, 2938993978, 1, 10], "pad_on": true}, {"bench": "ghz", "setting": [1, 4, 1], "cz_twirl": [[3, 0], [2, 2], [0, 1], [0, 3], [0, 3], [2, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 11, "seed": [20261006, 2938993978, 1, 11], "pad_on": true}, {"bench": "ghz", "setting": [1, 4, 1], "cz_twirl": [[1, 3], [1, 2], [2, 1], [1, 3], [2, 2], [1, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 0]}, "twirl": 12, "seed": [20261006, 2938993978, 1, 12], "pad_on": true}, {"bench": "ghz", "setting": [1, 4, 1], "cz_twirl": [[3, 0], [0, 2], [1, 2], [3, 0], [0, 0], [3, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 1], "s": [4, 1]}, "twirl": 13, "seed": [20261006, 2938993978, 1, 13], "pad_on": true}, {"bench": "ghz", "setting": [1, 4, 1], "cz_twirl": [[1, 1], [1, 3], [2, 1], [3, 0], [0, 2], [3, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 14, "seed": [20261006, 2938993978, 1, 14], "pad_on": true}, {"bench": "ghz", "setting": [1, 4, 1], "cz_twirl": [[1, 0], [3, 0], [1, 0], [0, 0], [0, 0], [1, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 15, "seed": [20261006, 2938993978, 1, 15], "pad_on": true}, {"bench": "ghz", "setting": [1, 4, 1], "cz_twirl": [[0, 3], [0, 2], [3, 0], [1, 1], [0, 1], [1, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 16, "seed": [20261006, 2938993978, 1, 16], "pad_on": true}, {"bench": "ghz", "setting": [1, 4, 1], "cz_twirl": [[3, 3], [2, 2], [2, 1], [0, 2], [3, 0], [3, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 17, "seed": [20261006, 2938993978, 1, 17], "pad_on": true}, {"bench": "ghz", "setting": [1, 4, 1], "cz_twirl": [[0, 3], [2, 3], [0, 3], [3, 3], [1, 1], [2, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 18, "seed": [20261006, 2938993978, 1, 18], "pad_on": true}, {"bench": "ghz", "setting": [1, 4, 1], "cz_twirl": [[1, 1], [3, 0], [3, 3], [3, 2], [2, 0], [0, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 0], "s": [4, 0]}, "twirl": 19, "seed": [20261006, 2938993978, 1, 19], "pad_on": true}, {"bench": "ghz", "setting": [1, 5, 1], "cz_twirl": [[0, 3], [0, 1], [1, 3], [1, 3], [0, 2], [0, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 0]}, "twirl": 0, "seed": [20261006, 2938993978, 2, 0], "pad_on": true}, {"bench": "ghz", "setting": [1, 5, 1], "cz_twirl": [[3, 2], [1, 2], [1, 2], [2, 0], [2, 1], [0, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 1, "seed": [20261006, 2938993978, 2, 1], "pad_on": true}, {"bench": "ghz", "setting": [1, 5, 1], "cz_twirl": [[2, 2], [1, 1], [0, 0], [3, 3], [1, 3], [0, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 2, "seed": [20261006, 2938993978, 2, 2], "pad_on": true}, {"bench": "ghz", "setting": [1, 5, 1], "cz_twirl": [[2, 2], [3, 3], [2, 2], [3, 0], [0, 2], [3, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 1]}, "twirl": 3, "seed": [20261006, 2938993978, 2, 3], "pad_on": true}, {"bench": "ghz", "setting": [1, 5, 1], "cz_twirl": [[0, 3], [0, 0], [3, 3], [3, 2], [0, 3], [3, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 4, "seed": [20261006, 2938993978, 2, 4], "pad_on": true}, {"bench": "ghz", "setting": [1, 5, 1], "cz_twirl": [[0, 2], [3, 0], [1, 2], [3, 2], [1, 0], [1, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 0]}, "twirl": 5, "seed": [20261006, 2938993978, 2, 5], "pad_on": true}, {"bench": "ghz", "setting": [1, 5, 1], "cz_twirl": [[2, 0], [2, 1], [2, 1], [3, 0], [3, 2], [1, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 0], "d3": [3, 1], "s": [4, 0]}, "twirl": 6, "seed": [20261006, 2938993978, 2, 6], "pad_on": true}, {"bench": "ghz", "setting": [1, 5, 1], "cz_twirl": [[0, 3], [1, 2], [0, 2], [3, 3], [0, 3], [1, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 1], "s": [4, 1]}, "twirl": 7, "seed": [20261006, 2938993978, 2, 7], "pad_on": true}, {"bench": "ghz", "setting": [1, 5, 1], "cz_twirl": [[0, 0], [0, 3], [1, 3], [1, 1], [1, 3], [2, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 8, "seed": [20261006, 2938993978, 2, 8], "pad_on": true}, {"bench": "ghz", "setting": [1, 5, 1], "cz_twirl": [[1, 2], [1, 3], [1, 1], [2, 0], [2, 1], [3, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 0], "d3": [3, 1], "s": [4, 0]}, "twirl": 9, "seed": [20261006, 2938993978, 2, 9], "pad_on": true}, {"bench": "ghz", "setting": [1, 5, 1], "cz_twirl": [[0, 2], [2, 2], [0, 1], [1, 3], [3, 0], [1, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 0], "d3": [3, 1], "s": [4, 1]}, "twirl": 10, "seed": [20261006, 2938993978, 2, 10], "pad_on": true}, {"bench": "ghz", "setting": [1, 5, 1], "cz_twirl": [[3, 0], [0, 0], [1, 3], [3, 1], [1, 3], [1, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 1], "s": [4, 0]}, "twirl": 11, "seed": [20261006, 2938993978, 2, 11], "pad_on": true}, {"bench": "ghz", "setting": [1, 5, 1], "cz_twirl": [[0, 0], [3, 3], [1, 2], [1, 0], [3, 2], [3, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 12, "seed": [20261006, 2938993978, 2, 12], "pad_on": true}, {"bench": "ghz", "setting": [1, 5, 1], "cz_twirl": [[2, 2], [1, 3], [2, 0], [2, 2], [0, 1], [2, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 13, "seed": [20261006, 2938993978, 2, 13], "pad_on": true}, {"bench": "ghz", "setting": [1, 5, 1], "cz_twirl": [[0, 0], [2, 3], [1, 1], [0, 3], [3, 0], [0, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 0]}, "twirl": 14, "seed": [20261006, 2938993978, 2, 14], "pad_on": true}, {"bench": "ghz", "setting": [1, 5, 1], "cz_twirl": [[0, 3], [0, 2], [1, 0], [3, 0], [0, 0], [3, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 0], "s": [4, 0]}, "twirl": 15, "seed": [20261006, 2938993978, 2, 15], "pad_on": true}, {"bench": "ghz", "setting": [1, 5, 1], "cz_twirl": [[2, 2], [2, 2], [3, 0], [2, 3], [3, 3], [1, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 1]}, "twirl": 16, "seed": [20261006, 2938993978, 2, 16], "pad_on": true}, {"bench": "ghz", "setting": [1, 5, 1], "cz_twirl": [[2, 2], [0, 1], [1, 2], [2, 3], [2, 1], [1, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 17, "seed": [20261006, 2938993978, 2, 17], "pad_on": true}, {"bench": "ghz", "setting": [1, 5, 1], "cz_twirl": [[3, 0], [2, 1], [3, 3], [0, 3], [2, 2], [3, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 18, "seed": [20261006, 2938993978, 2, 18], "pad_on": true}, {"bench": "ghz", "setting": [1, 5, 1], "cz_twirl": [[0, 0], [0, 1], [1, 0], [0, 0], [3, 3], [1, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 19, "seed": [20261006, 2938993978, 2, 19], "pad_on": true}, {"bench": "ghz", "setting": [2, 1, 1], "cz_twirl": [[3, 0], [2, 1], [2, 3], [1, 2], [2, 2], [1, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 0, "seed": [20261006, 2938993978, 3, 0], "pad_on": true}, {"bench": "ghz", "setting": [2, 1, 1], "cz_twirl": [[0, 1], [3, 3], [0, 3], [0, 2], [3, 3], [1, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 0]}, "twirl": 1, "seed": [20261006, 2938993978, 3, 1], "pad_on": true}, {"bench": "ghz", "setting": [2, 1, 1], "cz_twirl": [[2, 2], [0, 0], [2, 0], [3, 1], [2, 2], [1, 1], [3, 0], [3, 0], [3, 1], [2, 2], [0, 0], [2, 2], [0, 0], [1, 1], [2, 2], [3, 1], [1, 0], [0, 2]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 1], "d3": [3, 1], "s": [4, 1]}, "twirl": 2, "seed": [20261006, 2938993978, 3, 2], "pad_on": true}, {"bench": "ghz", "setting": [2, 1, 1], "cz_twirl": [[3, 3], [1, 2], [1, 0], [2, 0], [1, 1], [3, 3], [2, 1], [0, 0], [3, 3], [3, 1], [1, 1], [0, 2], [3, 2], [3, 1], [2, 3], [0, 1], [0, 0], [2, 1]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 3, "seed": [20261006, 2938993978, 3, 3], "pad_on": true}, {"bench": "ghz", "setting": [2, 1, 1], "cz_twirl": [[1, 2], [0, 3], [3, 3], [0, 0], [0, 0], [1, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 1]}, "twirl": 4, "seed": [20261006, 2938993978, 3, 4], "pad_on": true}, {"bench": "ghz", "setting": [2, 1, 1], "cz_twirl": [[1, 2], [2, 0], [3, 0], [2, 2], [3, 0], [1, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 5, "seed": [20261006, 2938993978, 3, 5], "pad_on": true}, {"bench": "ghz", "setting": [2, 1, 1], "cz_twirl": [[2, 0], [0, 0], [2, 3], [0, 1], [0, 1], [2, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 6, "seed": [20261006, 2938993978, 3, 6], "pad_on": true}, {"bench": "ghz", "setting": [2, 1, 1], "cz_twirl": [[0, 1], [2, 0], [0, 2], [3, 1], [3, 0], [0, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 7, "seed": [20261006, 2938993978, 3, 7], "pad_on": true}, {"bench": "ghz", "setting": [2, 1, 1], "cz_twirl": [[3, 0], [3, 2], [1, 0], [1, 1], [1, 1], [2, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 8, "seed": [20261006, 2938993978, 3, 8], "pad_on": true}, {"bench": "ghz", "setting": [2, 1, 1], "cz_twirl": [[1, 0], [0, 3], [1, 2], [2, 0], [0, 1], [3, 3], [3, 0], [2, 2], [0, 2], [3, 2], [0, 0], [1, 1], [3, 3], [0, 0], [3, 3], [0, 0], [0, 0], [3, 2]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 9, "seed": [20261006, 2938993978, 3, 9], "pad_on": true}, {"bench": "ghz", "setting": [2, 1, 1], "cz_twirl": [[1, 2], [3, 0], [2, 2], [1, 3], [1, 0], [0, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 10, "seed": [20261006, 2938993978, 3, 10], "pad_on": true}, {"bench": "ghz", "setting": [2, 1, 1], "cz_twirl": [[3, 0], [2, 3], [0, 3], [3, 0], [2, 2], [3, 0], [1, 1], [0, 0], [1, 3], [3, 3], [2, 3], [0, 3], [2, 1], [0, 2], [3, 0], [1, 1], [3, 0], [0, 2]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 1], "d3": [3, 1], "s": [4, 1]}, "twirl": 11, "seed": [20261006, 2938993978, 3, 11], "pad_on": true}, {"bench": "ghz", "setting": [2, 1, 1], "cz_twirl": [[2, 3], [1, 1], [2, 3], [0, 2], [2, 2], [0, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 0], "d3": [3, 1], "s": [4, 0]}, "twirl": 12, "seed": [20261006, 2938993978, 3, 12], "pad_on": true}, {"bench": "ghz", "setting": [2, 1, 1], "cz_twirl": [[0, 2], [1, 2], [3, 1], [1, 2], [2, 1], [2, 1], [3, 3], [1, 2], [3, 3], [2, 2], [3, 3], [1, 0], [3, 0], [2, 2], [2, 0], [0, 2], [0, 3], [2, 0]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 13, "seed": [20261006, 2938993978, 3, 13], "pad_on": true}, {"bench": "ghz", "setting": [2, 1, 1], "cz_twirl": [[0, 3], [3, 2], [1, 2], [2, 0], [2, 3], [2, 0], [3, 0], [2, 1], [2, 1], [1, 0], [0, 0], [0, 0], [3, 2], [0, 1], [3, 3], [0, 0], [3, 0], [1, 3]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 14, "seed": [20261006, 2938993978, 3, 14], "pad_on": true}, {"bench": "ghz", "setting": [2, 1, 1], "cz_twirl": [[1, 2], [2, 3], [0, 3], [1, 1], [1, 2], [1, 0], [0, 1], [1, 2], [1, 1], [0, 3], [1, 1], [1, 0], [0, 0], [3, 3], [2, 1], [3, 1], [1, 2], [2, 1]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 15, "seed": [20261006, 2938993978, 3, 15], "pad_on": true}, {"bench": "ghz", "setting": [2, 1, 1], "cz_twirl": [[3, 3], [2, 2], [2, 0], [0, 3], [2, 1], [1, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 16, "seed": [20261006, 2938993978, 3, 16], "pad_on": true}, {"bench": "ghz", "setting": [2, 1, 1], "cz_twirl": [[1, 3], [1, 2], [2, 2], [1, 3], [2, 2], [2, 3], [0, 2], [2, 2], [1, 1], [1, 2], [2, 2], [3, 3], [0, 1], [2, 0], [2, 0], [2, 2], [1, 3], [0, 0]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 0], "d3": [3, 1], "s": [4, 1]}, "twirl": 17, "seed": [20261006, 2938993978, 3, 17], "pad_on": true}, {"bench": "ghz", "setting": [2, 1, 1], "cz_twirl": [[0, 3], [0, 3], [0, 0], [0, 2], [2, 2], [2, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 1], "d3": [3, 1], "s": [4, 1]}, "twirl": 18, "seed": [20261006, 2938993978, 3, 18], "pad_on": true}, {"bench": "ghz", "setting": [2, 1, 1], "cz_twirl": [[3, 3], [0, 1], [0, 2], [2, 1], [3, 1], [3, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 0]}, "twirl": 19, "seed": [20261006, 2938993978, 3, 19], "pad_on": true}]}]}

==> anc/job3_results.json <==
{"job": "job3", "backend": "ibm_marrakesh", "chain": [4, 5, 6, 7, 8, 9, 10, 11], "shots": 1000, "measure_2_used": true, "estimate_s": 100.28568, "submitted_utc": "2026-10-04T21:29:58.366416+00:00", "calibration_before": {"utc": "2026-10-04T21:29:58.366473+00:00", "backend": "ibm_marrakesh", "qubits": {"4": {"t1": 0.00021624877255687524, "t2": 0.00021132948001701288, "freq": null, "meas_err": 0.004638671875, "measure_2_err": 0.005615234375, "x_err": 0.0004669021246348799}, "5": {"t1": 0.00023022990171085733, "t2": 0.00017986730624343104, "freq": null, "meas_err": 0.0042724609375, "measure_2_err": 0.001953125, "x_err": 0.0002476776805476398}, "6": {"t1": 0.0001670547719673034, "t2": 0.00011628330248871623, "freq": null, "meas_err": 0.001953125, "measure_2_err": 0.001708984375, "x_err": 0.0005270731761381683}, "7": {"t1": 0.0002306757637405843, "t2": 0.00013310523570080683, "freq": null, "meas_err": 0.00732421875, "measure_2_err": 0.0068359375, "x_err": 0.00022164561134047534}, "8": {"t1": 0.00021417055183629017, "t2": 0.00014797944377385218, "freq": null, "meas_err": 0.0089111328125, "measure_2_err": 0.007080078125, "x_err": 0.0003069453512460858}, "9": {"t1": 0.00014430905397127186, "t2": 0.0001786245325083213, "freq": null, "meas_err": 0.015625, "measure_2_err": 0.044921875, "x_err": 0.0001619972256733339}, "10": {"t1": 0.00030499034270129187, "t2": 0.00015426207115647398, "freq": null, "meas_err": 0.0093994140625, "measure_2_err": 0.003662109375, "x_err": 0.00032960854674817533}, "11": {"t1": 0.00013639874722087508, "t2": 0.00011920128929492372, "freq": null, "meas_err": 0.270751953125, "measure_2_err": 0.047607421875, "x_err": 0.0006884351554393126}}, "cz": {"4-5": 0.0035814844047036276, "5-6": 0.0028744375113793352, "6-7": 0.0016439083632794338, "7-8": 0.0043497151266158884, "8-9": 0.0032270480132270685, "9-10": 0.0014683453372136834, "10-11": 0.002184753353931007}}, "subjobs": [{"bench": "probe", "job_id": "db1cam3id5ic73eqv230", "usage_s": 25, "metrics": {"caller": "qiskit_ibm_runtime~sampler.py", "qiskit_version": "qiskit_ibm_runtime-0.50.0,qiskit-2.5.2*,qiskit_aer-0.17.2", "timestamps": {"created": "2026-10-04T21:30:01.015965Z", "finished": "2026-10-04T21:33:29.914009Z", "running": "2026-10-04T21:32:56.592976Z"}, "usage": {"qpu_charge_time_seconds": 25, "value": 0.4091, "unit": "resource_units", "status": "complete", "details": [{"value": 0.4091, "unit": "resource_units", "metric": {"id": "caffe3ca-729c-5750-8777-df63bbf8bfd9", "value": 25}}]}, "circuits_execution_time_ns": 22684733184}, "records": [{"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[0, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 0, "seed": [20261006, 3613290282, 0, 0], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 434, "110": 403, "010": 49, "100": 33, "111": 40, "001": 36, "101": 3, "011": 2}, "counts_mcm": {"0": 517, "1": 483}}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 1, "seed": [20261006, 3613290282, 0, 1], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 433, "110": 408, "111": 37, "001": 42, "100": 31, "101": 8, "010": 40, "011": 1}, "counts_mcm": {"0": 513, "1": 487}}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 2, "seed": [20261006, 3613290282, 0, 2], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 445, "010": 34, "000": 414, "111": 34, "100": 24, "001": 42, "011": 3, "101": 4}, "counts_mcm": {"1": 513, "0": 487}}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 3, "seed": [20261006, 3613290282, 0, 3], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"100": 421, "010": 440, "110": 35, "000": 38, "101": 22, "011": 35, "111": 6, "001": 3}, "counts_mcm": {"0": 481, "1": 519}}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 4, "seed": [20261006, 3613290282, 0, 4], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 422, "001": 420, "101": 38, "000": 38, "011": 39, "010": 5, "110": 35, "100": 3}, "counts_mcm": {"1": 498, "0": 502}}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 5, "seed": [20261006, 3613290282, 0, 5], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"100": 43, "011": 421, "111": 38, "101": 430, "010": 33, "001": 31, "110": 3, "000": 1}, "counts_mcm": {"0": 519, "1": 481}}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 6, "seed": [20261006, 3613290282, 0, 6], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 445, "001": 418, "000": 31, "101": 36, "011": 33, "110": 34, "100": 3}, "counts_mcm": {"0": 522, "1": 478}}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 7, "seed": [20261006, 3613290282, 0, 7], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 437, "110": 412, "100": 36, "010": 35, "001": 29, "101": 5, "111": 42, "011": 4}, "counts_mcm": {"1": 501, "0": 499}}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 8, "seed": [20261006, 3613290282, 0, 8], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 380, "110": 452, "010": 41, "001": 43, "100": 40, "101": 3, "111": 38, "011": 3}, "counts_mcm": {"0": 463, "1": 537}}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 9, "seed": [20261006, 3613290282, 0, 9], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 410, "011": 46, "100": 439, "110": 35, "000": 31, "101": 35, "111": 2, "001": 2}, "counts_mcm": {"1": 486, "0": 514}}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 10, "seed": [20261006, 3613290282, 0, 10], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 446, "000": 397, "010": 26, "111": 47, "001": 35, "100": 40, "011": 4, "101": 5}, "counts_mcm": {"0": 522, "1": 478}}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 11, "seed": [20261006, 3613290282, 0, 11], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"100": 41, "011": 427, "101": 407, "001": 37, "111": 47, "010": 32, "000": 5, "110": 4}, "counts_mcm": {"1": 500, "0": 500}}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 12, "seed": [20261006, 3613290282, 0, 12], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 430, "110": 427, "001": 32, "101": 4, "100": 35, "111": 35, "010": 36, "011": 1}, "counts_mcm": {"1": 497, "0": 503}}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 13, "seed": [20261006, 3613290282, 0, 13], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 415, "100": 44, "110": 435, "101": 7, "111": 23, "001": 36, "010": 37, "011": 3}, "counts_mcm": {"0": 496, "1": 504}}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 14, "seed": [20261006, 3613290282, 0, 14], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"100": 461, "010": 389, "110": 43, "000": 33, "101": 40, "011": 31, "111": 1, "001": 2}, "counts_mcm": {"0": 546, "1": 454}}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 15, "seed": [20261006, 3613290282, 0, 15], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 442, "001": 419, "101": 32, "110": 34, "000": 32, "010": 4, "011": 31, "100": 6}, "counts_mcm": {"0": 503, "1": 497}}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 16, "seed": [20261006, 3613290282, 0, 16], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"100": 475, "000": 38, "010": 380, "101": 38, "110": 37, "011": 23, "111": 7, "001": 2}, "counts_mcm": {"0": 559, "1": 441}}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 17, "seed": [20261006, 3613290282, 0, 17], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 433, "011": 398, "111": 36, "001": 37, "010": 36, "100": 50, "110": 7, "000": 3}, "counts_mcm": {"0": 526, "1": 474}}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 18, "seed": [20261006, 3613290282, 0, 18], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 424, "011": 419, "111": 43, "010": 31, "100": 35, "001": 40, "110": 4, "000": 4}, "counts_mcm": {"1": 507, "0": 493}}, {"bench": "probe", "setting": [1, 2, 1], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 19, "seed": [20261006, 3613290282, 0, 19], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 417, "101": 436, "010": 31, "001": 38, "100": 37, "110": 4, "111": 34, "000": 3}, "counts_mcm": {"1": 491, "0": 509}}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 0, "seed": [20261006, 3613290282, 1, 0], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 60, "110": 404, "001": 46, "000": 365, "111": 47, "100": 61, "011": 9, "101": 8}, "counts_mcm": {"1": 477, "0": 523}}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[0, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 1, "seed": [20261006, 3613290282, 1, 1], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 58, "000": 398, "111": 43, "110": 389, "001": 37, "011": 10, "100": 57, "101": 8}, "counts_mcm": {"0": 506, "1": 494}}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 2, "seed": [20261006, 3613290282, 1, 2], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 51, "001": 401, "110": 54, "111": 378, "101": 54, "011": 50, "010": 6, "100": 6}, "counts_mcm": {"1": 510, "0": 490}}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 3, "seed": [20261006, 3613290282, 1, 3], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"100": 403, "010": 367, "101": 44, "000": 49, "110": 71, "111": 7, "011": 54, "001": 5}, "counts_mcm": {"0": 511, "1": 489}}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 4, "seed": [20261006, 3613290282, 1, 4], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 367, "111": 402, "110": 59, "101": 60, "000": 48, "011": 51, "010": 8, "100": 5}, "counts_mcm": {"1": 476, "0": 524}}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[0, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 5, "seed": [20261006, 3613290282, 1, 5], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 48, "000": 55, "010": 406, "100": 353, "110": 65, "111": 11, "101": 55, "001": 7}, "counts_mcm": {"0": 516, "1": 484}}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 6, "seed": [20261006, 3613290282, 1, 6], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 415, "011": 362, "001": 58, "111": 50, "010": 42, "100": 56, "000": 7, "110": 10}, "counts_mcm": {"0": 545, "1": 455}}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 7, "seed": [20261006, 3613290282, 1, 7], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 391, "100": 55, "110": 382, "001": 47, "010": 68, "111": 42, "011": 10, "101": 5}, "counts_mcm": {"0": 498, "1": 502}}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 8, "seed": [20261006, 3613290282, 1, 8], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 73, "100": 364, "010": 372, "001": 10, "111": 15, "011": 43, "110": 76, "101": 47}, "counts_mcm": {"0": 506, "1": 494}}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 9, "seed": [20261006, 3613290282, 1, 9], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 425, "110": 352, "111": 40, "100": 59, "010": 51, "001": 53, "101": 10, "011": 10}, "counts_mcm": {"0": 551, "1": 449}}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 10, "seed": [20261006, 3613290282, 1, 10], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 67, "000": 48, "111": 361, "001": 355, "010": 15, "101": 64, "011": 82, "100": 8}, "counts_mcm": {"0": 492, "1": 508}}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[3, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 11, "seed": [20261006, 3613290282, 1, 11], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 377, "001": 48, "000": 391, "100": 67, "010": 55, "111": 42, "101": 8, "011": 12}, "counts_mcm": {"1": 518, "0": 482}}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[0, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 12, "seed": [20261006, 3613290282, 1, 12], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 406, "100": 54, "111": 50, "011": 382, "010": 48, "001": 49, "110": 5, "000": 6}, "counts_mcm": {"0": 517, "1": 483}}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 13, "seed": [20261006, 3613290282, 1, 13], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 48, "011": 9, "110": 395, "000": 376, "101": 12, "001": 47, "010": 55, "100": 58}, "counts_mcm": {"0": 516, "1": 484}}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 14, "seed": [20261006, 3613290282, 1, 14], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 55, "010": 370, "011": 60, "100": 379, "101": 55, "000": 62, "001": 15, "111": 4}, "counts_mcm": {"1": 498, "0": 502}}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 15, "seed": [20261006, 3613290282, 1, 15], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 44, "011": 387, "101": 408, "100": 41, "001": 48, "111": 62, "000": 3, "110": 7}, "counts_mcm": {"1": 495, "0": 505}}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 16, "seed": [20261006, 3613290282, 1, 16], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 387, "111": 367, "000": 64, "011": 61, "101": 61, "110": 42, "010": 7, "100": 11}, "counts_mcm": {"0": 518, "1": 482}}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 17, "seed": [20261006, 3613290282, 1, 17], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 365, "111": 406, "110": 55, "000": 50, "100": 11, "011": 49, "101": 58, "010": 6}, "counts_mcm": {"1": 481, "0": 519}}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 18, "seed": [20261006, 3613290282, 1, 18], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 369, "011": 389, "110": 5, "001": 68, "100": 56, "010": 49, "111": 57, "000": 7}, "counts_mcm": {"1": 504, "0": 496}}, {"bench": "probe", "setting": [1, 4, 1], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 19, "seed": [20261006, 3613290282, 1, 19], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 55, "111": 377, "101": 41, "001": 394, "000": 52, "110": 60, "010": 13, "100": 8}, "counts_mcm": {"1": 513, "0": 487}}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 0, "seed": [20261006, 3613290282, 2, 0], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 375, "100": 9, "011": 92, "001": 332, "101": 68, "110": 59, "000": 51, "010": 14}, "counts_mcm": {"0": 514, "1": 486}}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 1, "seed": [20261006, 3613290282, 2, 1], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 358, "110": 67, "011": 60, "100": 367, "000": 72, "101": 56, "001": 15, "111": 5}, "counts_mcm": {"0": 485, "1": 515}}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[3, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 2, "seed": [20261006, 3613290282, 2, 2], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 343, "001": 60, "100": 53, "111": 71, "011": 391, "010": 63, "110": 7, "000": 12}, "counts_mcm": {"0": 486, "1": 514}}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 3, "seed": [20261006, 3613290282, 2, 3], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 368, "110": 381, "010": 80, "100": 50, "001": 47, "111": 62, "101": 9, "011": 3}, "counts_mcm": {"1": 488, "0": 512}}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 4, "seed": [20261006, 3613290282, 2, 4], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 352, "100": 15, "001": 379, "110": 53, "101": 66, "011": 67, "000": 57, "010": 11}, "counts_mcm": {"0": 491, "1": 509}}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 5, "seed": [20261006, 3613290282, 2, 5], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 366, "111": 374, "101": 68, "000": 52, "010": 9, "011": 64, "100": 14, "110": 53}, "counts_mcm": {"1": 501, "0": 499}}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 6, "seed": [20261006, 3613290282, 2, 6], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 89, "010": 329, "100": 401, "011": 48, "000": 55, "101": 48, "001": 13, "111": 17}, "counts_mcm": {"0": 549, "1": 451}}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[3, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 7, "seed": [20261006, 3613290282, 2, 7], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"100": 56, "101": 343, "011": 374, "001": 74, "010": 56, "111": 71, "110": 14, "000": 12}, "counts_mcm": {"0": 489, "1": 511}}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 8, "seed": [20261006, 3613290282, 2, 8], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 47, "010": 380, "100": 374, "101": 57, "110": 71, "000": 54, "111": 9, "001": 8}, "counts_mcm": {"1": 497, "0": 503}}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 9, "seed": [20261006, 3613290282, 2, 9], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 53, "100": 378, "110": 73, "010": 331, "000": 85, "101": 58, "111": 10, "001": 12}, "counts_mcm": {"1": 473, "0": 527}}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 10, "seed": [20261006, 3613290282, 2, 10], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 356, "000": 389, "100": 62, "101": 17, "001": 50, "010": 68, "111": 52, "011": 6}, "counts_mcm": {"1": 485, "0": 515}}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 11, "seed": [20261006, 3613290282, 2, 11], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 387, "110": 59, "000": 66, "011": 57, "001": 339, "101": 73, "100": 15, "010": 4}, "counts_mcm": {"0": 523, "1": 477}}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[3, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 12, "seed": [20261006, 3613290282, 2, 12], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 354, "111": 394, "011": 70, "110": 54, "101": 67, "000": 41, "100": 12, "010": 8}, "counts_mcm": {"1": 478, "0": 522}}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 13, "seed": [20261006, 3613290282, 2, 13], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"100": 360, "010": 351, "000": 93, "110": 73, "101": 45, "001": 5, "011": 57, "111": 16}, "counts_mcm": {"0": 512, "1": 488}}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 14, "seed": [20261006, 3613290282, 2, 14], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 332, "000": 400, "100": 77, "010": 66, "111": 53, "011": 13, "101": 15, "001": 44}, "counts_mcm": {"1": 462, "0": 538}}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[0, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 15, "seed": [20261006, 3613290282, 2, 15], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 338, "010": 63, "101": 376, "001": 80, "100": 51, "111": 67, "110": 17, "000": 8}, "counts_mcm": {"1": 474, "0": 526}}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 16, "seed": [20261006, 3613290282, 2, 16], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 388, "011": 334, "111": 68, "010": 54, "001": 77, "100": 54, "000": 9, "110": 16}, "counts_mcm": {"0": 520, "1": 480}}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 17, "seed": [20261006, 3613290282, 2, 17], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 333, "011": 388, "100": 45, "111": 75, "001": 82, "010": 46, "000": 14, "110": 17}, "counts_mcm": {"1": 467, "0": 533}}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 18, "seed": [20261006, 3613290282, 2, 18], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 74, "101": 342, "100": 49, "011": 366, "010": 66, "001": 83, "000": 8, "110": 12}, "counts_mcm": {"1": 478, "0": 522}}, {"bench": "probe", "setting": [1, 5, 1], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 19, "seed": [20261006, 3613290282, 2, 19], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 335, "011": 44, "111": 9, "100": 405, "110": 80, "000": 66, "101": 48, "001": 13}, "counts_mcm": {"1": 447, "0": 553}}, {"bench": "probe", "setting": [2, 1, 1], "cz_twirl": [[3, 1], [0, 0], [0, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 0, "seed": [20261006, 3613290282, 3, 0], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 48, "011": 441, "101": 439, "010": 20, "100": 22, "001": 24, "110": 4, "000": 2}, "counts_mcm": {"1": 510, "0": 490}}, {"bench": "probe", "setting": [2, 1, 1], "cz_twirl": [[3, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 1, "seed": [20261006, 3613290282, 3, 1], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 431, "001": 493, "101": 19, "000": 27, "110": 13, "011": 17}, "counts_mcm": {"1": 464, "0": 536}}, {"bench": "probe", "setting": [2, 1, 1], "cz_twirl": [[1, 0], [0, 0], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 2, "seed": [20261006, 3613290282, 3, 2], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 431, "001": 480, "110": 24, "101": 19, "011": 24, "000": 22}, "counts_mcm": {"1": 479, "0": 521}}, {"bench": "probe", "setting": [2, 1, 1], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 3, "seed": [20261006, 3613290282, 3, 3], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 439, "100": 483, "110": 21, "000": 17, "011": 18, "101": 19, "001": 3}, "counts_mcm": {"1": 476, "0": 524}}, {"bench": "probe", "setting": [2, 1, 1], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 4, "seed": [20261006, 3613290282, 3, 4], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 16, "011": 445, "101": 467, "010": 25, "100": 23, "001": 23, "110": 1}, "counts_mcm": {"1": 497, "0": 503}}, {"bench": "probe", "setting": [2, 1, 1], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 5, "seed": [20261006, 3613290282, 3, 5], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 452, "011": 26, "001": 438, "101": 30, "110": 29, "000": 25}, "counts_mcm": {"0": 514, "1": 486}}, {"bench": "probe", "setting": [2, 1, 1], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 6, "seed": [20261006, 3613290282, 3, 6], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 458, "101": 432, "111": 29, "001": 23, "100": 30, "110": 3, "000": 2, "010": 23}, "counts_mcm": {"1": 517, "0": 483}}, {"bench": "probe", "setting": [2, 1, 1], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 7, "seed": [20261006, 3613290282, 3, 7], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"100": 477, "010": 430, "110": 27, "000": 19, "011": 22, "101": 23, "001": 1, "111": 1}, "counts_mcm": {"0": 523, "1": 477}}, {"bench": "probe", "setting": [2, 1, 1], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 8, "seed": [20261006, 3613290282, 3, 8], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 473, "111": 418, "011": 28, "110": 30, "101": 23, "000": 23, "010": 4, "100": 1}, "counts_mcm": {"0": 520, "1": 480}}, {"bench": "probe", "setting": [2, 1, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 9, "seed": [20261006, 3613290282, 3, 9], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 453, "000": 470, "111": 17, "001": 18, "100": 20, "010": 19, "011": 1, "101": 2}, "counts_mcm": {"1": 501, "0": 499}}, {"bench": "probe", "setting": [2, 1, 1], "cz_twirl": [[1, 3], [2, 2], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 10, "seed": [20261006, 3613290282, 3, 10], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 494, "111": 427, "101": 18, "000": 21, "110": 20, "011": 17, "010": 3}, "counts_mcm": {"0": 536, "1": 464}}, {"bench": "probe", "setting": [2, 1, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 11, "seed": [20261006, 3613290282, 3, 11], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 487, "100": 413, "000": 18, "011": 22, "111": 3, "101": 29, "110": 26, "001": 2}, "counts_mcm": {"0": 527, "1": 473}}, {"bench": "probe", "setting": [2, 1, 1], "cz_twirl": [[3, 2], [1, 3], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 12, "seed": [20261006, 3613290282, 3, 12], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 444, "101": 454, "010": 18, "001": 25, "111": 29, "110": 3, "100": 23, "000": 4}, "counts_mcm": {"1": 491, "0": 509}}, {"bench": "probe", "setting": [2, 1, 1], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 13, "seed": [20261006, 3613290282, 3, 13], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"100": 488, "010": 439, "000": 14, "101": 27, "110": 15, "011": 16, "111": 1}, "counts_mcm": {"0": 527, "1": 473}}, {"bench": "probe", "setting": [2, 1, 1], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 14, "seed": [20261006, 3613290282, 3, 14], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 479, "101": 416, "111": 25, "010": 24, "001": 26, "100": 26, "000": 3, "110": 1}, "counts_mcm": {"0": 529, "1": 471}}, {"bench": "probe", "setting": [2, 1, 1], "cz_twirl": [[1, 2], [0, 2], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 15, "seed": [20261006, 3613290282, 3, 15], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 420, "111": 468, "101": 32, "000": 22, "100": 5, "110": 28, "011": 24, "010": 1}, "counts_mcm": {"1": 476, "0": 524}}, {"bench": "probe", "setting": [2, 1, 1], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 16, "seed": [20261006, 3613290282, 3, 16], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 434, "011": 452, "001": 33, "010": 25, "100": 25, "111": 27, "110": 1, "000": 3}, "counts_mcm": {"0": 489, "1": 511}}, {"bench": "probe", "setting": [2, 1, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 17, "seed": [20261006, 3613290282, 3, 17], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 437, "100": 475, "110": 25, "011": 20, "000": 20, "101": 18, "001": 3, "111": 2}, "counts_mcm": {"1": 489, "0": 511}}, {"bench": "probe", "setting": [2, 1, 1], "cz_twirl": [[0, 1], [3, 2], [0, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 18, "seed": [20261006, 3613290282, 3, 18], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 416, "011": 457, "110": 2, "000": 3, "111": 33, "010": 28, "001": 32, "100": 29}, "counts_mcm": {"1": 488, "0": 512}}, {"bench": "probe", "setting": [2, 1, 1], "cz_twirl": [[1, 0], [3, 0], [1, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 19, "seed": [20261006, 3613290282, 3, 19], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 452, "011": 442, "010": 27, "100": 26, "111": 20, "001": 31, "000": 1, "110": 1}, "counts_mcm": {"1": 507, "0": 493}}]}, {"bench": "teleport", "job_id": "db1can2vog1s73fhv15g", "usage_s": 27, "metrics": {"caller": "qiskit_ibm_runtime~sampler.py", "qiskit_version": "qiskit_ibm_runtime-0.50.0,qiskit-2.5.2*,qiskit_aer-0.17.2", "timestamps": {"created": "2026-10-04T21:30:04.610423Z", "finished": "2026-10-04T21:33:54.913924Z", "running": "2026-10-04T21:32:57.352964Z"}, "usage": {"qpu_charge_time_seconds": 27, "value": 0.4363, "unit": "resource_units", "status": "complete", "details": [{"value": 0.4363, "unit": "resource_units", "metric": {"id": "caffe3ca-729c-5750-8777-df63bbf8bfd9", "value": 27}}]}, "circuits_execution_time_ns": 24315997184}, "records": [{"bench": "teleport", "setting": [1, 2, 1], "cz_twirl": [[2, 1], [1, 2], [2, 1], [2, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 0, "seed": [20261006, 3632764557, 0, 0], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 759, "11": 145, "00": 77, "01": 19}, "counts_mcm": {"0010": 72, "0000": 67, "0100": 68, "1101": 64, "0111": 76, "1000": 68, "1011": 51, "1111": 56, "0101": 46, "0001": 65, "1010": 69, "1001": 50, "0011": 80, "0110": 55, "1100": 51, "1110": 62}}, {"bench": "teleport", "setting": [1, 2, 1], "cz_twirl": [[1, 3], [1, 2], [0, 3], [3, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 1, "seed": [20261006, 3632764557, 0, 1], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"01": 764, "00": 169, "11": 57, "10": 10}, "counts_mcm": {"0001": 68, "0110": 68, "0111": 58, "0011": 77, "1001": 61, "1011": 55, "1111": 56, "1110": 61, "1100": 55, "1010": 67, "0101": 70, "1101": 61, "0000": 61, "0010": 54, "1000": 60, "0100": 68}}, {"bench": "teleport", "setting": [1, 2, 1], "cz_twirl": [[3, 1], [3, 0], [3, 3], [0, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 2, "seed": [20261006, 3632764557, 0, 2], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"00": 755, "01": 178, "10": 52, "11": 15}, "counts_mcm": {"0111": 68, "1101": 64, "1010": 61, "1110": 49, "1000": 70, "1001": 65, "0010": 69, "1111": 57, "0011": 56, "0000": 52, "1011": 83, "0110": 57, "0101": 81, "1100": 48, "0100": 65, "0001": 55}}, {"bench": "teleport", "setting": [1, 2, 1], "cz_twirl": [[1, 3], [3, 0], [0, 3], [3, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 3, "seed": [20261006, 3632764557, 0, 3], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 751, "11": 169, "00": 70, "01": 10}, "counts_mcm": {"1000": 74, "1001": 62, "0101": 61, "0111": 78, "1110": 57, "1100": 53, "0001": 62, "1111": 66, "0100": 61, "0000": 72, "0110": 58, "0010": 59, "1101": 57, "0011": 55, "1010": 59, "1011": 66}}, {"bench": "teleport", "setting": [1, 2, 1], "cz_twirl": [[1, 1], [0, 0], [3, 3], [2, 0]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 4, "seed": [20261006, 3632764557, 0, 4], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 724, "00": 22, "10": 182, "01": 72}, "counts_mcm": {"1101": 61, "0110": 52, "0011": 59, "0100": 55, "0001": 70, "1100": 81, "1010": 52, "1001": 55, "0010": 61, "0000": 57, "0111": 64, "1000": 70, "1011": 64, "1110": 53, "1111": 71, "0101": 75}}, {"bench": "teleport", "setting": [1, 2, 1], "cz_twirl": [[0, 0], [1, 1], [0, 3], [3, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 5, "seed": [20261006, 3632764557, 0, 5], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"00": 748, "01": 182, "10": 56, "11": 14}, "counts_mcm": {"1100": 66, "0001": 68, "1011": 66, "0011": 68, "1101": 72, "1111": 69, "0000": 76, "0111": 42, "0101": 68, "0110": 45, "0010": 69, "1110": 71, "0100": 50, "1001": 54, "1000": 60, "1010": 56}}, {"bench": "teleport", "setting": [1, 2, 1], "cz_twirl": [[0, 1], [0, 3], [3, 0], [3, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 6, "seed": [20261006, 3632764557, 0, 6], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 720, "10": 200, "01": 68, "00": 12}, "counts_mcm": {"0110": 74, "0100": 61, "0101": 68, "1000": 65, "1101": 75, "0011": 56, "1111": 60, "1011": 74, "1010": 70, "0010": 46, "1110": 48, "0001": 59, "1001": 69, "0111": 63, "0000": 48, "1100": 64}}, {"bench": "teleport", "setting": [1, 2, 1], "cz_twirl": [[2, 0], [2, 2], [3, 0], [2, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 7, "seed": [20261006, 3632764557, 0, 7], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 734, "11": 186, "00": 69, "01": 11}, "counts_mcm": {"0100": 51, "0000": 71, "0110": 64, "0001": 69, "0011": 66, "0010": 85, "1101": 63, "0101": 58, "1100": 64, "1011": 66, "1010": 61, "1000": 48, "1110": 56, "0111": 43, "1001": 56, "1111": 79}}, {"bench": "teleport", "setting": [1, 2, 1], "cz_twirl": [[2, 1], [2, 0], [0, 0], [1, 0]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 8, "seed": [20261006, 3632764557, 0, 8], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"01": 192, "00": 736, "10": 56, "11": 16}, "counts_mcm": {"0011": 64, "0111": 66, "0001": 60, "1101": 61, "0110": 62, "0000": 66, "0101": 67, "1000": 62, "1011": 58, "1001": 56, "1010": 57, "1110": 83, "1100": 53, "0100": 54, "1111": 76, "0010": 55}}, {"bench": "teleport", "setting": [1, 2, 1], "cz_twirl": [[3, 0], [1, 3], [1, 3], [2, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 9, "seed": [20261006, 3632764557, 0, 9], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 720, "01": 67, "10": 193, "00": 20}, "counts_mcm": {"1010": 67, "1001": 50, "1011": 75, "0111": 71, "0110": 59, "0010": 58, "1000": 71, "1101": 52, "0011": 69, "0101": 63, "1111": 72, "0000": 59, "1110": 49, "0001": 62, "1100": 50, "0100": 73}}, {"bench": "teleport", "setting": [1, 2, 1], "cz_twirl": [[2, 1], [2, 3], [3, 1], [3, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 10, "seed": [20261006, 3632764557, 0, 10], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"01": 64, "11": 726, "10": 189, "00": 21}, "counts_mcm": {"1010": 58, "0001": 68, "1111": 60, "1011": 59, "1101": 64, "0000": 65, "0011": 66, "1100": 61, "1000": 48, "0110": 56, "0100": 63, "1001": 64, "1110": 66, "0101": 64, "0111": 64, "0010": 74}}, {"bench": "teleport", "setting": [1, 2, 1], "cz_twirl": [[3, 1], [3, 2], [0, 2], [2, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 11, "seed": [20261006, 3632764557, 0, 11], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"01": 758, "00": 179, "10": 17, "11": 46}, "counts_mcm": {"0011": 59, "0000": 67, "0111": 70, "0101": 64, "0100": 59, "1010": 61, "0001": 86, "1100": 64, "1111": 55, "1101": 61, "1000": 59, "0110": 57, "1110": 59, "1001": 64, "0010": 66, "1011": 49}}, {"bench": "teleport", "setting": [1, 2, 1], "cz_twirl": [[2, 1], [1, 0], [2, 1], [3, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 12, "seed": [20261006, 3632764557, 0, 12], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 747, "01": 79, "10": 160, "00": 14}, "counts_mcm": {"0010": 57, "0000": 66, "0110": 60, "0100": 58, "0001": 69, "1000": 59, "1011": 69, "1101": 53, "1010": 56, "1001": 72, "1100": 64, "0111": 65, "1110": 63, "0011": 82, "1111": 52, "0101": 55}}, {"bench": "teleport", "setting": [1, 2, 1], "cz_twirl": [[1, 2], [1, 1], [2, 0], [0, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 13, "seed": [20261006, 3632764557, 0, 13], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 63, "01": 734, "00": 193, "10": 10}, "counts_mcm": {"1101": 57, "1011": 67, "1110": 58, "0010": 70, "1111": 64, "0100": 55, "0110": 50, "1001": 63, "0001": 76, "1010": 57, "1100": 62, "1000": 59, "0111": 58, "0101": 72, "0000": 66, "0011": 66}}, {"bench": "teleport", "setting": [1, 2, 1], "cz_twirl": [[3, 2], [2, 2], [3, 2], [3, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 14, "seed": [20261006, 3632764557, 0, 14], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 721, "10": 193, "00": 22, "01": 64}, "counts_mcm": {"1010": 64, "1101": 61, "1001": 68, "1000": 57, "0001": 84, "0111": 58, "1011": 82, "1110": 75, "0110": 57, "0000": 53, "1111": 70, "0011": 66, "0101": 51, "1100": 48, "0010": 65, "0100": 41}}, {"bench": "teleport", "setting": [1, 2, 1], "cz_twirl": [[2, 3], [0, 1], [1, 0], [2, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 15, "seed": [20261006, 3632764557, 0, 15], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 731, "11": 185, "00": 64, "01": 20}, "counts_mcm": {"1000": 64, "1110": 63, "0111": 74, "1101": 73, "0101": 57, "0011": 61, "1100": 52, "0000": 69, "1011": 66, "1111": 72, "1001": 64, "0010": 52, "0110": 54, "1010": 62, "0100": 66, "0001": 51}}, {"bench": "teleport", "setting": [1, 2, 1], "cz_twirl": [[3, 2], [3, 2], [3, 0], [3, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 16, "seed": [20261006, 3632764557, 0, 16], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 160, "11": 758, "00": 15, "01": 67}, "counts_mcm": {"0000": 65, "1101": 53, "0010": 58, "0110": 73, "1010": 69, "0101": 63, "1110": 56, "0100": 60, "1001": 72, "1111": 80, "1000": 54, "0001": 55, "1011": 63, "1100": 55, "0111": 71, "0011": 53}}, {"bench": "teleport", "setting": [1, 2, 1], "cz_twirl": [[0, 2], [2, 0], [2, 2], [1, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 17, "seed": [20261006, 3632764557, 0, 17], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 734, "10": 188, "00": 17, "01": 61}, "counts_mcm": {"1101": 59, "1100": 63, "1111": 52, "0010": 68, "0110": 69, "0111": 66, "0100": 58, "1001": 74, "0000": 43, "1010": 57, "0011": 59, "1011": 75, "0001": 73, "1000": 57, "1110": 63, "0101": 64}}, {"bench": "teleport", "setting": [1, 2, 1], "cz_twirl": [[3, 2], [1, 3], [2, 0], [0, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 18, "seed": [20261006, 3632764557, 0, 18], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 733, "10": 183, "01": 69, "00": 15}, "counts_mcm": {"0011": 62, "0100": 63, "0110": 64, "0010": 55, "1000": 66, "1001": 52, "1110": 54, "1100": 69, "1011": 81, "0000": 72, "1101": 48, "0111": 72, "0001": 56, "1010": 73, "0101": 59, "1111": 54}}, {"bench": "teleport", "setting": [1, 2, 1], "cz_twirl": [[0, 0], [2, 2], [0, 0], [0, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 19, "seed": [20261006, 3632764557, 0, 19], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"01": 738, "00": 187, "11": 57, "10": 18}, "counts_mcm": {"1001": 51, "0111": 60, "1101": 81, "1100": 65, "0011": 65, "0001": 68, "0101": 51, "0100": 64, "0000": 66, "1000": 44, "1011": 63, "1010": 66, "1111": 60, "0010": 66, "0110": 62, "1110": 68}}, {"bench": "teleport", "setting": [1, 4, 1], "cz_twirl": [[1, 3], [0, 1], [0, 0], [1, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 0, "seed": [20261006, 3632764557, 1, 0], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 244, "11": 624, "01": 85, "00": 47}, "counts_mcm": {"0000": 65, "1111": 58, "1100": 62, "0101": 63, "1110": 71, "1010": 63, "0100": 66, "1001": 56, "0110": 60, "1011": 64, "0010": 68, "0011": 68, "0111": 59, "1101": 56, "1000": 59, "0001": 62}}, {"bench": "teleport", "setting": [1, 4, 1], "cz_twirl": [[2, 2], [2, 2], [2, 3], [1, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 1, "seed": [20261006, 3632764557, 1, 1], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 649, "11": 209, "00": 103, "01": 39}, "counts_mcm": {"1101": 63, "1010": 51, "0110": 80, "0000": 50, "1000": 65, "0011": 62, "1111": 69, "0100": 56, "1100": 60, "0101": 77, "0010": 65, "1001": 59, "0111": 64, "1110": 67, "0001": 46, "1011": 66}}, {"bench": "teleport", "setting": [1, 4, 1], "cz_twirl": [[1, 2], [2, 1], [0, 0], [0, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 2, "seed": [20261006, 3632764557, 1, 2], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"01": 250, "00": 642, "10": 75, "11": 33}, "counts_mcm": {"0100": 44, "0011": 78, "1101": 65, "0001": 67, "0110": 70, "0000": 66, "1111": 72, "1011": 58, "1100": 57, "1001": 59, "0111": 63, "0101": 58, "1110": 66, "0010": 57, "1010": 56, "1000": 64}}, {"bench": "teleport", "setting": [1, 4, 1], "cz_twirl": [[0, 3], [2, 2], [0, 3], [2, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 3, "seed": [20261006, 3632764557, 1, 3], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"01": 50, "10": 603, "11": 252, "00": 95}, "counts_mcm": {"1110": 70, "0101": 63, "0011": 57, "1101": 62, "0000": 62, "0100": 50, "1000": 74, "0010": 52, "1111": 74, "0110": 61, "0001": 71, "1100": 64, "1010": 67, "0111": 55, "1001": 60, "1011": 58}}, {"bench": "teleport", "setting": [1, 4, 1], "cz_twirl": [[1, 2], [2, 1], [0, 2], [1, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 4, "seed": [20261006, 3632764557, 1, 4], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"00": 612, "10": 83, "11": 42, "01": 263}, "counts_mcm": {"1000": 58, "1110": 64, "0100": 72, "0010": 45, "0101": 74, "0011": 69, "1100": 50, "0110": 55, "1010": 56, "1011": 49, "0000": 53, "0111": 78, "0001": 68, "1111": 64, "1101": 76, "1001": 69}}, {"bench": "teleport", "setting": [1, 4, 1], "cz_twirl": [[3, 3], [2, 1], [3, 1], [2, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 5, "seed": [20261006, 3632764557, 1, 5], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"00": 616, "01": 248, "10": 100, "11": 36}, "counts_mcm": {"0010": 67, "0011": 73, "1011": 63, "0001": 66, "1000": 67, "1101": 57, "0101": 49, "1111": 59, "0111": 66, "0110": 72, "1010": 60, "0000": 76, "1001": 57, "1100": 54, "1110": 54, "0100": 60}}, {"bench": "teleport", "setting": [1, 4, 1], "cz_twirl": [[3, 2], [0, 2], [3, 0], [1, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 6, "seed": [20261006, 3632764557, 1, 6], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"00": 612, "01": 248, "10": 113, "11": 27}, "counts_mcm": {"0011": 78, "1001": 57, "0110": 57, "0001": 83, "0000": 71, "1111": 69, "1110": 58, "0010": 70, "0111": 45, "1011": 56, "0101": 58, "1101": 68, "1100": 66, "1010": 52, "1000": 58, "0100": 54}}, {"bench": "teleport", "setting": [1, 4, 1], "cz_twirl": [[3, 3], [3, 2], [1, 1], [2, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 7, "seed": [20261006, 3632764557, 1, 7], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 610, "11": 241, "00": 110, "01": 39}, "counts_mcm": {"0011": 47, "0010": 55, "1101": 58, "1100": 64, "1110": 71, "1000": 71, "0000": 70, "1001": 54, "0101": 73, "1111": 61, "0001": 62, "0110": 67, "1011": 50, "0100": 69, "1010": 55, "0111": 73}}, {"bench": "teleport", "setting": [1, 4, 1], "cz_twirl": [[3, 0], [2, 0], [1, 1], [3, 0]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 8, "seed": [20261006, 3632764557, 1, 8], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"01": 235, "00": 627, "11": 46, "10": 92}, "counts_mcm": {"0111": 74, "0110": 57, "1110": 69, "1100": 62, "0101": 56, "0010": 56, "0000": 68, "0001": 78, "1010": 52, "1001": 63, "1111": 65, "1000": 57, "0011": 61, "1011": 59, "1101": 67, "0100": 56}}, {"bench": "teleport", "setting": [1, 4, 1], "cz_twirl": [[1, 3], [0, 1], [0, 1], [1, 0]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 9, "seed": [20261006, 3632764557, 1, 9], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"00": 668, "11": 40, "01": 203, "10": 89}, "counts_mcm": {"0010": 60, "0111": 45, "0000": 60, "0100": 60, "0011": 86, "1111": 50, "1101": 65, "1110": 61, "1011": 73, "1100": 66, "0110": 60, "1010": 51, "0001": 73, "1000": 63, "0101": 67, "1001": 60}}, {"bench": "teleport", "setting": [1, 4, 1], "cz_twirl": [[3, 1], [1, 2], [1, 3], [2, 0]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 10, "seed": [20261006, 3632764557, 1, 10], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 615, "11": 226, "00": 108, "01": 51}, "counts_mcm": {"1000": 52, "0011": 57, "1101": 73, "1001": 65, "0111": 73, "1110": 65, "0010": 60, "1011": 62, "0000": 59, "0101": 67, "0001": 64, "0110": 71, "1111": 48, "1010": 59, "0100": 63, "1100": 62}}, {"bench": "teleport", "setting": [1, 4, 1], "cz_twirl": [[2, 3], [3, 0], [2, 3], [1, 0]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 11, "seed": [20261006, 3632764557, 1, 11], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 239, "11": 619, "00": 41, "01": 101}, "counts_mcm": {"0001": 62, "0111": 70, "0100": 95, "1100": 52, "1001": 53, "1011": 69, "0000": 64, "1110": 50, "1010": 57, "1101": 61, "1000": 57, "0101": 67, "0010": 59, "0011": 71, "0110": 53, "1111": 60}}, {"bench": "teleport", "setting": [1, 4, 1], "cz_twirl": [[1, 2], [3, 3], [3, 0], [2, 0]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 12, "seed": [20261006, 3632764557, 1, 12], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"01": 252, "00": 627, "10": 96, "11": 25}, "counts_mcm": {"0100": 62, "1110": 59, "0001": 65, "0011": 73, "0000": 53, "1000": 62, "0101": 64, "0010": 62, "1100": 58, "1111": 69, "1010": 60, "0110": 66, "0111": 67, "1101": 69, "1001": 49, "1011": 62}}, {"bench": "teleport", "setting": [1, 4, 1], "cz_twirl": [[1, 0], [3, 2], [1, 1], [1, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 13, "seed": [20261006, 3632764557, 1, 13], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 238, "10": 619, "00": 103, "01": 40}, "counts_mcm": {"0110": 58, "0100": 54, "1111": 74, "0001": 64, "1001": 65, "1011": 59, "0000": 71, "1000": 50, "0111": 61, "1100": 62, "1110": 55, "0010": 66, "1101": 65, "0101": 57, "0011": 59, "1010": 80}}, {"bench": "teleport", "setting": [1, 4, 1], "cz_twirl": [[0, 2], [2, 3], [2, 3], [3, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 14, "seed": [20261006, 3632764557, 1, 14], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 642, "00": 92, "11": 225, "01": 41}, "counts_mcm": {"1010": 61, "1000": 58, "0001": 67, "0010": 60, "1001": 51, "1110": 63, "1011": 74, "0100": 59, "0000": 71, "0011": 59, "0101": 70, "0111": 70, "1101": 56, "1111": 57, "0110": 66, "1100": 58}}, {"bench": "teleport", "setting": [1, 4, 1], "cz_twirl": [[1, 1], [0, 1], [1, 0], [2, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 15, "seed": [20261006, 3632764557, 1, 15], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 627, "01": 92, "10": 240, "00": 41}, "counts_mcm": {"0111": 56, "0100": 69, "1011": 74, "0110": 58, "0011": 57, "0000": 52, "1111": 70, "1001": 63, "0010": 61, "1000": 71, "1010": 70, "1101": 65, "0001": 56, "0101": 72, "1100": 58, "1110": 48}}, {"bench": "teleport", "setting": [1, 4, 1], "cz_twirl": [[0, 2], [1, 1], [3, 1], [1, 0]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 16, "seed": [20261006, 3632764557, 1, 16], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"00": 657, "10": 77, "01": 226, "11": 40}, "counts_mcm": {"1001": 53, "0001": 67, "0110": 53, "1101": 67, "0101": 68, "1000": 66, "1011": 61, "1110": 80, "0000": 60, "1100": 66, "0011": 51, "0010": 61, "1111": 60, "0111": 55, "0100": 69, "1010": 63}}, {"bench": "teleport", "setting": [1, 4, 1], "cz_twirl": [[0, 2], [2, 3], [0, 2], [2, 0]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 17, "seed": [20261006, 3632764557, 1, 17], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 582, "10": 261, "01": 105, "00": 52}, "counts_mcm": {"1101": 57, "0010": 44, "1111": 68, "0100": 75, "0011": 64, "1110": 67, "0001": 69, "0110": 62, "1001": 68, "0111": 60, "0101": 62, "1100": 56, "1011": 58, "1010": 65, "1000": 65, "0000": 60}}, {"bench": "teleport", "setting": [1, 4, 1], "cz_twirl": [[0, 2], [2, 1], [0, 1], [0, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 18, "seed": [20261006, 3632764557, 1, 18], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 596, "10": 278, "01": 99, "00": 27}, "counts_mcm": {"0101": 69, "1111": 69, "1110": 62, "0100": 58, "1101": 72, "0110": 43, "0001": 83, "0011": 61, "1000": 73, "1011": 51, "0010": 63, "1001": 61, "1100": 71, "1010": 47, "0000": 63, "0111": 54}}, {"bench": "teleport", "setting": [1, 4, 1], "cz_twirl": [[2, 3], [0, 2], [1, 0], [3, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 19, "seed": [20261006, 3632764557, 1, 19], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 236, "10": 616, "00": 107, "01": 41}, "counts_mcm": {"0101": 71, "1101": 57, "0001": 75, "1111": 67, "0110": 56, "1001": 67, "0100": 60, "1000": 61, "0000": 58, "0011": 76, "1110": 58, "1010": 48, "1011": 66, "0010": 55, "0111": 69, "1100": 56}}, {"bench": "teleport", "setting": [1, 5, 1], "cz_twirl": [[2, 0], [2, 3], [1, 0], [1, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 0, "seed": [20261006, 3632764557, 2, 0], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 585, "00": 115, "11": 257, "01": 43}, "counts_mcm": {"1010": 56, "1101": 64, "0011": 71, "0110": 63, "1001": 57, "1110": 74, "0101": 57, "1000": 68, "0100": 64, "1100": 53, "0000": 68, "0001": 49, "1011": 55, "1111": 79, "0111": 58, "0010": 64}}, {"bench": "teleport", "setting": [1, 5, 1], "cz_twirl": [[2, 0], [3, 1], [1, 2], [3, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 1, "seed": [20261006, 3632764557, 2, 1], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 105, "00": 579, "01": 271, "11": 45}, "counts_mcm": {"0100": 59, "1011": 54, "0001": 64, "1100": 60, "1101": 65, "1111": 70, "1000": 60, "0010": 73, "0000": 74, "0101": 58, "1110": 71, "0111": 63, "0110": 60, "1010": 61, "0011": 56, "1001": 52}}, {"bench": "teleport", "setting": [1, 5, 1], "cz_twirl": [[3, 0], [1, 2], [0, 0], [2, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 2, "seed": [20261006, 3632764557, 2, 2], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 556, "11": 276, "01": 47, "00": 121}, "counts_mcm": {"1101": 54, "0010": 74, "0101": 70, "1111": 51, "0011": 62, "0111": 53, "1011": 62, "1001": 57, "0000": 70, "0110": 65, "0100": 50, "0001": 70, "1100": 66, "1110": 67, "1010": 64, "1000": 65}}, {"bench": "teleport", "setting": [1, 5, 1], "cz_twirl": [[0, 1], [1, 0], [3, 3], [2, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 3, "seed": [20261006, 3632764557, 2, 3], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 94, "00": 569, "01": 288, "11": 49}, "counts_mcm": {"0101": 86, "1101": 62, "1000": 58, "0111": 81, "0100": 62, "1110": 56, "1111": 57, "1010": 68, "0001": 61, "0011": 56, "0110": 71, "0000": 52, "0010": 52, "1100": 50, "1011": 66, "1001": 62}}, {"bench": "teleport", "setting": [1, 5, 1], "cz_twirl": [[3, 3], [0, 0], [2, 2], [3, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 4, "seed": [20261006, 3632764557, 2, 4], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 99, "00": 282, "01": 575, "10": 44}, "counts_mcm": {"0111": 51, "0110": 72, "0001": 59, "1101": 78, "0101": 67, "0010": 69, "1001": 45, "1000": 60, "0000": 75, "1100": 62, "0011": 53, "1010": 71, "0100": 59, "1110": 51, "1011": 66, "1111": 62}}, {"bench": "teleport", "setting": [1, 5, 1], "cz_twirl": [[0, 1], [3, 3], [3, 0], [0, 0]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 5, "seed": [20261006, 3632764557, 2, 5], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"01": 266, "00": 590, "10": 98, "11": 46}, "counts_mcm": {"1000": 52, "0100": 58, "1111": 56, "0010": 58, "0000": 67, "1011": 88, "0111": 69, "1001": 75, "1100": 56, "0101": 70, "1101": 66, "0011": 53, "0110": 52, "1110": 57, "0001": 73, "1010": 50}}, {"bench": "teleport", "setting": [1, 5, 1], "cz_twirl": [[0, 0], [0, 3], [3, 3], [1, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 6, "seed": [20261006, 3632764557, 2, 6], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"00": 581, "01": 276, "10": 89, "11": 54}, "counts_mcm": {"0111": 58, "1101": 59, "0000": 52, "0001": 69, "1000": 68, "0010": 60, "0100": 71, "1010": 65, "1111": 58, "1100": 65, "1011": 61, "0101": 65, "0011": 47, "1110": 67, "1001": 54, "0110": 81}}, {"bench": "teleport", "setting": [1, 5, 1], "cz_twirl": [[3, 3], [2, 3], [2, 1], [1, 0]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 7, "seed": [20261006, 3632764557, 2, 7], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 594, "10": 256, "01": 103, "00": 47}, "counts_mcm": {"1001": 61, "0001": 59, "1000": 60, "0100": 63, "1011": 61, "0101": 55, "1010": 60, "0110": 63, "1111": 69, "1101": 46, "0010": 76, "1100": 65, "0011": 71, "0111": 76, "0000": 59, "1110": 56}}, {"bench": "teleport", "setting": [1, 5, 1], "cz_twirl": [[2, 3], [3, 1], [2, 1], [3, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 8, "seed": [20261006, 3632764557, 2, 8], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 92, "01": 261, "00": 589, "11": 58}, "counts_mcm": {"1110": 54, "1011": 55, "0011": 63, "0100": 65, "1111": 72, "0101": 66, "0001": 56, "1000": 62, "1100": 69, "0111": 74, "1001": 58, "1101": 58, "0000": 63, "1010": 43, "0010": 70, "0110": 72}}, {"bench": "teleport", "setting": [1, 5, 1], "cz_twirl": [[3, 3], [0, 1], [1, 0], [0, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 9, "seed": [20261006, 3632764557, 2, 9], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"01": 43, "10": 556, "11": 272, "00": 129}, "counts_mcm": {"1001": 59, "1101": 60, "1000": 58, "0011": 52, "1011": 66, "0111": 73, "0000": 51, "1111": 58, "0101": 59, "0110": 69, "0001": 70, "0100": 68, "1100": 63, "0010": 67, "1110": 60, "1010": 67}}, {"bench": "teleport", "setting": [1, 5, 1], "cz_twirl": [[3, 0], [2, 1], [2, 3], [3, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 10, "seed": [20261006, 3632764557, 2, 10], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"01": 568, "00": 280, "10": 49, "11": 103}, "counts_mcm": {"1000": 54, "0111": 70, "0010": 71, "1001": 68, "0000": 71, "0001": 54, "1111": 59, "0101": 59, "1010": 55, "1011": 74, "0100": 57, "0011": 63, "1101": 79, "1110": 49, "0110": 58, "1100": 59}}, {"bench": "teleport", "setting": [1, 5, 1], "cz_twirl": [[3, 3], [1, 2], [2, 2], [3, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 11, "seed": [20261006, 3632764557, 2, 11], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"00": 597, "10": 101, "01": 254, "11": 48}, "counts_mcm": {"0100": 53, "0000": 67, "0101": 67, "1100": 81, "0010": 65, "0011": 64, "1111": 61, "0110": 61, "1000": 66, "1010": 55, "1110": 67, "1011": 65, "1101": 62, "1001": 59, "0001": 48, "0111": 59}}, {"bench": "teleport", "setting": [1, 5, 1], "cz_twirl": [[2, 2], [1, 1], [1, 0], [1, 0]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 12, "seed": [20261006, 3632764557, 2, 12], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"00": 609, "01": 260, "11": 40, "10": 91}, "counts_mcm": {"1000": 61, "0001": 60, "0011": 55, "0000": 68, "0101": 79, "1011": 51, "1111": 47, "0010": 62, "0111": 67, "1010": 67, "1110": 64, "1101": 70, "1001": 54, "0110": 68, "1100": 62, "0100": 65}}, {"bench": "teleport", "setting": [1, 5, 1], "cz_twirl": [[2, 1], [1, 1], [1, 2], [1, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 13, "seed": [20261006, 3632764557, 2, 13], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 584, "00": 116, "01": 56, "11": 244}, "counts_mcm": {"0010": 58, "1101": 64, "0100": 68, "1001": 61, "1011": 67, "0011": 55, "0101": 63, "0111": 67, "1000": 75, "1110": 58, "0110": 63, "0001": 63, "0000": 60, "1111": 66, "1100": 51, "1010": 61}}, {"bench": "teleport", "setting": [1, 5, 1], "cz_twirl": [[1, 0], [2, 1], [1, 1], [2, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 14, "seed": [20261006, 3632764557, 2, 14], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 586, "01": 46, "11": 259, "00": 109}, "counts_mcm": {"0110": 68, "1000": 66, "0001": 49, "1111": 64, "1010": 58, "1001": 77, "1101": 60, "0000": 68, "0111": 68, "0101": 75, "1110": 65, "0011": 52, "1100": 57, "0100": 81, "0010": 39, "1011": 53}}, {"bench": "teleport", "setting": [1, 5, 1], "cz_twirl": [[0, 2], [3, 3], [0, 2], [1, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 15, "seed": [20261006, 3632764557, 2, 15], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"00": 591, "01": 269, "10": 92, "11": 48}, "counts_mcm": {"1101": 63, "0110": 69, "1010": 65, "0010": 71, "0001": 83, "0100": 59, "1000": 56, "1100": 58, "0101": 74, "0011": 56, "0111": 58, "1011": 54, "1111": 72, "1001": 55, "1110": 54, "0000": 53}}, {"bench": "teleport", "setting": [1, 5, 1], "cz_twirl": [[2, 0], [0, 1], [2, 0], [0, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 16, "seed": [20261006, 3632764557, 2, 16], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 263, "11": 569, "01": 111, "00": 57}, "counts_mcm": {"0001": 52, "0110": 75, "1111": 72, "0100": 65, "1011": 70, "1000": 61, "1110": 51, "0011": 67, "1001": 68, "0000": 48, "1010": 65, "0010": 46, "1101": 51, "1100": 65, "0111": 70, "0101": 74}}, {"bench": "teleport", "setting": [1, 5, 1], "cz_twirl": [[2, 3], [1, 0], [2, 1], [0, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 17, "seed": [20261006, 3632764557, 2, 17], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"01": 605, "00": 271, "11": 83, "10": 41}, "counts_mcm": {"1110": 57, "0110": 60, "0001": 85, "1011": 46, "1100": 71, "0100": 62, "0101": 69, "0111": 58, "1001": 60, "1111": 54, "0010": 60, "1010": 64, "0000": 71, "1000": 74, "0011": 52, "1101": 57}}, {"bench": "teleport", "setting": [1, 5, 1], "cz_twirl": [[2, 0], [2, 1], [3, 3], [3, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 18, "seed": [20261006, 3632764557, 2, 18], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"00": 60, "11": 529, "10": 285, "01": 126}, "counts_mcm": {"1010": 64, "1110": 51, "1111": 62, "1001": 68, "0000": 53, "0101": 57, "0011": 77, "0111": 58, "1100": 62, "0110": 72, "1101": 57, "0001": 72, "1000": 48, "1011": 64, "0010": 82, "0100": 53}}, {"bench": "teleport", "setting": [1, 5, 1], "cz_twirl": [[3, 3], [0, 1], [3, 0], [1, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 19, "seed": [20261006, 3632764557, 2, 19], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"00": 285, "01": 579, "11": 94, "10": 42}, "counts_mcm": {"0100": 71, "0111": 52, "1000": 61, "0001": 69, "1100": 77, "1110": 61, "0011": 65, "0101": 76, "1101": 67, "1010": 58, "0010": 61, "1001": 67, "0110": 47, "1111": 56, "0000": 61, "1011": 51}}, {"bench": "teleport", "setting": [2, 1, 1], "cz_twirl": [[2, 3], [3, 1], [3, 1], [1, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 0, "seed": [20261006, 3632764557, 3, 0], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"00": 819, "10": 51, "01": 121, "11": 9}, "counts_mcm": {"1110": 71, "1111": 63, "1101": 54, "1010": 67, "1001": 68, "0101": 62, "0011": 68, "0110": 74, "1100": 61, "0000": 77, "0100": 44, "1000": 56, "0111": 51, "0010": 60, "0001": 64, "1011": 60}}, {"bench": "teleport", "setting": [2, 1, 1], "cz_twirl": [[2, 2], [3, 3], [0, 3], [3, 3], [2, 0], [3, 0], [2, 2], [1, 0], [1, 2], [1, 1], [2, 0], [0, 2]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 1, "seed": [20261006, 3632764557, 3, 1], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 818, "10": 125, "01": 47, "00": 10}, "counts_mcm": {"0010": 55, "1001": 67, "0111": 64, "0011": 69, "0110": 55, "1011": 53, "0100": 68, "1101": 69, "1100": 69, "0101": 39, "0001": 61, "1110": 60, "1000": 73, "0000": 78, "1010": 48, "1111": 72}}, {"bench": "teleport", "setting": [2, 1, 1], "cz_twirl": [[0, 2], [0, 3], [2, 0], [1, 0]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 2, "seed": [20261006, 3632764557, 3, 2], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"00": 131, "01": 813, "11": 50, "10": 6}, "counts_mcm": {"1101": 62, "1100": 63, "0001": 55, "0010": 61, "1111": 70, "0100": 67, "1000": 64, "0101": 52, "1010": 60, "1011": 63, "0110": 59, "0000": 72, "1001": 56, "1110": 89, "0011": 50, "0111": 57}}, {"bench": "teleport", "setting": [2, 1, 1], "cz_twirl": [[3, 3], [0, 3], [3, 0], [1, 0], [0, 2], [0, 0], [0, 1], [0, 2], [3, 3], [1, 0], [3, 1], [2, 0]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 3, "seed": [20261006, 3632764557, 3, 3], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"00": 131, "01": 823, "10": 9, "11": 37}, "counts_mcm": {"0110": 55, "1101": 66, "0101": 65, "0011": 77, "0001": 77, "0100": 55, "1000": 51, "1111": 71, "0000": 58, "1001": 50, "1110": 67, "0111": 74, "1100": 68, "0010": 65, "1011": 49, "1010": 52}}, {"bench": "teleport", "setting": [2, 1, 1], "cz_twirl": [[1, 0], [1, 0], [0, 1], [0, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 4, "seed": [20261006, 3632764557, 3, 4], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"01": 817, "11": 39, "00": 134, "10": 10}, "counts_mcm": {"1010": 55, "1101": 57, "0011": 55, "0001": 71, "1000": 68, "0110": 53, "0111": 60, "1011": 58, "0010": 63, "1100": 56, "0000": 79, "1111": 61, "0100": 69, "1001": 66, "1110": 80, "0101": 49}}, {"bench": "teleport", "setting": [2, 1, 1], "cz_twirl": [[2, 1], [2, 1], [1, 1], [0, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 5, "seed": [20261006, 3632764557, 3, 5], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 833, "11": 120, "00": 37, "01": 10}, "counts_mcm": {"1110": 59, "1111": 71, "0001": 62, "0111": 71, "0011": 67, "0010": 53, "0100": 70, "1000": 63, "1001": 68, "1101": 56, "0101": 45, "0110": 61, "0000": 57, "1100": 66, "1010": 64, "1011": 67}}, {"bench": "teleport", "setting": [2, 1, 1], "cz_twirl": [[1, 3], [1, 3], [2, 1], [3, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 6, "seed": [20261006, 3632764557, 3, 6], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"00": 144, "01": 812, "11": 39, "10": 5}, "counts_mcm": {"0011": 64, "1111": 56, "1011": 49, "0010": 64, "0110": 66, "1000": 72, "1110": 49, "1010": 75, "1100": 58, "1001": 61, "0000": 66, "1101": 61, "0001": 69, "0111": 66, "0100": 65, "0101": 59}}, {"bench": "teleport", "setting": [2, 1, 1], "cz_twirl": [[2, 2], [1, 1], [3, 2], [1, 3]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 7, "seed": [20261006, 3632764557, 3, 7], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 121, "11": 813, "01": 50, "00": 16}, "counts_mcm": {"0001": 64, "1101": 56, "1110": 73, "1100": 73, "1011": 69, "0101": 56, "0010": 66, "1010": 65, "0110": 51, "0111": 59, "0000": 64, "0100": 63, "1111": 64, "0011": 61, "1000": 46, "1001": 70}}, {"bench": "teleport", "setting": [2, 1, 1], "cz_twirl": [[1, 1], [0, 1], [0, 1], [0, 2], [0, 2], [2, 2], [2, 3], [2, 3], [2, 1], [2, 0], [0, 3], [2, 3]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 8, "seed": [20261006, 3632764557, 3, 8], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"00": 125, "01": 826, "11": 41, "10": 8}, "counts_mcm": {"1100": 61, "1010": 59, "1011": 56, "1111": 54, "0001": 79, "1101": 69, "0110": 61, "0111": 55, "0000": 75, "0101": 53, "1000": 71, "0100": 56, "1001": 58, "0011": 77, "0010": 58, "1110": 58}}, {"bench": "teleport", "setting": [2, 1, 1], "cz_twirl": [[1, 2], [2, 2], [3, 3], [0, 0], [1, 1], [3, 2], [3, 2], [1, 0], [2, 0], [1, 0], [0, 3], [1, 2]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 9, "seed": [20261006, 3632764557, 3, 9], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"01": 803, "00": 149, "11": 43, "10": 5}, "counts_mcm": {"1000": 70, "1011": 63, "1100": 65, "0110": 75, "0001": 61, "1111": 50, "1001": 58, "1110": 73, "0000": 50, "0100": 59, "0111": 68, "1010": 46, "1101": 67, "0101": 81, "0010": 55, "0011": 59}}, {"bench": "teleport", "setting": [2, 1, 1], "cz_twirl": [[3, 2], [0, 3], [3, 0], [3, 0]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 10, "seed": [20261006, 3632764557, 3, 10], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"01": 137, "00": 817, "10": 41, "11": 5}, "counts_mcm": {"0100": 74, "1010": 67, "0011": 57, "0110": 67, "1110": 52, "1000": 75, "1011": 59, "1100": 63, "1111": 56, "0111": 54, "1001": 57, "0101": 65, "0010": 66, "1101": 63, "0001": 60, "0000": 65}}, {"bench": "teleport", "setting": [2, 1, 1], "cz_twirl": [[0, 2], [2, 3], [0, 2], [3, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 11, "seed": [20261006, 3632764557, 3, 11], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"00": 830, "01": 118, "10": 37, "11": 15}, "counts_mcm": {"1110": 52, "1011": 57, "1010": 78, "0100": 54, "0001": 78, "0110": 58, "1111": 61, "1100": 46, "0101": 70, "1001": 79, "0010": 54, "0000": 64, "0011": 49, "1000": 63, "0111": 87, "1101": 50}}, {"bench": "teleport", "setting": [2, 1, 1], "cz_twirl": [[3, 3], [0, 1], [2, 2], [0, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 12, "seed": [20261006, 3632764557, 3, 12], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 816, "11": 135, "00": 40, "01": 9}, "counts_mcm": {"0100": 60, "0111": 55, "1010": 45, "1001": 62, "0110": 62, "1111": 72, "0011": 70, "0101": 61, "1011": 66, "1100": 55, "0010": 65, "1000": 63, "0001": 80, "0000": 63, "1110": 51, "1101": 70}}, {"bench": "teleport", "setting": [2, 1, 1], "cz_twirl": [[3, 0], [3, 2], [3, 1], [3, 0], [1, 1], [1, 0], [0, 1], [2, 1], [2, 1], [3, 3], [3, 1], [0, 0]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 0, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 13, "seed": [20261006, 3632764557, 3, 13], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"01": 816, "00": 138, "10": 7, "11": 39}, "counts_mcm": {"0111": 61, "0010": 60, "1100": 58, "0001": 70, "1101": 50, "1000": 57, "0101": 63, "0011": 67, "0110": 77, "1001": 58, "0000": 60, "1111": 75, "1110": 57, "1010": 63, "1011": 53, "0100": 71}}, {"bench": "teleport", "setting": [2, 1, 1], "cz_twirl": [[2, 0], [1, 3], [1, 0], [0, 0], [3, 1], [1, 3], [2, 3], [2, 1], [1, 1], [3, 0], [2, 2], [1, 3]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 14, "seed": [20261006, 3632764557, 3, 14], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"01": 803, "11": 44, "00": 142, "10": 11}, "counts_mcm": {"0000": 74, "1000": 74, "0010": 57, "0011": 61, "1010": 42, "0001": 56, "1100": 64, "0101": 68, "1011": 60, "0111": 71, "0100": 60, "0110": 61, "1101": 67, "1001": 73, "1111": 64, "1110": 48}}, {"bench": "teleport", "setting": [2, 1, 1], "cz_twirl": [[2, 1], [2, 1], [0, 0], [3, 1]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 1, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 15, "seed": [20261006, 3632764557, 3, 15], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 815, "10": 137, "01": 39, "00": 9}, "counts_mcm": {"0101": 61, "1010": 68, "0100": 61, "0001": 64, "0000": 67, "1101": 62, "1000": 69, "1001": 59, "1110": 62, "0010": 58, "0111": 66, "0110": 71, "0011": 53, "1100": 64, "1011": 54, "1111": 61}}, {"bench": "teleport", "setting": [2, 1, 1], "cz_twirl": [[3, 1], [1, 0], [3, 2], [1, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 0], "s": [1, 1]}, "twirl": 16, "seed": [20261006, 3632764557, 3, 16], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"10": 798, "11": 138, "00": 56, "01": 8}, "counts_mcm": {"1100": 61, "1110": 62, "0101": 59, "1101": 56, "0110": 62, "0100": 54, "1010": 56, "1000": 80, "0111": 67, "1111": 63, "1001": 66, "0011": 58, "1011": 73, "0010": 66, "0001": 62, "0000": 55}}, {"bench": "teleport", "setting": [2, 1, 1], "cz_twirl": [[0, 0], [3, 3], [0, 3], [3, 0], [1, 1], [3, 3], [3, 3], [2, 0], [1, 0], [2, 1], [2, 0], [0, 2]], "folds": [3, 3, 3, 3], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 1], "s": [1, 1]}, "twirl": 17, "seed": [20261006, 3632764557, 3, 17], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"11": 804, "10": 143, "01": 39, "00": 14}, "counts_mcm": {"0100": 71, "1100": 74, "0101": 74, "1111": 55, "0011": 58, "0110": 73, "0111": 70, "0010": 61, "1101": 54, "1001": 76, "1010": 52, "1011": 58, "1000": 65, "0000": 46, "1110": 47, "0001": 66}}, {"bench": "teleport", "setting": [2, 1, 1], "cz_twirl": [[0, 3], [1, 0], [1, 3], [2, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 1, "first_clbit": 1}, {"qubit": 2, "R": 0, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 0], "s": [1, 0]}, "twirl": 18, "seed": [20261006, 3632764557, 3, 18], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"00": 816, "10": 55, "01": 126, "11": 3}, "counts_mcm": {"1111": 67, "0000": 56, "1010": 63, "0111": 78, "0101": 68, "0011": 59, "0001": 55, "0100": 75, "0010": 65, "1100": 50, "0110": 62, "1011": 67, "1101": 60, "1001": 73, "1110": 42, "1000": 60}}, {"bench": "teleport", "setting": [2, 1, 1], "cz_twirl": [[2, 2], [2, 0], [3, 1], [0, 2]], "folds": [1, 1, 1, 1], "mcm_twirl": [{"qubit": 0, "R": 1, "first_clbit": 0}, {"qubit": 1, "R": 0, "first_clbit": 1}, {"qubit": 2, "R": 1, "first_clbit": 2}, {"qubit": 3, "R": 0, "first_clbit": 3}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"out": [0, 1], "s": [1, 0]}, "twirl": 19, "seed": [20261006, 3632764557, 3, 19], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9], "counts_fin": {"01": 825, "11": 44, "00": 127, "10": 4}, "counts_mcm": {"0100": 69, "1111": 61, "1110": 80, "0011": 59, "0101": 64, "0000": 64, "1010": 67, "1001": 52, "0110": 66, "1011": 50, "1101": 65, "1000": 59, "1100": 70, "0111": 61, "0001": 46, "0010": 67}}]}, {"bench": "ghz", "job_id": "db1caobid5ic73eqv250", "usage_s": 25, "metrics": {"caller": "qiskit_ibm_runtime~sampler.py", "qiskit_version": "qiskit_ibm_runtime-0.50.0,qiskit-2.5.2*,qiskit_aer-0.17.2", "timestamps": {"created": "2026-10-04T21:30:09.353677Z", "finished": "2026-10-04T21:34:27.092723Z", "running": "2026-10-04T21:32:57.764956Z"}, "usage": {"qpu_charge_time_seconds": 25, "value": 0.4102, "unit": "resource_units", "status": "complete", "details": [{"value": 0.4102, "unit": "resource_units", "metric": {"id": "caffe3ca-729c-5750-8777-df63bbf8bfd9", "value": 25}}]}, "circuits_execution_time_ns": 22752593152}, "records": [{"bench": "ghz", "setting": [1, 2, 1], "cz_twirl": [[1, 1], [2, 0], [3, 2], [0, 3], [3, 1], [2, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 0]}, "twirl": 0, "seed": [20261006, 2938993978, 0, 0], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11010": 20, "11001": 14, "00011": 26, "01010": 30, "01111": 22, "00101": 25, "11110": 29, "00110": 22, "01110": 56, "01000": 73, "01011": 64, "01100": 28, "10010": 23, "00100": 64, "01101": 61, "11000": 22, "10001": 27, "11101": 29, "10000": 12, "00111": 51, "10100": 23, "11011": 29, "00001": 59, "10110": 17, "10011": 16, "11100": 10, "00010": 47, "10111": 20, "01001": 33, "00000": 25, "11111": 13, "10101": 10}, "counts_mcm": {"101": 140, "100": 155, "001": 122, "110": 126, "010": 123, "000": 107, "111": 130, "011": 97}}, {"bench": "ghz", "setting": [1, 2, 1], "cz_twirl": [[0, 0], [0, 0], [0, 2], [2, 2], [2, 3], [1, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 1]}, "twirl": 1, "seed": [20261006, 2938993978, 0, 1], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11110": 29, "11100": 85, "00011": 8, "10010": 35, "10101": 88, "01010": 15, "10110": 77, "01101": 7, "11010": 76, "00000": 13, "10011": 77, "10000": 60, "11011": 39, "10100": 33, "10111": 27, "11000": 40, "11001": 73, "01011": 3, "11101": 27, "01111": 10, "11111": 64, "00110": 12, "01100": 12, "00101": 12, "01000": 10, "00111": 4, "01001": 15, "10001": 32, "01110": 4, "00010": 9, "00001": 3, "00100": 1}, "counts_mcm": {"110": 133, "000": 124, "010": 97, "111": 148, "101": 140, "100": 114, "011": 117, "001": 127}}, {"bench": "ghz", "setting": [1, 2, 1], "cz_twirl": [[1, 1], [2, 1], [3, 3], [0, 3], [2, 0], [3, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 1], "s": [4, 0]}, "twirl": 2, "seed": [20261006, 2938993978, 0, 2], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11111": 20, "00000": 53, "01110": 32, "10101": 35, "10111": 8, "01101": 32, "00110": 73, "11100": 15, "11110": 8, "00100": 25, "00101": 51, "10011": 24, "01111": 56, "10110": 30, "10100": 9, "01010": 66, "01100": 59, "01001": 70, "11000": 7, "10000": 26, "00011": 61, "11010": 30, "11001": 34, "10010": 16, "11011": 14, "00010": 31, "00111": 21, "11101": 16, "01000": 17, "10001": 13, "00001": 28, "01011": 20}, "counts_mcm": {"010": 122, "101": 140, "011": 116, "001": 101, "110": 145, "100": 155, "111": 107, "000": 114}}, {"bench": "ghz", "setting": [1, 2, 1], "cz_twirl": [[3, 0], [0, 3], [1, 2], [2, 0], [3, 2], [1, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 0]}, "twirl": 3, "seed": [20261006, 2938993978, 0, 3], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"01001": 25, "01011": 65, "00111": 65, "01110": 59, "01010": 22, "01100": 24, "00110": 32, "11001": 6, "10111": 26, "10101": 16, "01111": 27, "11010": 11, "00001": 60, "00100": 47, "00010": 63, "01000": 63, "11110": 28, "10010": 33, "00011": 30, "00101": 22, "10011": 9, "00000": 38, "11100": 8, "10001": 24, "10000": 14, "11101": 34, "11011": 33, "01101": 47, "11111": 13, "11000": 24, "10100": 22, "10110": 10}, "counts_mcm": {"011": 120, "010": 127, "110": 149, "101": 131, "111": 134, "100": 129, "001": 117, "000": 93}}, {"bench": "ghz", "setting": [1, 2, 1], "cz_twirl": [[3, 2], [0, 3], [0, 2], [0, 1], [3, 2], [0, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 4, "seed": [20261006, 2938993978, 0, 4], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"01011": 62, "00010": 70, "00001": 51, "10000": 7, "10100": 14, "01101": 64, "00100": 59, "01111": 23, "01110": 54, "00111": 76, "11101": 24, "00000": 28, "11110": 18, "11000": 22, "00110": 23, "01001": 31, "01000": 57, "10110": 14, "10001": 33, "10111": 21, "00101": 31, "11011": 26, "10101": 14, "10011": 13, "11111": 12, "01010": 29, "11001": 10, "10010": 30, "11100": 10, "01100": 31, "11010": 15, "00011": 28}, "counts_mcm": {"111": 142, "001": 107, "000": 115, "011": 123, "101": 132, "110": 156, "100": 123, "010": 102}}, {"bench": "ghz", "setting": [1, 2, 1], "cz_twirl": [[3, 1], [2, 1], [0, 3], [1, 2], [1, 2], [1, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 5, "seed": [20261006, 2938993978, 0, 5], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"01011": 10, "01100": 5, "11011": 72, "10010": 79, "10001": 85, "10111": 52, "10000": 34, "11000": 67, "10110": 56, "11111": 30, "10100": 67, "10011": 33, "11100": 51, "11001": 25, "10101": 30, "00100": 17, "11010": 37, "11101": 75, "11110": 71, "00000": 3, "00010": 8, "01110": 11, "01001": 9, "01101": 9, "00001": 11, "01010": 6, "00110": 7, "00101": 9, "00111": 8, "01000": 14, "00011": 6, "01111": 3}, "counts_mcm": {"110": 131, "001": 98, "011": 102, "111": 136, "101": 143, "010": 121, "000": 131, "100": 138}}, {"bench": "ghz", "setting": [1, 2, 1], "cz_twirl": [[1, 3], [2, 0], [0, 2], [3, 0], [3, 3], [1, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 0], "d3": [3, 1], "s": [4, 0]}, "twirl": 6, "seed": [20261006, 2938993978, 0, 6], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"01101": 56, "01010": 28, "01110": 60, "00011": 32, "10001": 27, "00100": 54, "00001": 55, "10101": 13, "00010": 69, "01100": 31, "00111": 56, "10010": 26, "11001": 13, "10111": 29, "01000": 57, "10100": 31, "01001": 25, "10011": 15, "01011": 63, "11011": 22, "11000": 21, "11111": 13, "11110": 21, "00101": 22, "10110": 7, "00000": 32, "00110": 29, "01111": 29, "11101": 27, "10000": 14, "11100": 10, "11010": 13}, "counts_mcm": {"010": 114, "011": 117, "111": 129, "000": 117, "001": 101, "110": 148, "101": 126, "100": 148}}, {"bench": "ghz", "setting": [1, 2, 1], "cz_twirl": [[0, 3], [2, 3], [2, 1], [1, 2], [1, 1], [3, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 7, "seed": [20261006, 2938993978, 0, 7], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"01101": 35, "00111": 29, "01010": 53, "01111": 53, "11010": 29, "00100": 30, "10111": 17, "11001": 29, "10101": 21, "10000": 26, "01110": 32, "00011": 60, "11000": 17, "00101": 73, "11100": 30, "00110": 64, "00000": 45, "00010": 33, "10110": 28, "10100": 14, "01001": 68, "01000": 25, "00001": 25, "11111": 22, "01100": 43, "10010": 10, "10011": 22, "11110": 11, "10001": 13, "01011": 23, "11101": 11, "11011": 9}, "counts_mcm": {"110": 142, "011": 108, "000": 119, "100": 122, "001": 123, "010": 106, "101": 147, "111": 133}}, {"bench": "ghz", "setting": [1, 2, 1], "cz_twirl": [[0, 3], [2, 2], [2, 0], [0, 3], [0, 3], [0, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 0], "d3": [3, 1], "s": [4, 0]}, "twirl": 8, "seed": [20261006, 2938993978, 0, 8], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10000": 26, "10100": 8, "00110": 62, "01111": 46, "11100": 22, "01101": 18, "00010": 21, "01100": 62, "00101": 54, "01010": 83, "11010": 35, "00000": 56, "00100": 33, "00001": 35, "01001": 64, "10011": 35, "10101": 15, "11110": 10, "10001": 20, "10110": 31, "11101": 13, "11001": 28, "11011": 10, "00011": 60, "01000": 27, "00111": 20, "10111": 13, "11000": 8, "11111": 23, "10010": 15, "01011": 25, "01110": 22}, "counts_mcm": {"101": 118, "100": 150, "011": 102, "111": 133, "000": 120, "001": 113, "110": 136, "010": 128}}, {"bench": "ghz", "setting": [1, 2, 1], "cz_twirl": [[3, 3], [3, 3], [3, 1], [3, 0], [0, 3], [0, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 9, "seed": [20261006, 2938993978, 0, 9], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11011": 34, "01100": 14, "10110": 64, "10011": 83, "10101": 68, "00111": 3, "00011": 15, "10100": 38, "11001": 63, "00100": 5, "10111": 28, "11100": 73, "00000": 12, "01001": 11, "10010": 38, "10000": 72, "11000": 35, "01110": 4, "01101": 8, "11010": 80, "00010": 9, "11111": 69, "10001": 38, "11110": 26, "11101": 32, "01010": 8, "00110": 25, "00001": 8, "01011": 5, "01000": 5, "01111": 15, "00101": 12}, "counts_mcm": {"110": 142, "101": 150, "000": 103, "111": 123, "100": 151, "001": 115, "011": 114, "010": 102}}, {"bench": "ghz", "setting": [1, 2, 1], "cz_twirl": [[2, 1], [0, 0], [2, 3], [2, 0], [2, 2], [3, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 10, "seed": [20261006, 2938993978, 0, 10], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"00010": 23, "11111": 17, "01110": 31, "00000": 62, "10001": 9, "00101": 71, "11101": 11, "01101": 19, "01010": 66, "00111": 24, "01011": 37, "11100": 31, "11010": 26, "01111": 63, "00001": 21, "11110": 12, "11001": 25, "10101": 31, "01001": 54, "01100": 62, "11011": 12, "00011": 73, "01000": 27, "10000": 26, "10010": 9, "10110": 18, "00100": 31, "10011": 26, "11000": 17, "00110": 48, "10100": 12, "10111": 6}, "counts_mcm": {"110": 129, "001": 94, "010": 124, "000": 120, "100": 130, "111": 148, "101": 146, "011": 109}}, {"bench": "ghz", "setting": [1, 2, 1], "cz_twirl": [[1, 1], [0, 3], [3, 2], [2, 3], [3, 1], [1, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 1], "d3": [3, 1], "s": [4, 1]}, "twirl": 11, "seed": [20261006, 2938993978, 0, 11], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11010": 38, "00000": 9, "11001": 46, "10001": 81, "10100": 67, "00011": 7, "10011": 38, "00111": 6, "01110": 13, "10010": 70, "11011": 68, "11000": 77, "10101": 34, "00100": 10, "10111": 73, "10110": 42, "01011": 11, "01001": 6, "11100": 27, "01111": 8, "11110": 56, "11101": 72, "11111": 34, "01101": 11, "01010": 7, "01100": 7, "10000": 40, "00001": 9, "00010": 9, "00101": 4, "00110": 6, "01000": 14}, "counts_mcm": {"000": 127, "010": 126, "011": 83, "111": 148, "110": 140, "100": 130, "001": 114, "101": 132}}, {"bench": "ghz", "setting": [1, 2, 1], "cz_twirl": [[1, 2], [2, 3], [1, 0], [2, 2], [3, 2], [0, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 0]}, "twirl": 12, "seed": [20261006, 2938993978, 0, 12], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11001": 21, "01001": 56, "00011": 64, "00110": 57, "01111": 83, "00111": 28, "00101": 69, "01010": 51, "00000": 56, "00100": 34, "11110": 12, "11010": 23, "10100": 11, "10111": 17, "01101": 22, "10011": 24, "10000": 31, "00001": 20, "10101": 30, "00010": 25, "11000": 14, "01110": 35, "11111": 27, "11100": 27, "10010": 11, "11101": 10, "11011": 9, "01011": 24, "01100": 59, "01000": 22, "10110": 20, "10001": 8}, "counts_mcm": {"100": 156, "000": 103, "010": 115, "001": 114, "110": 135, "101": 128, "111": 130, "011": 119}}, {"bench": "ghz", "setting": [1, 2, 1], "cz_twirl": [[3, 0], [3, 2], [2, 1], [2, 1], [2, 1], [1, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 0], "d3": [3, 1], "s": [4, 1]}, "twirl": 13, "seed": [20261006, 2938993978, 0, 13], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11101": 90, "10100": 79, "01110": 16, "00000": 6, "11000": 73, "10111": 70, "10011": 29, "10010": 78, "01000": 10, "11100": 35, "11111": 34, "11001": 31, "01001": 10, "10101": 34, "11010": 27, "01101": 12, "11110": 69, "10110": 30, "00010": 15, "00101": 5, "00111": 14, "10001": 82, "00110": 4, "10000": 37, "11011": 60, "01010": 5, "01111": 6, "00001": 12, "01011": 10, "00100": 13, "00011": 3, "01100": 1}, "counts_mcm": {"101": 147, "111": 141, "001": 102, "100": 128, "000": 104, "110": 136, "011": 127, "010": 115}}, {"bench": "ghz", "setting": [1, 2, 1], "cz_twirl": [[3, 2], [1, 1], [2, 0], [3, 3], [2, 1], [1, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 1], "s": [4, 1]}, "twirl": 14, "seed": [20261006, 2938993978, 0, 14], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10111": 41, "11110": 32, "10000": 77, "11111": 75, "11001": 76, "00111": 7, "11011": 45, "11100": 61, "00011": 11, "01101": 3, "10100": 46, "11010": 65, "10011": 71, "10101": 73, "10110": 61, "00010": 4, "00110": 10, "00000": 14, "11000": 45, "10001": 32, "11101": 33, "01001": 13, "01110": 10, "01111": 12, "00100": 6, "00001": 4, "10010": 31, "01010": 13, "01100": 8, "00101": 10, "01000": 5, "01011": 6}, "counts_mcm": {"111": 141, "011": 99, "001": 113, "100": 144, "101": 140, "110": 153, "000": 102, "010": 108}}, {"bench": "ghz", "setting": [1, 2, 1], "cz_twirl": [[2, 3], [3, 1], [2, 2], [1, 0], [1, 3], [0, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 15, "seed": [20261006, 2938993978, 0, 15], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"01101": 32, "10001": 12, "01001": 71, "11010": 21, "01000": 30, "00101": 69, "00110": 64, "00111": 32, "00011": 57, "00001": 33, "01100": 62, "10101": 22, "01010": 53, "10111": 11, "01111": 51, "11111": 23, "00000": 63, "11001": 24, "10110": 35, "01110": 30, "11100": 15, "10011": 18, "11101": 15, "11110": 10, "10010": 11, "11000": 18, "10000": 20, "00010": 27, "00100": 27, "01011": 26, "11011": 9, "10100": 9}, "counts_mcm": {"000": 106, "011": 116, "100": 135, "101": 146, "111": 136, "010": 122, "001": 108, "110": 131}}, {"bench": "ghz", "setting": [1, 2, 1], "cz_twirl": [[0, 2], [2, 3], [3, 3], [0, 1], [3, 2], [0, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 16, "seed": [20261006, 2938993978, 0, 16], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"01101": 8, "01001": 13, "10010": 29, "11100": 65, "10001": 46, "11010": 90, "10101": 82, "10000": 76, "00110": 21, "01100": 15, "10111": 31, "11101": 35, "11110": 25, "11111": 78, "00000": 15, "00011": 10, "11001": 73, "11000": 22, "00010": 4, "10100": 36, "10110": 57, "11011": 34, "01110": 4, "10011": 60, "00101": 15, "00100": 9, "01010": 11, "01111": 10, "00001": 10, "01011": 7, "01000": 3, "00111": 6}, "counts_mcm": {"110": 140, "011": 136, "111": 130, "000": 111, "101": 139, "010": 102, "100": 132, "001": 110}}, {"bench": "ghz", "setting": [1, 2, 1], "cz_twirl": [[1, 0], [0, 2], [1, 1], [1, 3], [3, 3], [2, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 0], "d3": [3, 1], "s": [4, 0]}, "twirl": 17, "seed": [20261006, 2938993978, 0, 17], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"01110": 65, "00111": 46, "10010": 22, "00010": 64, "00001": 61, "01011": 67, "11110": 17, "01100": 31, "01001": 25, "00100": 62, "00000": 24, "01000": 71, "00110": 29, "11000": 31, "11001": 8, "00011": 39, "00101": 18, "11010": 9, "01101": 59, "11011": 29, "10110": 16, "10111": 17, "10000": 11, "10011": 11, "11101": 33, "01010": 35, "10100": 21, "10001": 23, "11111": 10, "11100": 11, "10101": 5, "01111": 30}, "counts_mcm": {"110": 141, "010": 117, "111": 139, "000": 108, "101": 122, "001": 115, "011": 106, "100": 152}}, {"bench": "ghz", "setting": [1, 2, 1], "cz_twirl": [[2, 3], [1, 2], [0, 1], [0, 0], [1, 0], [0, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 0], "d3": [3, 1], "s": [4, 1]}, "twirl": 18, "seed": [20261006, 2938993978, 0, 18], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"00100": 10, "10010": 75, "11010": 29, "11011": 86, "11101": 86, "10100": 57, "10111": 65, "10001": 83, "11001": 28, "00000": 5, "10000": 35, "10101": 43, "01001": 5, "00010": 14, "11000": 84, "01111": 10, "11110": 76, "00101": 3, "10110": 24, "01010": 8, "01011": 15, "01101": 12, "01100": 3, "11100": 28, "01000": 13, "10011": 31, "11111": 24, "01110": 11, "00111": 10, "00011": 7, "00110": 9, "00001": 11}, "counts_mcm": {"111": 146, "010": 127, "000": 95, "001": 106, "101": 137, "011": 109, "110": 144, "100": 136}}, {"bench": "ghz", "setting": [1, 2, 1], "cz_twirl": [[0, 3], [1, 2], [3, 3], [1, 1], [2, 3], [3, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 0]}, "twirl": 19, "seed": [20261006, 2938993978, 0, 19], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10110": 19, "01011": 28, "01000": 35, "00110": 66, "00100": 37, "10010": 16, "01111": 53, "00101": 63, "00011": 50, "11110": 11, "01001": 58, "11000": 11, "10101": 26, "00010": 29, "10111": 18, "10001": 13, "01010": 67, "01100": 61, "11001": 24, "00000": 73, "11010": 24, "01110": 27, "11111": 20, "11101": 16, "00111": 28, "00001": 12, "10000": 29, "11011": 17, "10011": 14, "11100": 21, "10100": 14, "01101": 20}, "counts_mcm": {"001": 118, "100": 143, "000": 113, "111": 141, "110": 146, "011": 117, "010": 97, "101": 125}}, {"bench": "ghz", "setting": [1, 4, 1], "cz_twirl": [[1, 1], [2, 2], [0, 1], [2, 2], [3, 3], [0, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 0], "d3": [3, 1], "s": [4, 0]}, "twirl": 0, "seed": [20261006, 2938993978, 1, 0], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"00011": 34, "00010": 52, "01011": 47, "00000": 32, "00111": 51, "00100": 49, "01010": 26, "11010": 13, "11110": 30, "01000": 57, "10100": 19, "00110": 36, "11101": 21, "01001": 29, "11011": 26, "01110": 63, "10111": 29, "01111": 45, "01101": 52, "10010": 18, "11100": 12, "10110": 16, "10000": 16, "11000": 20, "10011": 18, "10101": 17, "10001": 29, "00101": 37, "00001": 51, "11001": 12, "11111": 10, "01100": 33}, "counts_mcm": {"101": 133, "000": 115, "010": 108, "001": 127, "111": 148, "100": 128, "110": 146, "011": 95}}, {"bench": "ghz", "setting": [1, 4, 1], "cz_twirl": [[3, 0], [3, 3], [3, 2], [1, 2], [3, 1], [0, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 1, "seed": [20261006, 2938993978, 1, 1], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11101": 63, "10000": 41, "01010": 13, "10101": 38, "10111": 48, "11000": 70, "11111": 35, "11010": 46, "00001": 16, "11110": 69, "10001": 61, "11011": 62, "10110": 42, "11001": 33, "10100": 72, "10010": 72, "11100": 34, "00000": 12, "01000": 20, "10011": 48, "01001": 10, "01111": 9, "00010": 11, "00100": 8, "00101": 13, "01011": 11, "01110": 8, "01100": 7, "00011": 10, "00110": 3, "00111": 5, "01101": 10}, "counts_mcm": {"000": 128, "101": 129, "011": 102, "100": 131, "001": 109, "111": 134, "110": 147, "010": 120}}, {"bench": "ghz", "setting": [1, 4, 1], "cz_twirl": [[3, 1], [2, 3], [3, 3], [2, 1], [1, 0], [1, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 0], "d3": [3, 1], "s": [4, 1]}, "twirl": 2, "seed": [20261006, 2938993978, 1, 2], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"00001": 11, "11111": 54, "11110": 64, "11001": 47, "01000": 17, "10100": 57, "01111": 11, "11100": 38, "00101": 7, "10011": 43, "11000": 56, "10010": 61, "01010": 13, "10101": 42, "10111": 72, "01100": 5, "00010": 10, "00000": 7, "11101": 76, "11011": 58, "01001": 10, "00110": 6, "01101": 14, "11010": 46, "10000": 42, "10110": 36, "01110": 12, "10001": 45, "01011": 10, "00111": 9, "00100": 12, "00011": 9}, "counts_mcm": {"101": 133, "110": 161, "011": 115, "111": 133, "100": 133, "001": 103, "010": 107, "000": 115}}, {"bench": "ghz", "setting": [1, 4, 1], "cz_twirl": [[0, 2], [2, 1], [0, 1], [3, 1], [1, 0], [2, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 3, "seed": [20261006, 2938993978, 1, 3], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"01110": 57, "11001": 15, "10111": 32, "00001": 48, "01101": 51, "00110": 37, "11011": 31, "01011": 69, "00010": 51, "00000": 41, "10110": 16, "00011": 28, "10100": 20, "11000": 25, "01001": 31, "10000": 15, "01111": 33, "00100": 62, "00111": 38, "11111": 21, "11110": 23, "11010": 16, "00101": 34, "11101": 26, "10011": 10, "10001": 18, "01100": 29, "11100": 15, "01000": 47, "01010": 34, "10010": 17, "10101": 10}, "counts_mcm": {"101": 150, "100": 119, "111": 149, "010": 127, "000": 107, "110": 133, "001": 115, "011": 100}}, {"bench": "ghz", "setting": [1, 4, 1], "cz_twirl": [[1, 1], [0, 2], [3, 0], [0, 3], [0, 2], [3, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 4, "seed": [20261006, 2938993978, 1, 4], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"00000": 36, "01110": 53, "01111": 40, "01000": 54, "10011": 17, "00011": 27, "00010": 52, "01011": 55, "01100": 39, "00001": 51, "00100": 42, "11101": 32, "10111": 24, "11100": 10, "11000": 21, "01101": 54, "10000": 16, "10001": 26, "10100": 27, "11011": 21, "00111": 57, "01010": 25, "11010": 18, "01001": 32, "00101": 30, "11001": 22, "11110": 22, "00110": 34, "11111": 12, "10101": 16, "10010": 28, "10110": 7}, "counts_mcm": {"010": 94, "100": 144, "111": 135, "000": 119, "110": 152, "011": 106, "001": 115, "101": 135}}, {"bench": "ghz", "setting": [1, 4, 1], "cz_twirl": [[0, 2], [2, 0], [1, 0], [3, 1], [0, 2], [3, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 1], "d3": [3, 0], "s": [4, 0]}, "twirl": 5, "seed": [20261006, 2938993978, 1, 5], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11100": 15, "00010": 43, "10001": 13, "01111": 59, "01011": 31, "00011": 54, "00110": 66, "00000": 50, "11010": 23, "00101": 49, "01010": 52, "10110": 19, "11101": 17, "00111": 47, "10011": 29, "01001": 56, "01100": 51, "10111": 19, "01110": 21, "10100": 14, "10000": 22, "00001": 28, "10101": 23, "11001": 28, "11110": 15, "11000": 21, "01000": 28, "00100": 26, "11011": 15, "01101": 25, "11111": 25, "10010": 16}, "counts_mcm": {"101": 137, "010": 112, "100": 135, "001": 126, "110": 148, "000": 104, "011": 102, "111": 136}}, {"bench": "ghz", "setting": [1, 4, 1], "cz_twirl": [[3, 0], [2, 2], [3, 0], [2, 2], [0, 0], [1, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 0]}, "twirl": 6, "seed": [20261006, 2938993978, 1, 6], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"00111": 61, "00110": 38, "01001": 44, "11101": 26, "01111": 21, "10110": 18, "01000": 45, "11011": 20, "10010": 30, "10111": 30, "01011": 52, "00010": 54, "01110": 53, "00000": 34, "00011": 37, "11110": 18, "10101": 20, "00001": 48, "00100": 49, "10001": 23, "00101": 33, "11000": 21, "11001": 18, "11111": 20, "01101": 60, "11010": 15, "01100": 27, "10011": 11, "11100": 13, "10100": 18, "10000": 13, "01010": 30}, "counts_mcm": {"101": 128, "111": 137, "110": 148, "100": 139, "011": 118, "000": 113, "001": 108, "010": 109}}, {"bench": "ghz", "setting": [1, 4, 1], "cz_twirl": [[0, 3], [3, 3], [3, 0], [3, 2], [1, 3], [2, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 7, "seed": [20261006, 2938993978, 1, 7], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"01011": 40, "01110": 41, "00100": 62, "11110": 19, "01010": 39, "00101": 37, "10011": 10, "01111": 23, "01000": 65, "00001": 63, "00000": 38, "10000": 17, "11000": 32, "01101": 47, "11101": 31, "10001": 26, "11100": 16, "00110": 31, "01001": 30, "10111": 17, "10010": 29, "00010": 41, "11111": 16, "11010": 13, "11011": 28, "00111": 54, "10100": 15, "00011": 35, "11001": 23, "01100": 33, "10101": 13, "10110": 16}, "counts_mcm": {"001": 125, "110": 141, "100": 149, "010": 98, "111": 142, "000": 112, "101": 123, "011": 110}}, {"bench": "ghz", "setting": [1, 4, 1], "cz_twirl": [[0, 3], [2, 3], [2, 3], [0, 2], [1, 0], [1, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 8, "seed": [20261006, 2938993978, 1, 8], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11111": 76, "10101": 77, "10000": 53, "01101": 7, "00000": 12, "10100": 38, "11011": 43, "10011": 65, "11110": 34, "01011": 6, "11100": 57, "11001": 67, "10001": 43, "10111": 42, "00010": 10, "11010": 65, "00110": 12, "10010": 43, "11101": 42, "00111": 8, "01111": 16, "10110": 57, "00011": 12, "01010": 18, "01001": 12, "01100": 13, "11000": 38, "01000": 7, "00100": 11, "00101": 8, "00001": 4, "01110": 4}, "counts_mcm": {"101": 117, "110": 133, "111": 115, "011": 129, "010": 117, "000": 146, "001": 108, "100": 135}}, {"bench": "ghz", "setting": [1, 4, 1], "cz_twirl": [[0, 3], [2, 2], [2, 1], [1, 2], [0, 3], [3, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 9, "seed": [20261006, 2938993978, 1, 9], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11101": 20, "01011": 64, "10000": 18, "01010": 33, "00010": 45, "01101": 65, "11100": 10, "10010": 32, "00101": 24, "00111": 48, "00001": 58, "00110": 23, "10110": 13, "00100": 44, "11000": 24, "10001": 32, "10111": 29, "10011": 22, "11010": 13, "11001": 14, "01110": 48, "10100": 19, "01000": 62, "11011": 34, "11110": 29, "01001": 37, "01111": 34, "00011": 27, "00000": 29, "11111": 17, "10101": 10, "01100": 23}, "counts_mcm": {"001": 100, "000": 120, "100": 150, "110": 138, "111": 142, "101": 140, "011": 96, "010": 114}}, {"bench": "ghz", "setting": [1, 4, 1], "cz_twirl": [[1, 3], [1, 1], [1, 1], [1, 2], [0, 2], [0, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 10, "seed": [20261006, 2938993978, 1, 10], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10010": 31, "00010": 41, "01110": 52, "11101": 22, "11111": 13, "11011": 21, "00110": 36, "10111": 24, "00001": 52, "11010": 23, "00100": 66, "00011": 30, "11001": 13, "10011": 6, "10101": 27, "01010": 20, "00000": 34, "01111": 30, "01101": 58, "01000": 61, "11100": 19, "11110": 18, "00101": 31, "00111": 49, "01011": 45, "10100": 24, "01001": 45, "10000": 14, "01100": 29, "11000": 25, "10001": 23, "10110": 18}, "counts_mcm": {"011": 124, "110": 143, "111": 133, "100": 124, "101": 152, "001": 111, "010": 110, "000": 103}}, {"bench": "ghz", "setting": [1, 4, 1], "cz_twirl": [[3, 0], [2, 2], [0, 1], [0, 3], [0, 3], [2, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 11, "seed": [20261006, 2938993978, 1, 11], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11001": 22, "00001": 54, "00110": 34, "10000": 15, "00010": 44, "11100": 16, "11110": 22, "11011": 34, "11000": 29, "10010": 22, "10111": 27, "01111": 31, "10001": 29, "01000": 57, "01010": 37, "00100": 66, "01101": 44, "10100": 23, "00101": 31, "01110": 53, "01011": 58, "11101": 21, "00000": 28, "01001": 29, "00011": 26, "10110": 17, "00111": 45, "01100": 28, "11111": 15, "11010": 10, "10011": 16, "10101": 17}, "counts_mcm": {"011": 110, "001": 118, "101": 134, "111": 133, "000": 120, "100": 124, "110": 140, "010": 121}}, {"bench": "ghz", "setting": [1, 4, 1], "cz_twirl": [[1, 3], [1, 2], [2, 1], [1, 3], [2, 2], [1, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 0]}, "twirl": 12, "seed": [20261006, 2938993978, 1, 12], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"00001": 50, "10110": 15, "00010": 51, "01001": 37, "11011": 28, "10010": 24, "10100": 25, "10011": 20, "11000": 20, "01010": 34, "10111": 22, "01011": 53, "01110": 48, "01101": 48, "01000": 60, "00011": 26, "01100": 33, "11001": 14, "11101": 27, "11110": 21, "00110": 49, "00000": 30, "00111": 55, "11010": 17, "11100": 16, "00101": 39, "00100": 42, "01111": 38, "10001": 18, "10101": 14, "11111": 13, "10000": 13}, "counts_mcm": {"111": 142, "001": 107, "100": 132, "011": 111, "110": 151, "000": 122, "010": 94, "101": 141}}, {"bench": "ghz", "setting": [1, 4, 1], "cz_twirl": [[3, 0], [0, 2], [1, 2], [3, 0], [0, 0], [3, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 1], "s": [4, 1]}, "twirl": 13, "seed": [20261006, 2938993978, 1, 13], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11000": 37, "11101": 35, "11100": 57, "10000": 55, "11110": 44, "11111": 67, "10010": 39, "01101": 10, "10101": 74, "01001": 15, "10110": 69, "11001": 61, "11010": 70, "10011": 79, "10111": 41, "01000": 9, "10001": 34, "01111": 14, "11011": 36, "01110": 7, "01010": 11, "10100": 39, "01100": 16, "00110": 12, "00000": 13, "00001": 5, "00101": 10, "00011": 12, "01011": 7, "00100": 7, "00010": 8, "00111": 7}, "counts_mcm": {"100": 124, "000": 101, "001": 119, "010": 118, "111": 137, "101": 146, "011": 108, "110": 147}}, {"bench": "ghz", "setting": [1, 4, 1], "cz_twirl": [[1, 1], [1, 3], [2, 1], [3, 0], [0, 2], [3, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 14, "seed": [20261006, 2938993978, 1, 14], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10110": 58, "11001": 71, "11101": 42, "10111": 40, "11011": 48, "10011": 71, "11010": 62, "11110": 48, "11100": 67, "10100": 39, "11111": 71, "11000": 43, "10001": 43, "01110": 5, "00001": 6, "10101": 64, "00111": 6, "10010": 30, "00000": 11, "01111": 16, "01010": 11, "10000": 61, "00011": 20, "00101": 6, "01101": 5, "01100": 12, "01000": 9, "01011": 7, "00100": 8, "00110": 5, "01001": 11, "00010": 4}, "counts_mcm": {"100": 137, "001": 125, "110": 127, "101": 146, "010": 102, "111": 145, "011": 118, "000": 100}}, {"bench": "ghz", "setting": [1, 4, 1], "cz_twirl": [[1, 0], [3, 0], [1, 0], [0, 0], [0, 0], [1, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 15, "seed": [20261006, 2938993978, 1, 15], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"00001": 15, "00000": 10, "00100": 11, "10111": 38, "10011": 58, "11111": 67, "11010": 70, "11110": 35, "11101": 35, "11100": 64, "10110": 70, "10001": 44, "10010": 45, "11011": 38, "10100": 39, "11001": 72, "10000": 67, "11000": 30, "10101": 61, "00011": 18, "00010": 9, "01100": 18, "01000": 11, "00111": 9, "00110": 11, "01110": 8, "00101": 13, "01111": 13, "01010": 3, "01001": 11, "01101": 3, "01011": 4}, "counts_mcm": {"001": 101, "111": 138, "010": 115, "100": 139, "101": 137, "011": 111, "110": 149, "000": 110}}, {"bench": "ghz", "setting": [1, 4, 1], "cz_twirl": [[0, 3], [0, 2], [3, 0], [1, 1], [0, 1], [1, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 16, "seed": [20261006, 2938993978, 1, 16], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10100": 50, "10000": 35, "11001": 46, "10101": 43, "10111": 70, "10010": 58, "11110": 65, "11010": 36, "11011": 66, "10011": 28, "10110": 47, "10001": 74, "00000": 9, "11101": 61, "01101": 14, "11100": 47, "00111": 13, "00011": 10, "00101": 7, "01110": 16, "00001": 7, "11111": 39, "11000": 82, "01010": 4, "00110": 11, "01011": 6, "01000": 14, "01001": 8, "00010": 14, "01100": 11, "00100": 5, "01111": 4}, "counts_mcm": {"001": 96, "100": 162, "101": 133, "111": 137, "011": 99, "110": 149, "010": 112, "000": 112}}, {"bench": "ghz", "setting": [1, 4, 1], "cz_twirl": [[3, 3], [2, 2], [2, 1], [0, 2], [3, 0], [3, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 17, "seed": [20261006, 2938993978, 1, 17], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10000": 23, "01011": 34, "11110": 12, "11000": 18, "01111": 54, "01110": 35, "10011": 24, "00010": 33, "01101": 30, "00011": 59, "01000": 40, "11010": 25, "11101": 17, "01001": 55, "01100": 68, "00101": 44, "01010": 56, "11100": 23, "00000": 56, "11111": 22, "10110": 23, "11001": 24, "10010": 9, "10001": 16, "10101": 15, "00001": 34, "00110": 47, "00111": 27, "10100": 17, "00100": 34, "11011": 14, "10111": 12}, "counts_mcm": {"010": 125, "100": 144, "000": 116, "111": 137, "101": 122, "011": 112, "001": 99, "110": 145}}, {"bench": "ghz", "setting": [1, 4, 1], "cz_twirl": [[0, 3], [2, 3], [0, 3], [3, 3], [1, 1], [2, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 18, "seed": [20261006, 2938993978, 1, 18], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11111": 40, "10101": 32, "11011": 58, "10010": 57, "10001": 59, "10100": 63, "11100": 46, "01001": 11, "11101": 49, "00001": 9, "11001": 38, "10111": 61, "11110": 66, "10110": 50, "10000": 45, "11000": 79, "00000": 9, "11010": 38, "00011": 12, "10011": 47, "00101": 10, "01110": 12, "01101": 6, "01000": 15, "00110": 8, "01111": 11, "00100": 14, "01010": 11, "00111": 16, "01100": 8, "01011": 12, "00010": 8}, "counts_mcm": {"100": 140, "101": 134, "001": 109, "111": 128, "110": 146, "011": 118, "010": 117, "000": 108}}, {"bench": "ghz", "setting": [1, 4, 1], "cz_twirl": [[1, 1], [3, 0], [3, 3], [3, 2], [2, 0], [0, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.0604e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 6129, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 0], "s": [4, 0]}, "twirl": 19, "seed": [20261006, 2938993978, 1, 19], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"01100": 37, "00101": 43, "00001": 61, "01001": 39, "11000": 31, "01011": 49, "10110": 10, "11100": 18, "00110": 31, "00111": 60, "01000": 41, "01101": 54, "10101": 18, "00100": 47, "10100": 26, "11111": 10, "10010": 25, "00011": 28, "10001": 26, "01010": 31, "10011": 7, "00010": 62, "11011": 21, "11110": 18, "10111": 31, "11001": 15, "00000": 37, "11101": 20, "01110": 49, "11010": 19, "01111": 18, "10000": 18}, "counts_mcm": {"100": 129, "011": 98, "000": 110, "110": 138, "001": 121, "010": 127, "101": 138, "111": 139}}, {"bench": "ghz", "setting": [1, 5, 1], "cz_twirl": [[0, 3], [0, 1], [1, 3], [1, 3], [0, 2], [0, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 0]}, "twirl": 0, "seed": [20261006, 2938993978, 2, 0], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10111": 12, "11110": 15, "00100": 44, "00101": 46, "01000": 43, "10100": 21, "00011": 44, "01101": 32, "01011": 31, "00000": 52, "01010": 55, "00111": 34, "10010": 13, "00010": 25, "00110": 52, "01100": 48, "11111": 23, "01111": 55, "10011": 23, "01001": 54, "10110": 16, "10001": 16, "11010": 15, "10101": 32, "11011": 18, "10000": 36, "01110": 40, "11100": 25, "11000": 17, "11001": 16, "11101": 19, "00001": 28}, "counts_mcm": {"010": 110, "011": 124, "000": 103, "001": 104, "110": 134, "111": 135, "100": 140, "101": 150}}, {"bench": "ghz", "setting": [1, 5, 1], "cz_twirl": [[3, 2], [1, 2], [1, 2], [2, 0], [2, 1], [0, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 1, "seed": [20261006, 2938993978, 2, 1], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10011": 31, "00111": 29, "11100": 15, "01010": 66, "10001": 13, "01111": 52, "00101": 49, "00110": 46, "00001": 33, "01110": 36, "10100": 22, "01101": 26, "01011": 35, "11011": 7, "11101": 14, "00100": 34, "00010": 33, "11110": 16, "10111": 23, "00000": 51, "10110": 25, "11001": 21, "11000": 19, "10010": 17, "10000": 20, "00011": 59, "01100": 43, "11010": 25, "01000": 33, "10101": 29, "01001": 44, "11111": 34}, "counts_mcm": {"110": 122, "001": 117, "010": 113, "100": 154, "000": 111, "111": 131, "011": 122, "101": 130}}, {"bench": "ghz", "setting": [1, 5, 1], "cz_twirl": [[2, 2], [1, 1], [0, 0], [3, 3], [1, 3], [0, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 2, "seed": [20261006, 2938993978, 2, 2], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10111": 24, "10100": 23, "00110": 45, "10011": 24, "00111": 45, "01100": 33, "10010": 20, "00000": 29, "00001": 48, "10001": 29, "00101": 28, "11111": 21, "01011": 46, "11010": 10, "01010": 39, "01110": 45, "00011": 31, "00010": 57, "10101": 24, "11101": 30, "01001": 34, "11011": 18, "11000": 19, "10000": 12, "01111": 34, "11110": 29, "01000": 59, "01101": 45, "10110": 13, "11001": 25, "11100": 19, "00100": 42}, "counts_mcm": {"110": 124, "000": 126, "010": 117, "001": 114, "011": 119, "111": 121, "101": 146, "100": 133}}, {"bench": "ghz", "setting": [1, 5, 1], "cz_twirl": [[2, 2], [3, 3], [2, 2], [3, 0], [0, 2], [3, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 1]}, "twirl": 3, "seed": [20261006, 2938993978, 2, 3], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10010": 60, "11010": 49, "00100": 11, "11011": 53, "00110": 12, "00011": 10, "11110": 47, "11001": 46, "11111": 32, "01111": 7, "01001": 10, "10001": 75, "01011": 9, "01110": 10, "10100": 53, "00010": 18, "11101": 60, "01000": 16, "11000": 74, "01100": 8, "10111": 73, "10110": 43, "10101": 35, "00111": 21, "10011": 32, "00000": 8, "00101": 11, "11100": 50, "10000": 34, "00001": 14, "01101": 13, "01010": 6}, "counts_mcm": {"111": 150, "110": 129, "000": 112, "100": 133, "001": 118, "101": 128, "011": 105, "010": 125}}, {"bench": "ghz", "setting": [1, 5, 1], "cz_twirl": [[0, 3], [0, 0], [3, 3], [3, 2], [0, 3], [3, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 4, "seed": [20261006, 2938993978, 2, 4], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11010": 36, "10001": 75, "00110": 10, "11101": 60, "10000": 54, "10010": 56, "10111": 73, "11000": 49, "00000": 11, "11111": 42, "11011": 56, "11100": 55, "11110": 62, "10101": 36, "11001": 36, "01111": 15, "10110": 45, "01110": 13, "10100": 66, "01101": 6, "00111": 11, "01010": 11, "10011": 40, "00011": 4, "00100": 16, "01100": 6, "01011": 5, "01000": 12, "00010": 18, "00001": 14, "00101": 4, "01001": 3}, "counts_mcm": {"111": 122, "001": 137, "000": 102, "101": 142, "110": 137, "100": 129, "010": 106, "011": 125}}, {"bench": "ghz", "setting": [1, 5, 1], "cz_twirl": [[0, 2], [3, 0], [1, 2], [3, 2], [1, 0], [1, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 0]}, "twirl": 5, "seed": [20261006, 2938993978, 2, 5], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"01101": 49, "00010": 53, "01010": 32, "01111": 28, "11101": 26, "00100": 55, "11001": 17, "10001": 19, "10000": 20, "10010": 29, "01000": 43, "10100": 18, "00011": 38, "00101": 38, "11011": 26, "00110": 42, "00000": 26, "01110": 51, "00001": 44, "00111": 58, "11000": 23, "10110": 15, "11010": 11, "01011": 63, "01001": 36, "11111": 13, "11100": 19, "10111": 25, "01100": 29, "10101": 23, "11110": 20, "10011": 11}, "counts_mcm": {"111": 144, "101": 148, "000": 108, "110": 141, "010": 114, "001": 98, "100": 142, "011": 105}}, {"bench": "ghz", "setting": [1, 5, 1], "cz_twirl": [[2, 0], [2, 1], [2, 1], [3, 0], [3, 2], [1, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 0], "d3": [3, 1], "s": [4, 0]}, "twirl": 6, "seed": [20261006, 2938993978, 2, 6], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11111": 21, "01001": 46, "00000": 60, "11100": 18, "10101": 24, "01101": 36, "11101": 10, "10010": 8, "00001": 42, "01111": 56, "00011": 36, "10001": 17, "00111": 26, "01000": 37, "01100": 72, "11011": 20, "01010": 41, "01110": 30, "10110": 30, "11001": 22, "00110": 40, "10011": 24, "10000": 26, "11110": 16, "00100": 37, "11010": 28, "10100": 15, "11000": 16, "00010": 38, "10111": 15, "01011": 43, "00101": 50}, "counts_mcm": {"101": 128, "110": 151, "111": 139, "010": 103, "000": 114, "001": 119, "100": 130, "011": 116}}, {"bench": "ghz", "setting": [1, 5, 1], "cz_twirl": [[0, 3], [1, 2], [0, 2], [3, 3], [0, 3], [1, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 1], "s": [4, 1]}, "twirl": 7, "seed": [20261006, 2938993978, 2, 7], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11011": 39, "10011": 62, "11010": 54, "11001": 70, "10010": 42, "00000": 17, "11101": 42, "10000": 67, "11100": 47, "10110": 65, "10101": 71, "00011": 4, "10100": 42, "00100": 13, "11110": 37, "00001": 9, "11000": 46, "00111": 14, "11111": 65, "10001": 44, "10111": 35, "00110": 9, "01010": 16, "01101": 10, "01100": 13, "01001": 17, "00010": 9, "01000": 9, "00101": 17, "01011": 7, "01110": 2, "01111": 6}, "counts_mcm": {"000": 113, "100": 153, "011": 105, "111": 120, "010": 108, "101": 139, "110": 153, "001": 109}}, {"bench": "ghz", "setting": [1, 5, 1], "cz_twirl": [[0, 0], [0, 3], [1, 3], [1, 1], [1, 3], [2, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 8, "seed": [20261006, 2938993978, 2, 8], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10000": 62, "01110": 8, "11010": 50, "10111": 36, "11110": 49, "10101": 66, "10100": 42, "00001": 9, "10110": 57, "11111": 56, "01011": 17, "11001": 57, "11100": 65, "11000": 43, "01010": 13, "10010": 41, "11101": 40, "01101": 8, "00111": 9, "01111": 13, "10001": 51, "00000": 13, "00101": 15, "00010": 11, "01001": 8, "11011": 42, "10011": 66, "00110": 6, "01100": 13, "00011": 13, "01000": 14, "00100": 7}, "counts_mcm": {"110": 159, "000": 112, "111": 110, "001": 122, "010": 122, "101": 118, "100": 147, "011": 110}}, {"bench": "ghz", "setting": [1, 5, 1], "cz_twirl": [[1, 2], [1, 3], [1, 1], [2, 0], [2, 1], [3, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 0], "d3": [3, 1], "s": [4, 0]}, "twirl": 9, "seed": [20261006, 2938993978, 2, 9], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"00010": 28, "00000": 62, "01101": 35, "10001": 19, "11010": 20, "00001": 37, "10111": 10, "10011": 23, "11000": 18, "11111": 29, "00011": 56, "01100": 53, "11110": 14, "01011": 36, "01010": 53, "00111": 30, "01000": 26, "01001": 59, "01111": 68, "10000": 16, "11011": 11, "10100": 13, "01110": 28, "00101": 55, "10110": 23, "00110": 40, "10101": 26, "00100": 32, "11001": 24, "10010": 15, "11100": 26, "11101": 15}, "counts_mcm": {"100": 134, "111": 126, "000": 136, "101": 139, "010": 116, "011": 103, "110": 137, "001": 109}}, {"bench": "ghz", "setting": [1, 5, 1], "cz_twirl": [[0, 2], [2, 2], [0, 1], [1, 3], [3, 0], [1, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 0], "d3": [3, 1], "s": [4, 1]}, "twirl": 10, "seed": [20261006, 2938993978, 2, 10], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10001": 75, "00001": 9, "11101": 80, "11110": 59, "10101": 41, "10000": 33, "10110": 48, "11000": 59, "10100": 56, "11001": 47, "00111": 6, "01101": 11, "01100": 7, "10010": 63, "10111": 62, "11011": 67, "11100": 39, "01111": 8, "00000": 14, "01010": 8, "01011": 16, "00100": 8, "11111": 43, "01110": 10, "00101": 14, "10011": 37, "00110": 6, "01000": 11, "00010": 12, "11010": 40, "01001": 5, "00011": 6}, "counts_mcm": {"001": 115, "101": 137, "000": 122, "100": 143, "111": 120, "011": 112, "010": 113, "110": 138}}, {"bench": "ghz", "setting": [1, 5, 1], "cz_twirl": [[3, 0], [0, 0], [1, 3], [3, 1], [1, 3], [1, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 1], "s": [4, 0]}, "twirl": 11, "seed": [20261006, 2938993978, 2, 11], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11011": 20, "01101": 46, "10101": 26, "00011": 58, "00000": 47, "00001": 37, "00100": 37, "01111": 43, "01010": 51, "10010": 17, "10011": 17, "01001": 51, "11010": 24, "11111": 17, "00110": 45, "11001": 33, "01000": 39, "00010": 40, "11101": 13, "00111": 36, "10000": 19, "10111": 13, "01100": 46, "10110": 18, "11110": 17, "10100": 27, "11000": 11, "01011": 34, "11100": 21, "00101": 50, "01110": 33, "10001": 14}, "counts_mcm": {"000": 106, "010": 105, "101": 140, "110": 143, "111": 160, "001": 92, "100": 126, "011": 128}}, {"bench": "ghz", "setting": [1, 5, 1], "cz_twirl": [[0, 0], [3, 3], [1, 2], [1, 0], [3, 2], [3, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 12, "seed": [20261006, 2938993978, 2, 12], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11110": 56, "11111": 73, "11011": 53, "11100": 52, "00011": 15, "01110": 6, "11001": 53, "10001": 46, "11010": 56, "10011": 57, "00001": 11, "10110": 62, "00100": 8, "10111": 38, "00101": 11, "10010": 47, "01100": 17, "10000": 56, "01010": 10, "10100": 44, "11000": 40, "10101": 47, "01001": 15, "01101": 9, "00110": 14, "11101": 46, "01011": 10, "01000": 10, "00000": 9, "00111": 6, "00010": 12, "01111": 11}, "counts_mcm": {"001": 103, "101": 133, "010": 125, "110": 136, "000": 128, "111": 122, "100": 148, "011": 105}}, {"bench": "ghz", "setting": [1, 5, 1], "cz_twirl": [[2, 2], [1, 3], [2, 0], [2, 2], [0, 1], [2, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 13, "seed": [20261006, 2938993978, 2, 13], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10111": 17, "00111": 35, "11111": 22, "01111": 65, "01010": 51, "10010": 21, "01101": 31, "00001": 30, "11110": 19, "01001": 53, "10110": 22, "01110": 36, "10000": 24, "01000": 42, "00011": 44, "00101": 58, "10001": 18, "10100": 10, "00110": 58, "01011": 29, "11101": 15, "11010": 24, "10101": 24, "10011": 28, "00100": 27, "11100": 22, "11001": 21, "11011": 9, "00010": 29, "01100": 48, "00000": 54, "11000": 14}, "counts_mcm": {"111": 132, "011": 116, "101": 122, "000": 131, "100": 127, "001": 100, "110": 157, "010": 115}}, {"bench": "ghz", "setting": [1, 5, 1], "cz_twirl": [[0, 0], [2, 3], [1, 1], [0, 3], [3, 0], [0, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 0]}, "twirl": 14, "seed": [20261006, 2938993978, 2, 14], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"01011": 53, "01110": 49, "01111": 24, "00101": 35, "10010": 22, "10000": 21, "11110": 25, "01010": 41, "01000": 48, "11011": 31, "00011": 32, "11101": 31, "00000": 30, "10110": 15, "10011": 17, "00100": 72, "00111": 45, "11010": 22, "00010": 58, "01101": 50, "00001": 45, "10100": 25, "10001": 18, "00110": 37, "11000": 22, "10111": 13, "01001": 38, "10101": 10, "11111": 19, "11100": 14, "11001": 13, "01100": 25}, "counts_mcm": {"001": 105, "111": 129, "110": 123, "000": 125, "100": 133, "010": 111, "101": 151, "011": 123}}, {"bench": "ghz", "setting": [1, 5, 1], "cz_twirl": [[0, 3], [0, 2], [1, 0], [3, 0], [0, 0], [3, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 0], "s": [4, 0]}, "twirl": 15, "seed": [20261006, 2938993978, 2, 15], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10101": 23, "11100": 19, "11111": 11, "00110": 37, "00011": 37, "10111": 17, "01010": 30, "00100": 75, "11010": 10, "10100": 28, "00101": 33, "01111": 36, "00010": 38, "00111": 55, "01100": 32, "11000": 24, "10000": 16, "01101": 45, "11011": 21, "01011": 48, "01001": 32, "01000": 49, "01110": 43, "11110": 29, "00001": 53, "10110": 24, "00000": 34, "10001": 17, "11101": 25, "10010": 21, "10011": 20, "11001": 18}, "counts_mcm": {"100": 114, "000": 131, "011": 128, "111": 138, "110": 134, "001": 129, "010": 103, "101": 123}}, {"bench": "ghz", "setting": [1, 5, 1], "cz_twirl": [[2, 2], [2, 2], [3, 0], [2, 3], [3, 3], [1, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 1]}, "twirl": 16, "seed": [20261006, 2938993978, 2, 16], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11001": 60, "01100": 11, "10110": 69, "01011": 10, "11100": 57, "11011": 45, "00110": 14, "10000": 68, "10011": 57, "01111": 17, "10010": 43, "11111": 55, "00100": 12, "11110": 48, "10001": 36, "10101": 60, "11101": 44, "10100": 38, "11010": 68, "01110": 7, "11000": 32, "01001": 11, "10111": 40, "00010": 8, "00000": 12, "01010": 13, "00101": 11, "01101": 11, "00001": 6, "01000": 10, "00111": 13, "00011": 14}, "counts_mcm": {"101": 137, "011": 100, "001": 118, "111": 146, "010": 123, "100": 134, "110": 133, "000": 109}}, {"bench": "ghz", "setting": [1, 5, 1], "cz_twirl": [[2, 2], [0, 1], [1, 2], [2, 3], [2, 1], [1, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 17, "seed": [20261006, 2938993978, 2, 17], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10001": 52, "10111": 49, "11110": 72, "10000": 45, "01101": 10, "11011": 75, "01011": 9, "11111": 36, "11101": 56, "10110": 46, "00100": 13, "11010": 47, "11001": 42, "10101": 41, "01010": 11, "10010": 60, "01001": 11, "11000": 70, "00110": 6, "10100": 62, "01111": 7, "10011": 49, "01110": 15, "11100": 30, "00000": 14, "00011": 6, "01100": 8, "00111": 17, "01000": 14, "00101": 6, "00010": 13, "00001": 8}, "counts_mcm": {"001": 122, "010": 112, "101": 133, "110": 129, "011": 135, "000": 127, "100": 116, "111": 126}}, {"bench": "ghz", "setting": [1, 5, 1], "cz_twirl": [[3, 0], [2, 1], [3, 3], [0, 3], [2, 2], [3, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 18, "seed": [20261006, 2938993978, 2, 18], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10010": 17, "00111": 65, "11011": 22, "00101": 32, "11001": 16, "01111": 47, "00000": 39, "00100": 43, "10001": 27, "11111": 14, "10101": 14, "11010": 18, "11000": 19, "00010": 56, "11100": 16, "10111": 23, "01011": 35, "01100": 32, "10000": 21, "10011": 17, "11101": 15, "10110": 19, "01000": 56, "01101": 60, "01010": 36, "01001": 33, "10100": 26, "00001": 47, "01110": 46, "00011": 28, "00110": 35, "11110": 26}, "counts_mcm": {"110": 118, "101": 131, "111": 132, "011": 122, "001": 100, "010": 123, "000": 124, "100": 150}}, {"bench": "ghz", "setting": [1, 5, 1], "cz_twirl": [[0, 0], [0, 1], [1, 0], [0, 0], [3, 3], [1, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 2.7472e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 7846, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 19, "seed": [20261006, 2938993978, 2, 19], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10010": 51, "00100": 10, "10101": 52, "10011": 61, "00010": 9, "10000": 71, "11100": 46, "10100": 46, "00111": 14, "10111": 40, "11001": 59, "11111": 63, "01110": 12, "11010": 64, "11110": 48, "10110": 59, "00001": 11, "11000": 45, "10001": 37, "00101": 11, "01100": 11, "11011": 45, "00011": 13, "11101": 49, "00110": 5, "01010": 11, "01101": 13, "01111": 14, "01001": 12, "00000": 9, "01000": 7, "01011": 2}, "counts_mcm": {"100": 148, "111": 156, "000": 122, "101": 126, "011": 119, "110": 118, "001": 117, "010": 94}}, {"bench": "ghz", "setting": [2, 1, 1], "cz_twirl": [[3, 0], [2, 1], [2, 3], [1, 2], [2, 2], [1, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 0, "seed": [20261006, 2938993978, 3, 0], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10111": 37, "11111": 77, "10101": 63, "11000": 34, "10010": 36, "11110": 32, "10000": 86, "11001": 86, "10011": 76, "11010": 71, "00101": 17, "10110": 75, "11011": 33, "01001": 18, "10100": 30, "10001": 29, "11100": 75, "01010": 9, "00100": 5, "00011": 10, "11101": 29, "00010": 5, "01110": 6, "01000": 5, "00110": 12, "01100": 14, "01111": 6, "00000": 9, "01101": 7, "01011": 6, "00111": 2}, "counts_mcm": {"110": 124, "111": 138, "010": 99, "011": 116, "000": 118, "100": 141, "101": 156, "001": 108}}, {"bench": "ghz", "setting": [2, 1, 1], "cz_twirl": [[0, 1], [3, 3], [0, 3], [0, 2], [3, 3], [1, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 0]}, "twirl": 1, "seed": [20261006, 2938993978, 3, 1], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"00110": 77, "00101": 51, "01100": 73, "01110": 32, "01101": 25, "01000": 21, "00000": 69, "00100": 33, "00011": 62, "01111": 63, "10011": 20, "01001": 59, "10101": 26, "11110": 8, "11100": 20, "11010": 27, "11101": 9, "11111": 35, "10000": 26, "10100": 8, "01011": 22, "01010": 66, "11001": 20, "00001": 23, "10110": 21, "11011": 12, "00111": 21, "10010": 11, "11000": 14, "10001": 10, "00010": 21, "10111": 15}, "counts_mcm": {"001": 118, "110": 132, "000": 121, "100": 137, "011": 93, "111": 141, "101": 145, "010": 113}}, {"bench": "ghz", "setting": [2, 1, 1], "cz_twirl": [[2, 2], [0, 0], [2, 0], [3, 1], [2, 2], [1, 1], [3, 0], [3, 0], [3, 1], [2, 2], [0, 0], [2, 2], [0, 0], [1, 1], [2, 2], [3, 1], [1, 0], [0, 2]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 1], "d3": [3, 1], "s": [4, 1]}, "twirl": 2, "seed": [20261006, 2938993978, 3, 2], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11110": 89, "10011": 27, "10100": 72, "10101": 28, "11010": 36, "11000": 88, "10001": 84, "11101": 69, "00001": 10, "10111": 73, "11100": 36, "11111": 29, "10010": 89, "11011": 73, "00111": 10, "00011": 7, "00010": 11, "01101": 14, "01010": 2, "01100": 3, "01011": 13, "00100": 7, "11001": 33, "01000": 11, "10000": 26, "00110": 2, "10110": 30, "00000": 6, "01110": 10, "01001": 5, "00101": 4, "01111": 3}, "counts_mcm": {"101": 132, "100": 137, "110": 135, "111": 133, "010": 105, "001": 124, "011": 128, "000": 106}}, {"bench": "ghz", "setting": [2, 1, 1], "cz_twirl": [[3, 3], [1, 2], [1, 0], [2, 0], [1, 1], [3, 3], [2, 1], [0, 0], [3, 3], [3, 1], [1, 1], [0, 2], [3, 2], [3, 1], [2, 3], [0, 1], [0, 0], [2, 1]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 3, "seed": [20261006, 2938993978, 3, 3], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10001": 93, "11010": 39, "11100": 27, "10111": 89, "11011": 75, "10100": 76, "00001": 8, "11110": 81, "11000": 76, "10110": 25, "00110": 4, "00011": 7, "10010": 78, "01110": 7, "10000": 23, "01101": 17, "11101": 89, "10011": 24, "01111": 2, "00000": 4, "00101": 8, "01011": 7, "11001": 24, "00111": 8, "00100": 15, "11111": 31, "10101": 29, "01000": 13, "00010": 7, "01100": 8, "01010": 4, "01001": 2}, "counts_mcm": {"110": 157, "011": 109, "101": 143, "111": 137, "000": 99, "010": 109, "001": 99, "100": 147}}, {"bench": "ghz", "setting": [2, 1, 1], "cz_twirl": [[1, 2], [0, 3], [3, 3], [0, 0], [0, 0], [1, 2]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 1]}, "twirl": 4, "seed": [20261006, 2938993978, 3, 4], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10010": 80, "11011": 98, "10100": 66, "10111": 85, "10001": 81, "11000": 75, "11010": 30, "00101": 5, "11110": 88, "11101": 77, "11001": 26, "01011": 17, "01010": 6, "01000": 8, "10110": 26, "00010": 13, "10000": 36, "11111": 29, "10011": 30, "01110": 11, "01101": 8, "01111": 3, "10101": 25, "00111": 15, "11100": 30, "01100": 3, "00001": 8, "00011": 4, "00000": 3, "00100": 7, "01001": 4, "00110": 3}, "counts_mcm": {"110": 131, "001": 115, "100": 126, "111": 138, "010": 118, "011": 111, "101": 142, "000": 119}}, {"bench": "ghz", "setting": [2, 1, 1], "cz_twirl": [[1, 2], [2, 0], [3, 0], [2, 2], [3, 0], [1, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 5, "seed": [20261006, 2938993978, 3, 5], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"00010": 65, "00100": 70, "11001": 11, "10111": 25, "01110": 77, "10010": 18, "10000": 11, "01011": 69, "01001": 20, "00111": 69, "11000": 25, "11101": 24, "10001": 28, "11111": 11, "01100": 22, "01111": 31, "10100": 27, "11011": 36, "11110": 22, "01101": 68, "01000": 64, "00011": 22, "00001": 63, "10110": 22, "11010": 11, "00000": 16, "10011": 7, "00101": 21, "11100": 8, "00110": 8, "10101": 9, "01010": 20}, "counts_mcm": {"111": 146, "011": 120, "000": 111, "001": 116, "110": 140, "100": 128, "101": 121, "010": 118}}, {"bench": "ghz", "setting": [2, 1, 1], "cz_twirl": [[2, 0], [0, 0], [2, 3], [0, 1], [0, 1], [2, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 6, "seed": [20261006, 2938993978, 3, 6], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"00100": 60, "00001": 86, "11000": 25, "00101": 21, "10011": 13, "10101": 8, "11010": 14, "00111": 78, "01101": 63, "10001": 22, "01001": 26, "01010": 27, "10000": 10, "11100": 8, "11110": 33, "10010": 33, "00010": 69, "01011": 58, "11001": 16, "00000": 22, "10100": 29, "01110": 60, "11101": 20, "01000": 70, "10111": 26, "11011": 21, "01111": 18, "01100": 16, "11111": 5, "00011": 14, "00110": 22, "10110": 7}, "counts_mcm": {"010": 108, "100": 148, "101": 140, "011": 102, "001": 115, "110": 141, "000": 117, "111": 129}}, {"bench": "ghz", "setting": [2, 1, 1], "cz_twirl": [[0, 1], [2, 0], [0, 2], [3, 1], [3, 0], [0, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 7, "seed": [20261006, 2938993978, 3, 7], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"01100": 51, "00000": 68, "11100": 33, "01110": 29, "10110": 23, "00011": 65, "10101": 29, "11000": 15, "10000": 29, "01010": 66, "10001": 6, "00101": 71, "01011": 19, "01101": 21, "01001": 61, "01111": 59, "11011": 13, "10111": 11, "00110": 64, "00111": 27, "11111": 30, "11001": 28, "00010": 19, "01000": 20, "10011": 25, "00100": 24, "11010": 21, "10010": 7, "11101": 13, "10100": 15, "00001": 28, "11110": 10}, "counts_mcm": {"011": 119, "100": 163, "010": 112, "110": 126, "001": 98, "111": 152, "101": 112, "000": 118}}, {"bench": "ghz", "setting": [2, 1, 1], "cz_twirl": [[3, 0], [3, 2], [1, 0], [1, 1], [1, 1], [2, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 8, "seed": [20261006, 2938993978, 3, 8], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10001": 90, "11101": 98, "10110": 27, "10000": 26, "11011": 72, "10111": 64, "00111": 14, "10010": 70, "10011": 27, "11000": 74, "01100": 7, "00100": 9, "11001": 35, "00010": 12, "10101": 29, "01101": 17, "01000": 11, "10100": 91, "01110": 12, "11110": 82, "11010": 24, "01011": 6, "01001": 4, "01111": 3, "11111": 32, "11100": 30, "00011": 2, "00001": 15, "00101": 7, "00110": 5, "00000": 2, "01010": 3}, "counts_mcm": {"111": 129, "101": 146, "001": 124, "011": 115, "010": 98, "000": 120, "100": 141, "110": 127}}, {"bench": "ghz", "setting": [2, 1, 1], "cz_twirl": [[1, 0], [0, 3], [1, 2], [2, 0], [0, 1], [3, 3], [3, 0], [2, 2], [0, 2], [3, 2], [0, 0], [1, 1], [3, 3], [0, 0], [3, 3], [0, 0], [0, 0], [3, 2]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 0], "d3": [3, 0], "s": [4, 1]}, "twirl": 9, "seed": [20261006, 2938993978, 3, 9], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11010": 39, "10001": 96, "11000": 85, "10010": 87, "11101": 72, "00111": 17, "11100": 29, "01101": 6, "10100": 71, "00010": 13, "11011": 68, "01010": 2, "11110": 74, "10110": 29, "10111": 79, "10011": 24, "10000": 32, "00101": 3, "01110": 13, "00011": 3, "10101": 35, "01011": 8, "11111": 24, "01111": 3, "00000": 9, "01000": 24, "11001": 20, "00100": 10, "01100": 8, "00001": 8, "00110": 6, "01001": 3}, "counts_mcm": {"000": 111, "100": 153, "111": 128, "001": 117, "010": 125, "101": 130, "011": 96, "110": 140}}, {"bench": "ghz", "setting": [2, 1, 1], "cz_twirl": [[1, 2], [3, 0], [2, 2], [1, 3], [1, 0], [0, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 10, "seed": [20261006, 2938993978, 3, 10], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"00010": 72, "00101": 31, "01000": 59, "01101": 73, "01011": 74, "11101": 20, "10001": 27, "10111": 31, "00110": 20, "01100": 22, "01001": 26, "00000": 22, "00100": 64, "10100": 24, "11000": 39, "11100": 11, "11110": 21, "00001": 67, "00111": 62, "10010": 26, "11111": 17, "10101": 2, "01111": 21, "01110": 63, "00011": 21, "10000": 9, "01010": 24, "11001": 9, "10011": 6, "11010": 12, "11011": 20, "10110": 5}, "counts_mcm": {"110": 134, "111": 133, "100": 143, "101": 142, "010": 126, "011": 97, "001": 113, "000": 112}}, {"bench": "ghz", "setting": [2, 1, 1], "cz_twirl": [[3, 0], [2, 3], [0, 3], [3, 0], [2, 2], [3, 0], [1, 1], [0, 0], [1, 3], [3, 3], [2, 3], [0, 3], [2, 1], [0, 2], [3, 0], [1, 1], [3, 0], [0, 2]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 1], "d3": [3, 1], "s": [4, 1]}, "twirl": 11, "seed": [20261006, 2938993978, 3, 11], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"01100": 4, "10101": 35, "00100": 5, "10100": 85, "01010": 6, "10110": 25, "10001": 81, "10000": 30, "10010": 73, "11110": 73, "11011": 73, "11111": 29, "11101": 75, "10111": 84, "01110": 11, "01001": 7, "11001": 35, "00010": 14, "11000": 90, "00000": 6, "01000": 15, "01101": 13, "00001": 14, "10011": 21, "11100": 31, "11010": 31, "00111": 6, "01011": 9, "00110": 5, "01111": 4, "00101": 4, "00011": 6}, "counts_mcm": {"101": 136, "111": 147, "100": 137, "000": 116, "011": 105, "010": 129, "110": 132, "001": 98}}, {"bench": "ghz", "setting": [2, 1, 1], "cz_twirl": [[2, 3], [1, 1], [2, 3], [0, 2], [2, 2], [0, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 0], "d3": [3, 1], "s": [4, 0]}, "twirl": 12, "seed": [20261006, 2938993978, 3, 12], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"01110": 57, "01101": 62, "01100": 21, "00011": 19, "00001": 68, "00111": 79, "00110": 26, "10001": 28, "01000": 57, "11101": 25, "10010": 37, "01111": 26, "10011": 11, "10100": 22, "01011": 68, "10110": 9, "01010": 22, "00010": 60, "11100": 7, "00101": 21, "10111": 25, "11011": 25, "01001": 29, "11000": 33, "00100": 60, "11110": 25, "10000": 14, "10101": 12, "11111": 9, "00000": 26, "11010": 7, "11001": 10}, "counts_mcm": {"100": 147, "011": 105, "101": 141, "111": 126, "110": 155, "001": 105, "010": 105, "000": 116}}, {"bench": "ghz", "setting": [2, 1, 1], "cz_twirl": [[0, 2], [1, 2], [3, 1], [1, 2], [2, 1], [2, 1], [3, 3], [1, 2], [3, 3], [2, 2], [3, 3], [1, 0], [3, 0], [2, 2], [2, 0], [0, 2], [0, 3], [2, 0]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 13, "seed": [20261006, 2938993978, 3, 13], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"10100": 34, "01010": 14, "10111": 39, "11111": 77, "11100": 72, "01011": 4, "00101": 8, "01001": 16, "00110": 13, "10101": 77, "11010": 67, "11001": 69, "10110": 84, "10001": 36, "10000": 72, "10010": 37, "00000": 14, "10011": 83, "11101": 31, "01111": 14, "00111": 7, "11110": 20, "01100": 10, "01000": 6, "00011": 8, "11000": 34, "00100": 7, "11011": 30, "01110": 5, "01101": 5, "00001": 4, "00010": 3}, "counts_mcm": {"010": 122, "111": 146, "000": 90, "100": 166, "011": 135, "110": 118, "001": 101, "101": 122}}, {"bench": "ghz", "setting": [2, 1, 1], "cz_twirl": [[0, 3], [3, 2], [1, 2], [2, 0], [2, 3], [2, 0], [3, 0], [2, 1], [2, 1], [1, 0], [0, 0], [0, 0], [3, 2], [0, 1], [3, 3], [0, 0], [3, 0], [1, 3]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 1], "d1": [1, 1], "d2": [2, 1], "d3": [3, 0], "s": [4, 1]}, "twirl": 14, "seed": [20261006, 2938993978, 3, 14], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11110": 71, "10100": 67, "10011": 30, "11001": 31, "11101": 84, "01110": 13, "11000": 72, "01000": 14, "00101": 2, "11011": 71, "11010": 28, "11111": 27, "10001": 90, "10010": 89, "11100": 32, "00100": 13, "00111": 19, "10111": 99, "10000": 21, "10101": 35, "10110": 37, "01011": 9, "01101": 6, "01100": 5, "01001": 1, "01010": 8, "00010": 10, "00000": 2, "01111": 4, "00001": 7, "00011": 3}, "counts_mcm": {"101": 130, "001": 102, "100": 143, "011": 98, "110": 133, "111": 163, "000": 106, "010": 125}}, {"bench": "ghz", "setting": [2, 1, 1], "cz_twirl": [[1, 2], [2, 3], [0, 3], [1, 1], [1, 2], [1, 0], [0, 1], [1, 2], [1, 1], [0, 3], [1, 1], [1, 0], [0, 0], [3, 3], [2, 1], [3, 1], [1, 2], [2, 1]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 15, "seed": [20261006, 2938993978, 3, 15], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"00010": 75, "00111": 61, "01000": 68, "00101": 23, "01001": 23, "01111": 23, "10000": 12, "00000": 32, "01011": 79, "01101": 56, "00001": 71, "10010": 26, "00100": 69, "10111": 29, "01010": 24, "00110": 19, "10001": 18, "11010": 8, "01110": 56, "11110": 26, "10110": 14, "10100": 24, "11011": 29, "11111": 10, "01100": 25, "11100": 7, "11101": 24, "11000": 25, "00011": 24, "10101": 9, "10011": 6, "11001": 5}, "counts_mcm": {"011": 109, "001": 114, "111": 132, "110": 130, "100": 121, "010": 123, "101": 142, "000": 129}}, {"bench": "ghz", "setting": [2, 1, 1], "cz_twirl": [[3, 3], [2, 2], [2, 0], [0, 3], [2, 1], [1, 0]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 1], "d3": [3, 1], "s": [4, 0]}, "twirl": 16, "seed": [20261006, 2938993978, 3, 16], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"01110": 76, "01101": 76, "11011": 25, "00010": 79, "01011": 58, "10111": 17, "00011": 22, "10001": 27, "00001": 64, "01111": 14, "11000": 35, "01000": 62, "10000": 8, "00100": 67, "10100": 19, "01010": 29, "00111": 74, "10011": 8, "01100": 20, "11101": 26, "11110": 29, "00000": 24, "10110": 12, "11001": 12, "11111": 11, "01001": 27, "10101": 11, "00101": 26, "00110": 18, "10010": 16, "11100": 3, "11010": 5}, "counts_mcm": {"000": 117, "010": 120, "011": 117, "001": 114, "101": 139, "111": 145, "110": 136, "100": 112}}, {"bench": "ghz", "setting": [2, 1, 1], "cz_twirl": [[1, 3], [1, 2], [2, 2], [1, 3], [2, 2], [2, 3], [0, 2], [2, 2], [1, 1], [1, 2], [2, 2], [3, 3], [0, 1], [2, 0], [2, 0], [2, 2], [1, 3], [0, 0]], "folds": [3, 3, 3, 3, 3, 3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 0], "d1": [1, 1], "d2": [2, 0], "d3": [3, 1], "s": [4, 1]}, "twirl": 17, "seed": [20261006, 2938993978, 3, 17], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"00000": 8, "11100": 87, "11001": 82, "11010": 83, "01010": 11, "11011": 33, "10100": 19, "01001": 17, "11000": 18, "00101": 9, "01111": 13, "10111": 33, "10011": 86, "11101": 29, "10000": 73, "10110": 83, "00110": 9, "11111": 72, "10101": 89, "01110": 10, "01100": 10, "11110": 32, "10010": 25, "10001": 27, "00011": 9, "00111": 5, "00100": 5, "01101": 6, "01011": 5, "01000": 5, "00001": 4, "00010": 3}, "counts_mcm": {"001": 122, "100": 141, "101": 130, "000": 117, "111": 115, "011": 121, "110": 132, "010": 122}}, {"bench": "ghz", "setting": [2, 1, 1], "cz_twirl": [[0, 3], [0, 3], [0, 0], [0, 2], [2, 2], [2, 1]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}, {"qubit": 3, "R": 0, "first_clbit": 1}, {"qubit": 5, "R": 1, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 1], "d1": [1, 0], "d2": [2, 1], "d3": [3, 1], "s": [4, 1]}, "twirl": 18, "seed": [20261006, 2938993978, 3, 18], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11110": 78, "11111": 33, "11011": 94, "00101": 5, "11000": 74, "10100": 78, "11101": 98, "10001": 82, "10000": 28, "10101": 30, "10010": 68, "10011": 23, "10110": 31, "10111": 72, "11010": 28, "11100": 37, "00100": 10, "00000": 5, "01110": 13, "01101": 13, "01111": 5, "11001": 22, "01011": 13, "00111": 9, "00110": 4, "00010": 14, "00001": 11, "01001": 2, "00011": 4, "01000": 11, "01100": 4, "01010": 1}, "counts_mcm": {"010": 106, "101": 132, "110": 124, "100": 144, "001": 116, "000": 109, "111": 159, "011": 110}}, {"bench": "ghz", "setting": [2, 1, 1], "cz_twirl": [[3, 3], [0, 1], [0, 2], [2, 1], [3, 1], [3, 3]], "folds": [1, 1, 1, 1, 1, 1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}, {"qubit": 3, "R": 1, "first_clbit": 1}, {"qubit": 5, "R": 0, "first_clbit": 2}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"d0": [0, 0], "d1": [1, 0], "d2": [2, 0], "d3": [3, 0], "s": [4, 0]}, "twirl": 19, "seed": [20261006, 2938993978, 3, 19], "pad_on": true, "layout": [4, 5, 6, 7, 8, 9, 10, 11], "counts_fin": {"11010": 20, "11100": 29, "00110": 61, "01100": 82, "10000": 41, "01001": 66, "01101": 22, "01010": 73, "11001": 25, "00111": 19, "00001": 21, "01111": 70, "11111": 24, "10011": 25, "00100": 16, "00000": 70, "11000": 10, "10101": 37, "10110": 30, "00011": 61, "11011": 11, "10001": 8, "01011": 27, "10100": 10, "11101": 9, "00101": 55, "11110": 5, "00010": 21, "10010": 13, "01000": 21, "01110": 15, "10111": 3}, "counts_mcm": {"001": 92, "101": 147, "111": 130, "010": 117, "110": 153, "100": 143, "011": 113, "000": 105}}]}], "calibration_after": {"utc": "2026-10-04T21:34:27.092723+00:00", "backend": "ibm_marrakesh", "qubits": {"4": {"t1": 0.00021624877255687524, "t2": 0.00021132948001701288, "freq": null, "meas_err": 0.004638671875, "measure_2_err": 0.005615234375, "x_err": 0.0004669021246348799}, "5": {"t1": 0.00023022990171085733, "t2": 0.00017986730624343104, "freq": null, "meas_err": 0.0042724609375, "measure_2_err": 0.001953125, "x_err": 0.0002476776805476398}, "6": {"t1": 0.0001670547719673034, "t2": 0.00011628330248871623, "freq": null, "meas_err": 0.001953125, "measure_2_err": 0.001708984375, "x_err": 0.0005270731761381683}, "7": {"t1": 0.0002306757637405843, "t2": 0.00013310523570080683, "freq": null, "meas_err": 0.00732421875, "measure_2_err": 0.0068359375, "x_err": 0.00022164561134047534}, "8": {"t1": 0.00021417055183629017, "t2": 0.00014797944377385218, "freq": null, "meas_err": 0.0089111328125, "measure_2_err": 0.007080078125, "x_err": 0.0003069453512460858}, "9": {"t1": 0.00014430905397127186, "t2": 0.0001786245325083213, "freq": null, "meas_err": 0.015625, "measure_2_err": 0.044921875, "x_err": 0.0001619972256733339}, "10": {"t1": 0.00030499034270129187, "t2": 0.00015426207115647398, "freq": null, "meas_err": 0.0093994140625, "measure_2_err": 0.003662109375, "x_err": 0.00032960854674817533}, "11": {"t1": 0.00013639874722087508, "t2": 0.00011920128929492372, "freq": null, "meas_err": 0.270751953125, "measure_2_err": 0.047607421875, "x_err": 0.0006884351554393126}}, "cz": {"4-5": 0.0035814844047036276, "5-6": 0.0028744375113793352, "6-7": 0.0016439083632794338, "7-8": 0.0043497151266158884, "8-9": 0.0032270480132270685, "9-10": 0.0014683453372136834, "10-11": 0.002184753353931007}}}

==> anc/job4_drift.py <==
"""job4_drift.py - probe factorial replicate on another day/layout."""
from common import *
args = get_args(); name, chain, rep = resolve(args)
backend = get_backend(args, name)
tim = Timing(backend.target, use_mcm2="measure_2" in backend.target.operation_names, layout=chain)
run_job("job4", [("probe", build("probe", FACTORIAL, 20, tim, args.seed + 4), layout_for("probe", chain))], args, shots=1000, s_per_exec=args.s_per_exec)


==> anc/job4_ids.json <==
{"job_ids": ["db1ejrrid5ic73er1h7g"]}

==> anc/job4_manifest.json <==
{"job": "job4", "backend": "ibm_marrakesh", "chain": [4, 5, 6, 7, 8, 9, 10, 11], "shots": 1000, "measure_2_used": true, "estimate_s": 80.5714, "quota_before": {"instance_id": "[redacted]", "plan_id": "850b21a7-71de-4e53-9441-1abdd202f35d", "usage_consumed_seconds": 326, "usage_consumed_ru": 5.4334, "usage_period": {"start_time": "2026-09-07T00:06:03.994Z", "end_time": "2026-10-05T00:06:03.994Z"}, "usage_limit_seconds": 600, "usage_limit_ru": 10, "usage_limit_reached": false, "usage_remaining_seconds": 274}, "submitted_utc": "2026-10-05T00:06:04.690117+00:00", "calibration_before": {"utc": "2026-10-05T00:06:04.690437+00:00", "backend": "ibm_marrakesh", "qubits": {"4": {"t1": 0.0001624669642771099, "t2": 0.00014329027063290543, "freq": null, "meas_err": 0.004638671875, "measure_2_err": 0.005615234375, "x_err": 0.0004669021246348799}, "5": {"t1": 0.00025454869890322675, "t2": 0.00014652991504239212, "freq": null, "meas_err": 0.0042724609375, "measure_2_err": 0.001953125, "x_err": 0.0002476776805476398}, "6": {"t1": 0.0002960404849247033, "t2": 0.00020532673908057667, "freq": null, "meas_err": 0.001953125, "measure_2_err": 0.001708984375, "x_err": 0.0005270731761381683}, "7": {"t1": 0.00020870279250014226, "t2": 8.982947752327053e-05, "freq": null, "meas_err": 0.00732421875, "measure_2_err": 0.0068359375, "x_err": 0.00022164561134047534}, "8": {"t1": 3.274006277590113e-05, "t2": 5.897258224935408e-05, "freq": null, "meas_err": 0.0089111328125, "measure_2_err": 0.007080078125, "x_err": 0.0003069453512460858}, "9": {"t1": 0.00016726162070769657, "t2": 0.0001868076896505894, "freq": null, "meas_err": 0.015625, "measure_2_err": 0.044921875, "x_err": 0.0001619972256733339}, "10": {"t1": 0.00023649817217601818, "t2": 0.00012288866981394986, "freq": null, "meas_err": 0.0093994140625, "measure_2_err": 0.003662109375, "x_err": 0.00032960854674817533}, "11": {"t1": 0.0002326552127582471, "t2": 0.0001964686703341009, "freq": null, "meas_err": 0.270751953125, "measure_2_err": 0.047607421875, "x_err": 0.0006884351554393126}}, "cz": {"4-5": 0.0035814844047036276, "5-6": 0.0028744375113793352, "6-7": 0.0016439083632794338, "7-8": 0.0043497151266158884, "8-9": 0.0032270480132270685, "9-10": 0.0014683453372136834, "10-11": 0.002184753353931007}}, "subjobs": [{"bench": "probe", "job_id": "db1ejrrid5ic73er1h7g", "layout": [4, 5, 6], "usage_estimation": {"quantum_seconds": 58.889007243}, "metas": [{"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 0, "seed": [20261007, 3613290282, 0, 0], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 1, "seed": [20261007, 3613290282, 0, 1], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 2, "seed": [20261007, 3613290282, 0, 2], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 3, "seed": [20261007, 3613290282, 0, 3], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 4, "seed": [20261007, 3613290282, 0, 4], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 5, "seed": [20261007, 3613290282, 0, 5], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 6, "seed": [20261007, 3613290282, 0, 6], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 7, "seed": [20261007, 3613290282, 0, 7], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 8, "seed": [20261007, 3613290282, 0, 8], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 9, "seed": [20261007, 3613290282, 0, 9], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 10, "seed": [20261007, 3613290282, 0, 10], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 11, "seed": [20261007, 3613290282, 0, 11], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 12, "seed": [20261007, 3613290282, 0, 12], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 13, "seed": [20261007, 3613290282, 0, 13], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 14, "seed": [20261007, 3613290282, 0, 14], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 15, "seed": [20261007, 3613290282, 0, 15], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 16, "seed": [20261007, 3613290282, 0, 16], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 17, "seed": [20261007, 3613290282, 0, 17], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 18, "seed": [20261007, 3613290282, 0, 18], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 19, "seed": [20261007, 3613290282, 0, 19], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 0, "seed": [20261007, 3613290282, 1, 0], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 1, "seed": [20261007, 3613290282, 1, 1], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 2, "seed": [20261007, 3613290282, 1, 2], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 3, "seed": [20261007, 3613290282, 1, 3], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 4, "seed": [20261007, 3613290282, 1, 4], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 5, "seed": [20261007, 3613290282, 1, 5], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 6, "seed": [20261007, 3613290282, 1, 6], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[3, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 7, "seed": [20261007, 3613290282, 1, 7], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 8, "seed": [20261007, 3613290282, 1, 8], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 9, "seed": [20261007, 3613290282, 1, 9], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 10, "seed": [20261007, 3613290282, 1, 10], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 11, "seed": [20261007, 3613290282, 1, 11], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 12, "seed": [20261007, 3613290282, 1, 12], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 13, "seed": [20261007, 3613290282, 1, 13], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 14, "seed": [20261007, 3613290282, 1, 14], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 15, "seed": [20261007, 3613290282, 1, 15], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 16, "seed": [20261007, 3613290282, 1, 16], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[3, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 17, "seed": [20261007, 3613290282, 1, 17], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 18, "seed": [20261007, 3613290282, 1, 18], "pad_on": true}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 19, "seed": [20261007, 3613290282, 1, 19], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 0, "seed": [20261007, 3613290282, 2, 0], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 1, "seed": [20261007, 3613290282, 2, 1], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 2, "seed": [20261007, 3613290282, 2, 2], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 3, "seed": [20261007, 3613290282, 2, 3], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 4, "seed": [20261007, 3613290282, 2, 4], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 5, "seed": [20261007, 3613290282, 2, 5], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 6, "seed": [20261007, 3613290282, 2, 6], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 7, "seed": [20261007, 3613290282, 2, 7], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 8, "seed": [20261007, 3613290282, 2, 8], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 9, "seed": [20261007, 3613290282, 2, 9], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 10, "seed": [20261007, 3613290282, 2, 10], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 11, "seed": [20261007, 3613290282, 2, 11], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 12, "seed": [20261007, 3613290282, 2, 12], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 13, "seed": [20261007, 3613290282, 2, 13], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 14, "seed": [20261007, 3613290282, 2, 14], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 15, "seed": [20261007, 3613290282, 2, 15], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 16, "seed": [20261007, 3613290282, 2, 16], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 17, "seed": [20261007, 3613290282, 2, 17], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 18, "seed": [20261007, 3613290282, 2, 18], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 19, "seed": [20261007, 3613290282, 2, 19], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 0, "seed": [20261007, 3613290282, 3, 0], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 1, "seed": [20261007, 3613290282, 3, 1], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 2, "seed": [20261007, 3613290282, 3, 2], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 3, "seed": [20261007, 3613290282, 3, 3], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 4, "seed": [20261007, 3613290282, 3, 4], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 5, "seed": [20261007, 3613290282, 3, 5], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 6, "seed": [20261007, 3613290282, 3, 6], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[3, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 7, "seed": [20261007, 3613290282, 3, 7], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 8, "seed": [20261007, 3613290282, 3, 8], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 9, "seed": [20261007, 3613290282, 3, 9], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 10, "seed": [20261007, 3613290282, 3, 10], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 11, "seed": [20261007, 3613290282, 3, 11], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 12, "seed": [20261007, 3613290282, 3, 12], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 13, "seed": [20261007, 3613290282, 3, 13], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 14, "seed": [20261007, 3613290282, 3, 14], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[0, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 15, "seed": [20261007, 3613290282, 3, 15], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 16, "seed": [20261007, 3613290282, 3, 16], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[0, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 17, "seed": [20261007, 3613290282, 3, 17], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 18, "seed": [20261007, 3613290282, 3, 18], "pad_on": true}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 19, "seed": [20261007, 3613290282, 3, 19], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[0, 3], [0, 0], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 0, "seed": [20261007, 3613290282, 4, 0], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[0, 0], [1, 0], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 1, "seed": [20261007, 3613290282, 4, 1], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[0, 2], [3, 1], [2, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 2, "seed": [20261007, 3613290282, 4, 2], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[2, 2], [0, 1], [2, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 3, "seed": [20261007, 3613290282, 4, 3], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[0, 2], [2, 1], [0, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 4, "seed": [20261007, 3613290282, 4, 4], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[3, 3], [2, 0], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 5, "seed": [20261007, 3613290282, 4, 5], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[2, 0], [2, 0], [2, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 6, "seed": [20261007, 3613290282, 4, 6], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[1, 3], [2, 0], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 7, "seed": [20261007, 3613290282, 4, 7], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[1, 0], [1, 1], [2, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 8, "seed": [20261007, 3613290282, 4, 8], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[2, 0], [0, 1], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 9, "seed": [20261007, 3613290282, 4, 9], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[3, 0], [1, 1], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 10, "seed": [20261007, 3613290282, 4, 10], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[1, 1], [2, 1], [1, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 11, "seed": [20261007, 3613290282, 4, 11], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[0, 0], [2, 1], [3, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 12, "seed": [20261007, 3613290282, 4, 12], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[3, 2], [1, 1], [3, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 13, "seed": [20261007, 3613290282, 4, 13], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[1, 1], [2, 3], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 14, "seed": [20261007, 3613290282, 4, 14], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[3, 0], [0, 0], [3, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 15, "seed": [20261007, 3613290282, 4, 15], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[2, 1], [1, 3], [0, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 16, "seed": [20261007, 3613290282, 4, 16], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[3, 0], [2, 3], [1, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 17, "seed": [20261007, 3613290282, 4, 17], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[0, 1], [2, 1], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 18, "seed": [20261007, 3613290282, 4, 18], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[1, 1], [2, 0], [2, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 19, "seed": [20261007, 3613290282, 4, 19], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[0, 2], [2, 1], [1, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 0, "seed": [20261007, 3613290282, 5, 0], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[1, 3], [0, 2], [3, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 1, "seed": [20261007, 3613290282, 5, 1], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[3, 2], [3, 3], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 2, "seed": [20261007, 3613290282, 5, 2], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[1, 1], [1, 3], [2, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 3, "seed": [20261007, 3613290282, 5, 3], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[1, 0], [0, 2], [1, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 4, "seed": [20261007, 3613290282, 5, 4], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[2, 0], [0, 2], [1, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 5, "seed": [20261007, 3613290282, 5, 5], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[3, 0], [3, 1], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 6, "seed": [20261007, 3613290282, 5, 6], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[2, 0], [1, 0], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 7, "seed": [20261007, 3613290282, 5, 7], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[3, 3], [3, 3], [3, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 8, "seed": [20261007, 3613290282, 5, 8], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[0, 1], [1, 3], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 9, "seed": [20261007, 3613290282, 5, 9], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[1, 1], [0, 1], [3, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 10, "seed": [20261007, 3613290282, 5, 10], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[2, 0], [0, 2], [3, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 11, "seed": [20261007, 3613290282, 5, 11], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[1, 0], [2, 1], [1, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 12, "seed": [20261007, 3613290282, 5, 12], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[1, 0], [2, 0], [3, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 13, "seed": [20261007, 3613290282, 5, 13], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[0, 3], [0, 1], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 14, "seed": [20261007, 3613290282, 5, 14], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[1, 2], [3, 3], [3, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 15, "seed": [20261007, 3613290282, 5, 15], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[3, 2], [0, 1], [1, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 16, "seed": [20261007, 3613290282, 5, 16], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[1, 3], [3, 1], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 17, "seed": [20261007, 3613290282, 5, 17], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[0, 2], [3, 3], [1, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 18, "seed": [20261007, 3613290282, 5, 18], "pad_on": true}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[2, 1], [2, 3], [0, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 19, "seed": [20261007, 3613290282, 5, 19], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[2, 1], [2, 3], [2, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 0, "seed": [20261007, 3613290282, 6, 0], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[3, 2], [2, 1], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 1, "seed": [20261007, 3613290282, 6, 1], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[2, 0], [0, 2], [1, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 2, "seed": [20261007, 3613290282, 6, 2], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[3, 0], [0, 0], [0, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 3, "seed": [20261007, 3613290282, 6, 3], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[2, 1], [1, 0], [2, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 4, "seed": [20261007, 3613290282, 6, 4], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[1, 2], [2, 1], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 5, "seed": [20261007, 3613290282, 6, 5], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[1, 1], [0, 2], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 6, "seed": [20261007, 3613290282, 6, 6], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[1, 1], [0, 0], [1, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 7, "seed": [20261007, 3613290282, 6, 7], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[3, 1], [2, 0], [2, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 8, "seed": [20261007, 3613290282, 6, 8], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[2, 1], [2, 3], [2, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 9, "seed": [20261007, 3613290282, 6, 9], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[0, 0], [1, 1], [1, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 10, "seed": [20261007, 3613290282, 6, 10], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[3, 0], [3, 0], [3, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 11, "seed": [20261007, 3613290282, 6, 11], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[2, 0], [0, 1], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 12, "seed": [20261007, 3613290282, 6, 12], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[3, 0], [1, 3], [3, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 13, "seed": [20261007, 3613290282, 6, 13], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[3, 0], [3, 1], [2, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 14, "seed": [20261007, 3613290282, 6, 14], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[0, 2], [3, 2], [0, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 15, "seed": [20261007, 3613290282, 6, 15], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[0, 1], [1, 1], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 16, "seed": [20261007, 3613290282, 6, 16], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[2, 2], [2, 3], [0, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 17, "seed": [20261007, 3613290282, 6, 17], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[3, 3], [2, 1], [0, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 18, "seed": [20261007, 3613290282, 6, 18], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[0, 1], [2, 2], [1, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 19, "seed": [20261007, 3613290282, 6, 19], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[2, 2], [3, 1], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 0, "seed": [20261007, 3613290282, 7, 0], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[3, 2], [1, 3], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 1, "seed": [20261007, 3613290282, 7, 1], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[3, 3], [1, 2], [0, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 2, "seed": [20261007, 3613290282, 7, 2], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[3, 0], [3, 1], [1, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 3, "seed": [20261007, 3613290282, 7, 3], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[2, 3], [0, 3], [0, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 4, "seed": [20261007, 3613290282, 7, 4], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[0, 1], [0, 0], [0, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 5, "seed": [20261007, 3613290282, 7, 5], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[1, 1], [0, 1], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 6, "seed": [20261007, 3613290282, 7, 6], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[0, 3], [2, 1], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 7, "seed": [20261007, 3613290282, 7, 7], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[2, 2], [3, 2], [2, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 8, "seed": [20261007, 3613290282, 7, 8], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[2, 0], [2, 1], [0, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 9, "seed": [20261007, 3613290282, 7, 9], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[1, 1], [2, 1], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 10, "seed": [20261007, 3613290282, 7, 10], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[3, 2], [0, 3], [3, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 11, "seed": [20261007, 3613290282, 7, 11], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[2, 0], [1, 3], [0, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 12, "seed": [20261007, 3613290282, 7, 12], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[1, 0], [3, 2], [0, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 13, "seed": [20261007, 3613290282, 7, 13], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[2, 0], [0, 3], [3, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 14, "seed": [20261007, 3613290282, 7, 14], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[1, 1], [1, 1], [1, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 15, "seed": [20261007, 3613290282, 7, 15], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[0, 3], [3, 1], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 16, "seed": [20261007, 3613290282, 7, 16], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[3, 3], [3, 3], [0, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 17, "seed": [20261007, 3613290282, 7, 17], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[2, 0], [1, 3], [0, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 18, "seed": [20261007, 3613290282, 7, 18], "pad_on": true}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[2, 0], [2, 2], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 19, "seed": [20261007, 3613290282, 7, 19], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[3, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 0, "seed": [20261007, 3613290282, 8, 0], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[2, 1], [1, 3], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 1, "seed": [20261007, 3613290282, 8, 1], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 2, "seed": [20261007, 3613290282, 8, 2], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[0, 3], [1, 1], [3, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 3, "seed": [20261007, 3613290282, 8, 3], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 4, "seed": [20261007, 3613290282, 8, 4], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[0, 1], [0, 0], [1, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 5, "seed": [20261007, 3613290282, 8, 5], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[2, 0], [2, 0], [0, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 6, "seed": [20261007, 3613290282, 8, 6], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 7, "seed": [20261007, 3613290282, 8, 7], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 8, "seed": [20261007, 3613290282, 8, 8], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 9, "seed": [20261007, 3613290282, 8, 9], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 10, "seed": [20261007, 3613290282, 8, 10], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[2, 3], [3, 3], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 11, "seed": [20261007, 3613290282, 8, 11], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[1, 1], [2, 2], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 12, "seed": [20261007, 3613290282, 8, 12], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 13, "seed": [20261007, 3613290282, 8, 13], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[1, 1], [0, 3], [2, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 14, "seed": [20261007, 3613290282, 8, 14], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[0, 3], [2, 1], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 15, "seed": [20261007, 3613290282, 8, 15], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 16, "seed": [20261007, 3613290282, 8, 16], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 17, "seed": [20261007, 3613290282, 8, 17], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 18, "seed": [20261007, 3613290282, 8, 18], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 19, "seed": [20261007, 3613290282, 8, 19], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 0, "seed": [20261007, 3613290282, 9, 0], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[3, 0], [3, 2], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 1, "seed": [20261007, 3613290282, 9, 1], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[2, 3], [2, 2], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 2, "seed": [20261007, 3613290282, 9, 2], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 3, "seed": [20261007, 3613290282, 9, 3], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[2, 1], [2, 0], [1, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 4, "seed": [20261007, 3613290282, 9, 4], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[2, 2], [2, 0], [2, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 5, "seed": [20261007, 3613290282, 9, 5], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[0, 0], [2, 3], [1, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 6, "seed": [20261007, 3613290282, 9, 6], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 7, "seed": [20261007, 3613290282, 9, 7], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 8, "seed": [20261007, 3613290282, 9, 8], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[2, 0], [3, 0], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 9, "seed": [20261007, 3613290282, 9, 9], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 10, "seed": [20261007, 3613290282, 9, 10], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[0, 3], [0, 0], [1, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 11, "seed": [20261007, 3613290282, 9, 11], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[1, 2], [1, 2], [2, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 12, "seed": [20261007, 3613290282, 9, 12], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[3, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 13, "seed": [20261007, 3613290282, 9, 13], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 14, "seed": [20261007, 3613290282, 9, 14], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[0, 1], [3, 2], [1, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 15, "seed": [20261007, 3613290282, 9, 15], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 16, "seed": [20261007, 3613290282, 9, 16], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[2, 0], [3, 3], [2, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 17, "seed": [20261007, 3613290282, 9, 17], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 18, "seed": [20261007, 3613290282, 9, 18], "pad_on": true}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[2, 3], [0, 0], [3, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 19, "seed": [20261007, 3613290282, 9, 19], "pad_on": true}]}]}

==> anc/job4_results.json <==
{"job": "job4", "backend": "ibm_marrakesh", "chain": [4, 5, 6, 7, 8, 9, 10, 11], "shots": 1000, "measure_2_used": true, "estimate_s": 80.5714, "submitted_utc": "2026-10-05T00:06:04.690117+00:00", "calibration_before": {"utc": "2026-10-05T00:06:04.690437+00:00", "backend": "ibm_marrakesh", "qubits": {"4": {"t1": 0.0001624669642771099, "t2": 0.00014329027063290543, "freq": null, "meas_err": 0.004638671875, "measure_2_err": 0.005615234375, "x_err": 0.0004669021246348799}, "5": {"t1": 0.00025454869890322675, "t2": 0.00014652991504239212, "freq": null, "meas_err": 0.0042724609375, "measure_2_err": 0.001953125, "x_err": 0.0002476776805476398}, "6": {"t1": 0.0002960404849247033, "t2": 0.00020532673908057667, "freq": null, "meas_err": 0.001953125, "measure_2_err": 0.001708984375, "x_err": 0.0005270731761381683}, "7": {"t1": 0.00020870279250014226, "t2": 8.982947752327053e-05, "freq": null, "meas_err": 0.00732421875, "measure_2_err": 0.0068359375, "x_err": 0.00022164561134047534}, "8": {"t1": 3.274006277590113e-05, "t2": 5.897258224935408e-05, "freq": null, "meas_err": 0.0089111328125, "measure_2_err": 0.007080078125, "x_err": 0.0003069453512460858}, "9": {"t1": 0.00016726162070769657, "t2": 0.0001868076896505894, "freq": null, "meas_err": 0.015625, "measure_2_err": 0.044921875, "x_err": 0.0001619972256733339}, "10": {"t1": 0.00023649817217601818, "t2": 0.00012288866981394986, "freq": null, "meas_err": 0.0093994140625, "measure_2_err": 0.003662109375, "x_err": 0.00032960854674817533}, "11": {"t1": 0.0002326552127582471, "t2": 0.0001964686703341009, "freq": null, "meas_err": 0.270751953125, "measure_2_err": 0.047607421875, "x_err": 0.0006884351554393126}}, "cz": {"4-5": 0.0035814844047036276, "5-6": 0.0028744375113793352, "6-7": 0.0016439083632794338, "7-8": 0.0043497151266158884, "8-9": 0.0032270480132270685, "9-10": 0.0014683453372136834, "10-11": 0.002184753353931007}}, "subjobs": [{"bench": "probe", "job_id": "db1ejrrid5ic73er1h7g", "usage_s": 58, "metrics": {"caller": "qiskit_ibm_runtime~sampler.py", "qiskit_version": "qiskit_ibm_runtime-0.50.0,qiskit-2.5.2*,qiskit_aer-0.17.2", "timestamps": {"created": "2026-10-05T00:06:07.095716Z", "finished": "2026-10-05T00:07:17.001808Z", "running": "2026-10-05T00:06:09.197277Z"}, "usage": {"qpu_charge_time_seconds": 58, "value": 0.9575, "unit": "resource_units", "status": "complete", "details": [{"value": 0.9575, "unit": "resource_units", "metric": {"id": "caffe3ca-729c-5750-8777-df63bbf8bfd9", "value": 58}}]}, "circuits_execution_time_ns": 55346663424}, "records": [{"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 0, "seed": [20261007, 3613290282, 0, 0], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 427, "101": 497, "001": 29, "100": 14, "111": 18, "110": 2, "010": 12, "000": 1}, "counts_mcm": {"1": 456, "0": 544}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 1, "seed": [20261007, 3613290282, 0, 1], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"100": 452, "010": 485, "101": 10, "000": 36, "110": 7, "011": 7, "001": 1, "111": 2}, "counts_mcm": {"1": 487, "0": 513}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 2, "seed": [20261007, 3613290282, 0, 2], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 472, "111": 462, "000": 14, "101": 21, "011": 26, "110": 4, "010": 1}, "counts_mcm": {"1": 499, "0": 501}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 3, "seed": [20261007, 3613290282, 0, 3], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 455, "111": 472, "011": 22, "110": 11, "101": 31, "000": 8, "010": 1}, "counts_mcm": {"1": 488, "0": 512}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 4, "seed": [20261007, 3613290282, 0, 4], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 426, "111": 19, "001": 33, "011": 504, "100": 8, "010": 10}, "counts_mcm": {"1": 462, "0": 538}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 5, "seed": [20261007, 3613290282, 0, 5], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 490, "110": 439, "001": 9, "100": 21, "010": 33, "111": 7, "011": 1}, "counts_mcm": {"0": 515, "1": 485}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 6, "seed": [20261007, 3613290282, 0, 6], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 21, "001": 492, "111": 445, "011": 28, "000": 8, "110": 6}, "counts_mcm": {"0": 514, "1": 486}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 7, "seed": [20261007, 3613290282, 0, 7], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 510, "001": 437, "101": 19, "000": 7, "011": 19, "110": 7, "010": 1}, "counts_mcm": {"0": 539, "1": 461}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 8, "seed": [20261007, 3613290282, 0, 8], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"100": 470, "010": 464, "000": 27, "011": 9, "101": 10, "110": 20}, "counts_mcm": {"0": 510, "1": 490}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 9, "seed": [20261007, 3613290282, 0, 9], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 437, "101": 485, "001": 31, "111": 30, "100": 11, "010": 6}, "counts_mcm": {"1": 479, "0": 521}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 10, "seed": [20261007, 3613290282, 0, 10], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 473, "100": 478, "000": 17, "110": 18, "011": 7, "101": 6, "111": 1}, "counts_mcm": {"1": 496, "0": 504}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 11, "seed": [20261007, 3613290282, 0, 11], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 481, "011": 454, "001": 24, "111": 19, "100": 14, "010": 7, "110": 1}, "counts_mcm": {"0": 517, "1": 483}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 12, "seed": [20261007, 3613290282, 0, 12], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 473, "100": 470, "110": 9, "101": 9, "000": 27, "011": 10, "001": 2}, "counts_mcm": {"0": 498, "1": 502}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 13, "seed": [20261007, 3613290282, 0, 13], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 474, "000": 457, "010": 23, "100": 24, "111": 13, "001": 9}, "counts_mcm": {"0": 517, "1": 483}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 14, "seed": [20261007, 3613290282, 0, 14], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 521, "110": 423, "010": 24, "001": 10, "111": 6, "100": 15, "011": 1}, "counts_mcm": {"0": 544, "1": 456}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 15, "seed": [20261007, 3613290282, 0, 15], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 421, "000": 517, "100": 20, "001": 7, "010": 23, "111": 11, "101": 1}, "counts_mcm": {"1": 458, "0": 542}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 16, "seed": [20261007, 3613290282, 0, 16], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 464, "011": 469, "001": 30, "010": 15, "111": 13, "000": 1, "100": 7, "110": 1}, "counts_mcm": {"0": 492, "1": 508}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 17, "seed": [20261007, 3613290282, 0, 17], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 463, "011": 19, "111": 480, "101": 17, "110": 5, "000": 13, "010": 1, "100": 2}, "counts_mcm": {"1": 492, "0": 508}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 18, "seed": [20261007, 3613290282, 0, 18], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 463, "011": 469, "010": 9, "111": 26, "100": 7, "001": 25, "110": 1}, "counts_mcm": {"0": 498, "1": 502}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 19, "seed": [20261007, 3613290282, 0, 19], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 25, "101": 500, "011": 427, "111": 32, "010": 9, "100": 6, "110": 1}, "counts_mcm": {"0": 530, "1": 470}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 0, "seed": [20261007, 3613290282, 1, 0], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 457, "001": 510, "011": 16, "100": 1, "110": 2, "101": 9, "000": 5}, "counts_mcm": {"011": 465, "100": 517, "111": 6, "000": 3, "101": 9}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 1, "seed": [20261007, 3613290282, 1, 1], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 477, "110": 484, "100": 18, "111": 2, "010": 17, "001": 2}, "counts_mcm": {"101": 484, "010": 500, "011": 6, "110": 6, "100": 3, "001": 1}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 2, "seed": [20261007, 3613290282, 1, 2], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 455, "110": 506, "111": 4, "001": 2, "100": 21, "010": 12}, "counts_mcm": {"111": 466, "000": 509, "011": 14, "001": 10, "010": 1}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 3, "seed": [20261007, 3613290282, 1, 3], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 491, "011": 472, "001": 15, "111": 17, "100": 2, "010": 3}, "counts_mcm": {"010": 501, "101": 480, "100": 2, "001": 1, "111": 3, "110": 6, "011": 7}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 4, "seed": [20261007, 3613290282, 1, 4], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 474, "110": 489, "010": 22, "100": 11, "001": 3, "111": 1}, "counts_mcm": {"110": 485, "001": 496, "010": 11, "000": 5, "111": 3}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 5, "seed": [20261007, 3613290282, 1, 5], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"100": 441, "010": 512, "000": 34, "110": 6, "011": 5, "001": 1, "101": 1}, "counts_mcm": {"111": 462, "000": 510, "001": 11, "011": 14, "010": 1, "110": 1, "100": 1}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 6, "seed": [20261007, 3613290282, 1, 6], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 486, "011": 27, "111": 458, "101": 19, "110": 5, "100": 1, "000": 4}, "counts_mcm": {"100": 499, "011": 485, "101": 10, "111": 4, "000": 2}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[3, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 7, "seed": [20261007, 3613290282, 1, 7], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 508, "011": 432, "111": 25, "010": 5, "001": 23, "100": 5, "000": 1, "110": 1}, "counts_mcm": {"000": 525, "111": 452, "011": 9, "001": 12, "101": 2}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 8, "seed": [20261007, 3613290282, 1, 8], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 449, "001": 496, "011": 28, "000": 5, "110": 8, "101": 13, "010": 1}, "counts_mcm": {"101": 479, "010": 498, "011": 5, "110": 7, "001": 6, "111": 3, "100": 2}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 9, "seed": [20261007, 3613290282, 1, 9], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"100": 436, "110": 5, "010": 517, "000": 34, "101": 3, "011": 5}, "counts_mcm": {"101": 453, "100": 2, "010": 522, "001": 9, "011": 6, "110": 7, "111": 1}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 10, "seed": [20261007, 3613290282, 1, 10], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 501, "111": 449, "011": 43, "000": 2, "110": 2, "101": 3}, "counts_mcm": {"000": 497, "111": 483, "001": 15, "011": 5}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 11, "seed": [20261007, 3613290282, 1, 11], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 486, "100": 467, "101": 4, "110": 16, "000": 22, "011": 4, "001": 1}, "counts_mcm": {"110": 503, "001": 470, "000": 5, "111": 5, "010": 17}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 12, "seed": [20261007, 3613290282, 1, 12], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 455, "001": 496, "110": 9, "101": 18, "011": 17, "000": 4, "100": 1}, "counts_mcm": {"001": 468, "110": 508, "111": 7, "000": 5, "010": 12}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 13, "seed": [20261007, 3613290282, 1, 13], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 452, "111": 503, "000": 10, "101": 21, "011": 11, "110": 3}, "counts_mcm": {"111": 470, "000": 515, "011": 8, "001": 7}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 14, "seed": [20261007, 3613290282, 1, 14], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 488, "110": 477, "111": 3, "100": 8, "010": 23, "001": 1}, "counts_mcm": {"001": 478, "110": 497, "010": 13, "000": 7, "111": 2, "011": 3}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 15, "seed": [20261007, 3613290282, 1, 15], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 517, "100": 431, "110": 15, "000": 26, "101": 6, "011": 4, "111": 1}, "counts_mcm": {"110": 538, "001": 434, "010": 15, "111": 7, "000": 4, "011": 2}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 16, "seed": [20261007, 3613290282, 1, 16], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"100": 429, "110": 17, "010": 519, "000": 22, "101": 5, "011": 7, "001": 1}, "counts_mcm": {"001": 437, "110": 537, "010": 13, "111": 6, "101": 1, "000": 4, "011": 1, "100": 1}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[3, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 17, "seed": [20261007, 3613290282, 1, 17], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"100": 10, "011": 504, "101": 443, "001": 26, "111": 11, "010": 3, "110": 2, "000": 1}, "counts_mcm": {"101": 468, "010": 504, "110": 8, "100": 5, "001": 6, "111": 2, "011": 7}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 18, "seed": [20261007, 3613290282, 1, 18], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 509, "110": 437, "010": 24, "100": 18, "111": 6, "001": 6}, "counts_mcm": {"110": 522, "001": 445, "010": 20, "111": 6, "000": 6, "101": 1}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 19, "seed": [20261007, 3613290282, 1, 19], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 471, "111": 483, "011": 25, "101": 8, "110": 7, "000": 6}, "counts_mcm": {"000": 472, "111": 509, "011": 11, "001": 8}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 0, "seed": [20261007, 3613290282, 2, 0], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 6, "100": 456, "110": 45, "000": 55, "010": 377, "101": 33, "011": 27, "001": 1}, "counts_mcm": {"0": 543, "1": 457}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 1, "seed": [20261007, 3613290282, 2, 1], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 43, "111": 441, "001": 426, "011": 55, "000": 16, "010": 4, "110": 14, "100": 1}, "counts_mcm": {"1": 495, "0": 505}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 2, "seed": [20261007, 3613290282, 2, 2], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 408, "110": 436, "100": 53, "010": 50, "001": 23, "111": 25, "101": 2, "011": 3}, "counts_mcm": {"1": 487, "0": 513}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 3, "seed": [20261007, 3613290282, 2, 3], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 66, "100": 436, "010": 406, "110": 47, "011": 21, "101": 21, "001": 2, "111": 1}, "counts_mcm": {"1": 485, "0": 515}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 4, "seed": [20261007, 3613290282, 2, 4], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 440, "110": 417, "010": 48, "100": 48, "011": 2, "001": 24, "111": 18, "101": 3}, "counts_mcm": {"1": 510, "0": 490}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 5, "seed": [20261007, 3613290282, 2, 5], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"100": 418, "011": 20, "010": 413, "110": 66, "000": 50, "101": 26, "001": 6, "111": 1}, "counts_mcm": {"0": 504, "1": 496}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 6, "seed": [20261007, 3613290282, 2, 6], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"100": 453, "000": 66, "010": 381, "101": 26, "110": 49, "011": 22, "001": 2, "111": 1}, "counts_mcm": {"0": 543, "1": 457}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 7, "seed": [20261007, 3613290282, 2, 7], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 401, "101": 44, "001": 452, "110": 34, "011": 47, "000": 14, "010": 3, "100": 5}, "counts_mcm": {"0": 487, "1": 513}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 8, "seed": [20261007, 3613290282, 2, 8], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 392, "011": 43, "111": 462, "110": 25, "101": 53, "000": 19, "100": 3, "010": 3}, "counts_mcm": {"1": 455, "0": 545}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 9, "seed": [20261007, 3613290282, 2, 9], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 445, "101": 385, "100": 23, "001": 69, "111": 42, "010": 29, "110": 6, "000": 1}, "counts_mcm": {"0": 537, "1": 463}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 10, "seed": [20261007, 3613290282, 2, 10], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 48, "001": 410, "111": 445, "110": 26, "011": 50, "000": 13, "100": 5, "010": 3}, "counts_mcm": {"0": 528, "1": 472}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 11, "seed": [20261007, 3613290282, 2, 11], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 52, "101": 434, "011": 404, "111": 50, "010": 26, "100": 27, "110": 2, "000": 5}, "counts_mcm": {"1": 486, "0": 514}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 12, "seed": [20261007, 3613290282, 2, 12], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 420, "101": 427, "001": 51, "111": 51, "010": 32, "100": 16, "110": 2, "000": 1}, "counts_mcm": {"1": 503, "0": 497}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 13, "seed": [20261007, 3613290282, 2, 13], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 42, "101": 374, "011": 483, "001": 56, "100": 16, "010": 26, "000": 3}, "counts_mcm": {"0": 553, "1": 447}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 14, "seed": [20261007, 3613290282, 2, 14], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 405, "100": 433, "000": 56, "110": 65, "101": 19, "111": 4, "011": 15, "001": 3}, "counts_mcm": {"1": 477, "0": 523}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 15, "seed": [20261007, 3613290282, 2, 15], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 415, "100": 430, "110": 49, "101": 24, "000": 57, "011": 18, "111": 3, "001": 4}, "counts_mcm": {"1": 494, "0": 506}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 16, "seed": [20261007, 3613290282, 2, 16], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 430, "111": 426, "101": 41, "100": 5, "011": 58, "000": 22, "110": 17, "010": 1}, "counts_mcm": {"0": 496, "1": 504}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 17, "seed": [20261007, 3613290282, 2, 17], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 416, "111": 42, "101": 437, "010": 29, "100": 18, "110": 5, "001": 51, "000": 2}, "counts_mcm": {"1": 489, "0": 511}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 18, "seed": [20261007, 3613290282, 2, 18], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 420, "000": 411, "100": 64, "010": 66, "101": 4, "001": 14, "111": 19, "011": 2}, "counts_mcm": {"0": 520, "1": 480}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 19, "seed": [20261007, 3613290282, 2, 19], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 454, "011": 16, "100": 407, "000": 67, "110": 42, "101": 10, "111": 3, "001": 1}, "counts_mcm": {"0": 517, "1": 483}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 0, "seed": [20261007, 3613290282, 3, 0], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"100": 412, "010": 445, "000": 69, "110": 33, "011": 19, "111": 3, "101": 16, "001": 3}, "counts_mcm": {"111": 494, "000": 488, "001": 9, "011": 8, "110": 1}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 1, "seed": [20261007, 3613290282, 3, 1], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 447, "101": 408, "001": 61, "000": 6, "111": 36, "010": 15, "100": 26, "110": 1}, "counts_mcm": {"010": 500, "101": 479, "011": 9, "100": 4, "110": 5, "111": 3}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 2, "seed": [20261007, 3613290282, 3, 2], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 394, "100": 471, "101": 24, "001": 2, "011": 14, "110": 52, "000": 42, "111": 1}, "counts_mcm": {"111": 445, "000": 531, "011": 12, "001": 12}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 3, "seed": [20261007, 3613290282, 3, 3], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 457, "001": 412, "101": 41, "110": 26, "100": 4, "011": 41, "000": 19}, "counts_mcm": {"110": 515, "001": 456, "111": 11, "000": 6, "010": 12}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 4, "seed": [20261007, 3613290282, 3, 4], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 425, "100": 448, "000": 44, "110": 47, "101": 18, "011": 15, "111": 2, "001": 1}, "counts_mcm": {"110": 481, "001": 507, "111": 3, "000": 4, "010": 4, "101": 1}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 5, "seed": [20261007, 3613290282, 3, 5], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 420, "001": 456, "101": 23, "100": 5, "011": 51, "110": 22, "000": 22, "010": 1}, "counts_mcm": {"111": 485, "000": 493, "001": 13, "011": 9}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 6, "seed": [20261007, 3613290282, 3, 6], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 392, "001": 468, "011": 63, "110": 23, "000": 21, "101": 32, "100": 1}, "counts_mcm": {"101": 457, "010": 527, "110": 4, "001": 5, "111": 1, "100": 2, "011": 4}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[3, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 7, "seed": [20261007, 3613290282, 3, 7], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 435, "011": 52, "111": 422, "101": 48, "100": 3, "110": 23, "000": 16, "010": 1}, "counts_mcm": {"110": 489, "000": 7, "001": 482, "011": 2, "010": 14, "111": 6}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 8, "seed": [20261007, 3613290282, 3, 8], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 57, "100": 418, "011": 21, "010": 440, "101": 25, "110": 34, "001": 2, "111": 3}, "counts_mcm": {"101": 15, "011": 478, "100": 493, "111": 8, "000": 6}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 9, "seed": [20261007, 3613290282, 3, 9], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 40, "100": 443, "000": 56, "010": 419, "011": 24, "101": 12, "111": 3, "001": 3}, "counts_mcm": {"110": 511, "001": 471, "111": 4, "010": 6, "000": 8}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 10, "seed": [20261007, 3613290282, 3, 10], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 52, "010": 419, "100": 420, "000": 62, "011": 25, "101": 17, "001": 2, "111": 3}, "counts_mcm": {"001": 486, "110": 489, "111": 8, "010": 8, "011": 1, "000": 8}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 11, "seed": [20261007, 3613290282, 3, 11], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 455, "110": 423, "100": 43, "001": 16, "101": 3, "010": 42, "011": 1, "111": 17}, "counts_mcm": {"110": 517, "001": 457, "010": 12, "111": 10, "000": 4}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 12, "seed": [20261007, 3613290282, 3, 12], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 448, "101": 432, "111": 34, "110": 5, "010": 24, "001": 40, "100": 17}, "counts_mcm": {"010": 496, "101": 477, "110": 11, "001": 6, "100": 5, "111": 2, "011": 3}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 13, "seed": [20261007, 3613290282, 3, 13], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 382, "111": 26, "000": 473, "100": 49, "010": 50, "001": 15, "011": 2, "101": 3}, "counts_mcm": {"001": 456, "110": 522, "111": 9, "010": 8, "101": 1, "000": 3, "011": 1}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 14, "seed": [20261007, 3613290282, 3, 14], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"100": 395, "010": 442, "110": 33, "000": 81, "011": 23, "111": 3, "101": 21, "001": 2}, "counts_mcm": {"111": 487, "000": 493, "001": 11, "011": 9}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[0, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 15, "seed": [20261007, 3613290282, 3, 15], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 428, "101": 415, "100": 25, "111": 54, "001": 49, "010": 25, "110": 3, "000": 1}, "counts_mcm": {"110": 498, "001": 474, "000": 8, "111": 10, "010": 10}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 16, "seed": [20261007, 3613290282, 3, 16], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 380, "101": 455, "111": 56, "001": 55, "100": 30, "110": 3, "010": 20, "000": 1}, "counts_mcm": {"111": 454, "000": 522, "011": 13, "001": 10, "010": 1}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[0, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 17, "seed": [20261007, 3613290282, 3, 17], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 414, "100": 17, "011": 450, "111": 43, "010": 19, "110": 6, "001": 44, "000": 7}, "counts_mcm": {"011": 468, "100": 513, "111": 6, "101": 8, "000": 5}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 18, "seed": [20261007, 3613290282, 3, 18], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 429, "000": 413, "100": 51, "101": 3, "010": 52, "111": 24, "011": 4, "001": 24}, "counts_mcm": {"011": 494, "100": 488, "000": 5, "111": 6, "101": 7}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 19, "seed": [20261007, 3613290282, 3, 19], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 394, "110": 466, "010": 42, "100": 47, "101": 6, "011": 3, "001": 19, "111": 23}, "counts_mcm": {"111": 447, "000": 524, "011": 17, "001": 12}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[0, 3], [0, 0], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 0, "seed": [20261007, 3613290282, 4, 0], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 477, "000": 458, "100": 21, "010": 24, "001": 10, "101": 3, "111": 7}, "counts_mcm": {"0": 508, "1": 492}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[0, 0], [1, 0], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 1, "seed": [20261007, 3613290282, 4, 1], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 500, "111": 444, "101": 12, "000": 15, "011": 18, "110": 10, "100": 1}, "counts_mcm": {"0": 522, "1": 478}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[0, 2], [3, 1], [2, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 2, "seed": [20261007, 3613290282, 4, 2], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 410, "111": 4, "110": 533, "100": 21, "010": 27, "001": 5}, "counts_mcm": {"1": 430, "0": 570}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[2, 2], [0, 1], [2, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 3, "seed": [20261007, 3613290282, 4, 3], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 473, "111": 13, "000": 456, "100": 22, "010": 22, "001": 11, "011": 2, "101": 1}, "counts_mcm": {"0": 504, "1": 496}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[0, 2], [2, 1], [0, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 4, "seed": [20261007, 3613290282, 4, 4], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 487, "000": 37, "100": 442, "101": 7, "011": 9, "110": 17, "001": 1}, "counts_mcm": {"0": 523, "1": 477}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[3, 3], [2, 0], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 5, "seed": [20261007, 3613290282, 4, 5], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 421, "111": 507, "011": 25, "000": 11, "101": 23, "100": 2, "110": 10, "010": 1}, "counts_mcm": {"1": 456, "0": 544}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[2, 0], [2, 0], [2, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 6, "seed": [20261007, 3613290282, 4, 6], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 449, "100": 473, "000": 33, "110": 23, "101": 14, "011": 7, "111": 1}, "counts_mcm": {"1": 482, "0": 518}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[1, 3], [2, 0], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 7, "seed": [20261007, 3613290282, 4, 7], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 475, "101": 443, "001": 34, "111": 20, "100": 13, "010": 12, "110": 3}, "counts_mcm": {"0": 498, "1": 502}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[1, 0], [1, 1], [2, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 8, "seed": [20261007, 3613290282, 4, 8], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 474, "011": 22, "001": 458, "110": 11, "000": 19, "101": 16}, "counts_mcm": {"0": 502, "1": 498}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[2, 0], [0, 1], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 9, "seed": [20261007, 3613290282, 4, 9], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 482, "111": 458, "101": 27, "110": 11, "011": 16, "000": 4, "100": 1, "010": 1}, "counts_mcm": {"1": 506, "0": 494}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[3, 0], [1, 1], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 10, "seed": [20261007, 3613290282, 4, 10], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"100": 456, "010": 479, "000": 44, "011": 8, "101": 4, "001": 1, "110": 8}, "counts_mcm": {"1": 492, "0": 508}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[1, 1], [2, 1], [1, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 11, "seed": [20261007, 3613290282, 4, 11], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 479, "011": 447, "001": 31, "111": 22, "100": 12, "010": 8, "110": 1}, "counts_mcm": {"0": 519, "1": 481}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[0, 0], [2, 1], [3, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 12, "seed": [20261007, 3613290282, 4, 12], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 471, "001": 451, "101": 21, "000": 9, "110": 13, "100": 1, "011": 33, "010": 1}, "counts_mcm": {"1": 525, "0": 475}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[3, 2], [1, 1], [3, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 13, "seed": [20261007, 3613290282, 4, 13], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 457, "101": 479, "100": 8, "010": 7, "111": 18, "001": 30, "000": 1}, "counts_mcm": {"1": 490, "0": 510}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[1, 1], [2, 3], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 14, "seed": [20261007, 3613290282, 4, 14], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 461, "101": 464, "010": 11, "001": 28, "111": 16, "000": 4, "110": 3, "100": 13}, "counts_mcm": {"0": 485, "1": 515}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[3, 0], [0, 0], [3, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 15, "seed": [20261007, 3613290282, 4, 15], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 440, "101": 486, "010": 9, "111": 29, "001": 22, "100": 13, "000": 1}, "counts_mcm": {"1": 471, "0": 529}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[2, 1], [1, 3], [0, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 16, "seed": [20261007, 3613290282, 4, 16], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 487, "000": 457, "111": 12, "010": 20, "100": 15, "001": 8, "011": 1}, "counts_mcm": {"1": 528, "0": 472}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[3, 0], [2, 3], [1, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 17, "seed": [20261007, 3613290282, 4, 17], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 486, "001": 437, "101": 28, "000": 8, "011": 28, "110": 12, "100": 1}, "counts_mcm": {"0": 534, "1": 466}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[0, 1], [2, 1], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 18, "seed": [20261007, 3613290282, 4, 18], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 425, "111": 510, "110": 12, "101": 22, "011": 25, "000": 5, "100": 1}, "counts_mcm": {"1": 446, "0": 554}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[1, 1], [2, 0], [2, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 19, "seed": [20261007, 3613290282, 4, 19], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 420, "000": 513, "010": 31, "100": 13, "001": 7, "011": 1, "111": 13, "101": 2}, "counts_mcm": {"1": 463, "0": 537}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[0, 2], [2, 1], [1, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 0, "seed": [20261007, 3613290282, 5, 0], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"100": 478, "010": 477, "110": 10, "000": 29, "101": 4, "011": 2}, "counts_mcm": {"110": 503, "001": 474, "010": 9, "000": 8, "111": 5, "011": 1}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[1, 3], [0, 2], [3, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 1, "seed": [20261007, 3613290282, 5, 1], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"100": 478, "010": 461, "000": 21, "110": 33, "011": 4, "101": 3}, "counts_mcm": {"010": 497, "101": 477, "001": 4, "110": 8, "011": 11, "100": 3}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[3, 2], [3, 3], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 2, "seed": [20261007, 3613290282, 5, 2], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 477, "011": 471, "100": 8, "000": 1, "111": 17, "001": 23, "010": 3}, "counts_mcm": {"001": 495, "110": 484, "010": 9, "000": 3, "111": 9}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[1, 1], [1, 3], [2, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 3, "seed": [20261007, 3613290282, 5, 3], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 499, "010": 6, "011": 451, "111": 17, "001": 19, "100": 5, "110": 2, "000": 1}, "counts_mcm": {"010": 511, "101": 469, "001": 6, "011": 5, "100": 2, "110": 7}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[1, 0], [0, 2], [1, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 4, "seed": [20261007, 3613290282, 5, 4], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 480, "010": 21, "000": 478, "111": 7, "001": 4, "100": 9, "101": 1}, "counts_mcm": {"010": 12, "001": 483, "110": 497, "111": 5, "000": 2, "101": 1}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[2, 0], [0, 2], [1, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 5, "seed": [20261007, 3613290282, 5, 5], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"100": 483, "110": 15, "010": 462, "101": 7, "000": 24, "111": 1, "011": 8}, "counts_mcm": {"110": 509, "111": 7, "001": 466, "010": 10, "000": 6, "100": 1, "011": 1}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[3, 0], [3, 1], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 6, "seed": [20261007, 3613290282, 5, 6], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 477, "100": 22, "110": 480, "010": 17, "001": 3, "111": 1}, "counts_mcm": {"101": 478, "011": 7, "010": 492, "110": 11, "100": 5, "001": 6, "111": 1}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[2, 0], [1, 0], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 7, "seed": [20261007, 3613290282, 5, 7], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 490, "111": 453, "101": 19, "011": 27, "000": 4, "110": 6, "100": 1}, "counts_mcm": {"110": 507, "001": 473, "000": 4, "010": 9, "111": 6, "101": 1}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[3, 3], [3, 3], [3, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 8, "seed": [20261007, 3613290282, 5, 8], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 498, "110": 451, "010": 19, "100": 19, "111": 9, "001": 3, "101": 1}, "counts_mcm": {"100": 507, "011": 469, "101": 10, "111": 10, "000": 4}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[0, 1], [1, 3], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 9, "seed": [20261007, 3613290282, 5, 9], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 509, "000": 434, "100": 28, "010": 22, "111": 7}, "counts_mcm": {"000": 523, "111": 454, "011": 9, "001": 14}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[1, 1], [0, 1], [3, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 10, "seed": [20261007, 3613290282, 5, 10], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 458, "011": 493, "111": 18, "001": 22, "100": 5, "010": 4}, "counts_mcm": {"001": 465, "110": 511, "010": 11, "111": 6, "000": 6, "100": 1}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[2, 0], [0, 2], [3, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 11, "seed": [20261007, 3613290282, 5, 11], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"100": 457, "010": 499, "110": 26, "000": 14, "111": 2, "101": 1, "011": 1}, "counts_mcm": {"001": 459, "110": 521, "000": 5, "010": 10, "111": 4, "011": 1}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[1, 0], [2, 1], [1, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 12, "seed": [20261007, 3613290282, 5, 12], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 540, "110": 411, "010": 29, "001": 6, "111": 2, "100": 11, "101": 1}, "counts_mcm": {"010": 550, "101": 425, "011": 8, "110": 11, "100": 4, "001": 1, "111": 1}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[1, 0], [2, 0], [3, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 13, "seed": [20261007, 3613290282, 5, 13], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 493, "000": 456, "010": 38, "111": 6, "100": 7}, "counts_mcm": {"111": 524, "000": 453, "011": 13, "001": 9, "100": 1}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[0, 3], [0, 1], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 14, "seed": [20261007, 3613290282, 5, 14], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"100": 488, "010": 449, "000": 33, "101": 8, "110": 20, "011": 2}, "counts_mcm": {"100": 522, "011": 455, "101": 11, "111": 6, "000": 6}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[1, 2], [3, 3], [3, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 15, "seed": [20261007, 3613290282, 5, 15], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 501, "110": 436, "010": 39, "100": 14, "111": 5, "001": 4, "101": 1}, "counts_mcm": {"010": 508, "101": 458, "011": 10, "001": 8, "110": 10, "100": 5, "111": 1}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[3, 2], [0, 1], [1, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 16, "seed": [20261007, 3613290282, 5, 16], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 433, "001": 509, "011": 37, "101": 10, "110": 4, "000": 7}, "counts_mcm": {"111": 459, "000": 514, "011": 11, "001": 15, "110": 1}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[1, 3], [3, 1], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 17, "seed": [20261007, 3613290282, 5, 17], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 466, "100": 477, "000": 27, "011": 5, "101": 8, "110": 17}, "counts_mcm": {"011": 478, "100": 501, "101": 9, "111": 7, "000": 3, "110": 2}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[0, 2], [3, 3], [1, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 18, "seed": [20261007, 3613290282, 5, 18], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 487, "001": 449, "101": 26, "011": 25, "000": 7, "110": 6}, "counts_mcm": {"010": 508, "101": 463, "001": 6, "110": 12, "011": 5, "100": 2, "111": 3, "000": 1}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[2, 1], [2, 3], [0, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 19, "seed": [20261007, 3613290282, 5, 19], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 493, "111": 454, "100": 1, "110": 7, "011": 21, "101": 20, "000": 4}, "counts_mcm": {"101": 501, "010": 469, "110": 12, "011": 10, "100": 3, "111": 1, "001": 4}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[2, 1], [2, 3], [2, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 0, "seed": [20261007, 3613290282, 6, 0], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 412, "001": 434, "101": 46, "100": 5, "011": 56, "110": 28, "000": 19}, "counts_mcm": {"1": 498, "0": 502}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[3, 2], [2, 1], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 1, "seed": [20261007, 3613290282, 6, 1], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 420, "101": 41, "111": 420, "000": 25, "011": 62, "100": 5, "110": 20, "010": 7}, "counts_mcm": {"0": 493, "1": 507}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[2, 0], [0, 2], [1, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 2, "seed": [20261007, 3613290282, 6, 2], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 441, "111": 27, "000": 395, "100": 67, "010": 43, "001": 17, "101": 7, "011": 3}, "counts_mcm": {"0": 531, "1": 469}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[3, 0], [0, 0], [0, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 3, "seed": [20261007, 3613290282, 6, 3], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"100": 404, "000": 69, "010": 440, "110": 40, "011": 24, "101": 17, "111": 4, "001": 2}, "counts_mcm": {"1": 486, "0": 514}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[2, 1], [1, 0], [2, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 4, "seed": [20261007, 3613290282, 6, 4], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 388, "010": 18, "111": 56, "011": 455, "001": 54, "100": 22, "110": 3, "000": 4}, "counts_mcm": {"1": 483, "0": 517}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[1, 2], [2, 1], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 5, "seed": [20261007, 3613290282, 6, 5], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 395, "011": 76, "000": 25, "001": 423, "101": 50, "110": 25, "010": 3, "100": 3}, "counts_mcm": {"1": 496, "0": 504}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[1, 1], [0, 2], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 6, "seed": [20261007, 3613290282, 6, 6], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 30, "100": 435, "010": 375, "110": 65, "000": 62, "011": 26, "111": 5, "001": 2}, "counts_mcm": {"0": 535, "1": 465}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[1, 1], [0, 0], [1, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 7, "seed": [20261007, 3613290282, 6, 7], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 66, "101": 404, "111": 46, "011": 438, "010": 15, "100": 25, "000": 4, "110": 2}, "counts_mcm": {"0": 507, "1": 493}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[3, 1], [2, 0], [2, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 8, "seed": [20261007, 3613290282, 6, 8], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 355, "011": 482, "010": 27, "001": 71, "111": 37, "100": 23, "000": 5}, "counts_mcm": {"1": 434, "0": 566}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[2, 1], [2, 3], [2, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 9, "seed": [20261007, 3613290282, 6, 9], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 432, "100": 406, "011": 26, "110": 47, "000": 60, "101": 25, "001": 3, "111": 1}, "counts_mcm": {"1": 521, "0": 479}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[0, 0], [1, 1], [1, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 10, "seed": [20261007, 3613290282, 6, 10], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 380, "010": 77, "000": 455, "100": 41, "111": 25, "001": 10, "101": 4, "011": 8}, "counts_mcm": {"1": 478, "0": 522}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[3, 0], [3, 0], [3, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 11, "seed": [20261007, 3613290282, 6, 11], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 416, "100": 418, "110": 54, "000": 60, "101": 25, "011": 21, "111": 3, "001": 3}, "counts_mcm": {"0": 488, "1": 512}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[2, 0], [0, 1], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 12, "seed": [20261007, 3613290282, 6, 12], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 417, "000": 438, "011": 5, "101": 4, "010": 71, "100": 30, "111": 21, "001": 14}, "counts_mcm": {"1": 493, "0": 507}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[3, 0], [1, 3], [3, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 13, "seed": [20261007, 3613290282, 6, 13], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 403, "101": 25, "100": 438, "011": 17, "110": 55, "000": 59, "001": 3}, "counts_mcm": {"1": 474, "0": 526}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[3, 0], [3, 1], [2, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 14, "seed": [20261007, 3613290282, 6, 14], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 417, "101": 25, "100": 405, "000": 55, "011": 24, "110": 66, "111": 5, "001": 3}, "counts_mcm": {"1": 491, "0": 509}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[0, 2], [3, 2], [0, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 15, "seed": [20261007, 3613290282, 6, 15], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 392, "110": 60, "100": 435, "000": 68, "101": 29, "011": 13, "001": 2, "111": 1}, "counts_mcm": {"1": 468, "0": 532}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[0, 1], [1, 1], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 16, "seed": [20261007, 3613290282, 6, 16], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 429, "100": 431, "000": 56, "110": 45, "011": 16, "101": 19, "111": 2, "001": 2}, "counts_mcm": {"1": 485, "0": 515}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[2, 2], [2, 3], [0, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 17, "seed": [20261007, 3613290282, 6, 17], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 392, "011": 59, "001": 451, "101": 46, "110": 17, "000": 26, "100": 1, "010": 8}, "counts_mcm": {"1": 474, "0": 526}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[3, 3], [2, 1], [0, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 18, "seed": [20261007, 3613290282, 6, 18], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 420, "000": 417, "100": 54, "001": 15, "010": 59, "101": 4, "111": 31}, "counts_mcm": {"1": 512, "0": 488}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[0, 1], [2, 2], [1, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 19, "seed": [20261007, 3613290282, 6, 19], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 462, "000": 390, "100": 59, "111": 21, "010": 44, "011": 6, "001": 17, "101": 1}, "counts_mcm": {"0": 548, "1": 452}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[2, 2], [3, 1], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 0, "seed": [20261007, 3613290282, 7, 0], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 421, "110": 425, "100": 42, "010": 69, "111": 21, "001": 20, "011": 1, "101": 1}, "counts_mcm": {"110": 492, "001": 487, "010": 7, "111": 13, "000": 1}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[3, 2], [1, 3], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 1, "seed": [20261007, 3613290282, 7, 1], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 455, "100": 411, "110": 32, "000": 60, "101": 17, "011": 19, "001": 5, "111": 1}, "counts_mcm": {"010": 508, "101": 458, "111": 3, "011": 16, "110": 9, "100": 3, "001": 2, "000": 1}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[3, 3], [1, 2], [0, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 2, "seed": [20261007, 3613290282, 7, 2], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 429, "111": 425, "101": 40, "000": 24, "011": 59, "110": 19, "010": 2, "100": 2}, "counts_mcm": {"101": 494, "010": 482, "111": 2, "011": 3, "100": 6, "110": 9, "001": 4}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[3, 0], [3, 1], [1, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 3, "seed": [20261007, 3613290282, 7, 3], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 405, "111": 50, "011": 459, "100": 14, "001": 48, "010": 18, "110": 1, "000": 5}, "counts_mcm": {"001": 454, "110": 518, "010": 10, "101": 2, "011": 1, "000": 3, "111": 12}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[2, 3], [0, 3], [0, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 4, "seed": [20261007, 3613290282, 7, 4], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 398, "110": 3, "101": 438, "001": 52, "111": 60, "010": 25, "100": 22, "000": 2}, "counts_mcm": {"101": 463, "010": 511, "100": 2, "111": 2, "011": 12, "110": 8, "001": 2}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[0, 1], [0, 0], [0, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 5, "seed": [20261007, 3613290282, 7, 5], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 447, "110": 406, "011": 3, "100": 34, "010": 63, "111": 24, "001": 22, "101": 1}, "counts_mcm": {"000": 497, "111": 481, "001": 16, "011": 5, "010": 1}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[1, 1], [0, 1], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 6, "seed": [20261007, 3613290282, 7, 6], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 71, "100": 393, "010": 433, "000": 53, "101": 20, "011": 24, "001": 3, "111": 3}, "counts_mcm": {"111": 14, "110": 473, "001": 501, "010": 4, "000": 6, "101": 1, "100": 1}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[0, 3], [2, 1], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 7, "seed": [20261007, 3613290282, 7, 7], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 4, "110": 417, "000": 432, "100": 42, "010": 60, "101": 5, "001": 21, "111": 19}, "counts_mcm": {"011": 469, "100": 507, "111": 6, "001": 1, "101": 11, "000": 6}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[2, 2], [3, 2], [2, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 8, "seed": [20261007, 3613290282, 7, 8], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 440, "111": 388, "101": 50, "011": 66, "100": 3, "110": 28, "010": 5, "000": 20}, "counts_mcm": {"110": 512, "001": 463, "111": 6, "010": 12, "000": 5, "101": 1, "100": 1}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[2, 0], [2, 1], [0, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 9, "seed": [20261007, 3613290282, 7, 9], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"100": 420, "010": 442, "000": 52, "101": 17, "110": 47, "011": 20, "001": 2}, "counts_mcm": {"011": 459, "100": 514, "101": 8, "000": 6, "111": 13}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[1, 1], [2, 1], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 10, "seed": [20261007, 3613290282, 7, 10], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"100": 373, "010": 471, "110": 43, "000": 80, "011": 18, "111": 2, "001": 4, "101": 9}, "counts_mcm": {"111": 429, "000": 536, "001": 20, "011": 14, "110": 1}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[3, 2], [0, 3], [3, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 11, "seed": [20261007, 3613290282, 7, 11], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 410, "000": 439, "001": 22, "010": 54, "111": 21, "100": 50, "011": 2, "101": 2}, "counts_mcm": {"011": 467, "100": 507, "111": 9, "101": 14, "000": 3}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[2, 0], [1, 3], [0, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 12, "seed": [20261007, 3613290282, 7, 12], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 66, "111": 440, "110": 13, "001": 403, "010": 4, "000": 24, "101": 50}, "counts_mcm": {"001": 463, "110": 516, "111": 10, "010": 6, "000": 5}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[1, 0], [3, 2], [0, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 13, "seed": [20261007, 3613290282, 7, 13], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 428, "101": 426, "001": 62, "100": 13, "111": 44, "000": 5, "010": 19, "110": 3}, "counts_mcm": {"101": 486, "010": 488, "110": 8, "011": 9, "100": 5, "001": 3, "111": 1}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[2, 0], [0, 3], [3, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 14, "seed": [20261007, 3613290282, 7, 14], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 456, "100": 54, "110": 399, "010": 53, "111": 18, "001": 15, "011": 4, "101": 1}, "counts_mcm": {"110": 515, "001": 455, "010": 14, "111": 9, "000": 5, "011": 1, "101": 1}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[1, 1], [1, 1], [1, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 15, "seed": [20261007, 3613290282, 7, 15], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 21, "110": 443, "100": 52, "000": 392, "001": 17, "010": 66, "011": 6, "101": 3}, "counts_mcm": {"001": 516, "000": 6, "110": 456, "111": 12, "010": 9, "101": 1}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[0, 3], [3, 1], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 16, "seed": [20261007, 3613290282, 7, 16], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 449, "110": 43, "100": 403, "011": 21, "000": 58, "101": 19, "001": 6, "111": 1}, "counts_mcm": {"000": 503, "111": 478, "011": 11, "001": 7, "100": 1}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[3, 3], [3, 3], [0, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 17, "seed": [20261007, 3613290282, 7, 17], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 488, "101": 371, "100": 13, "010": 29, "001": 60, "111": 35, "000": 3, "110": 1}, "counts_mcm": {"000": 552, "111": 433, "011": 8, "001": 6, "100": 1}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[2, 0], [1, 3], [0, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 18, "seed": [20261007, 3613290282, 7, 18], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 419, "111": 447, "110": 16, "101": 37, "011": 64, "000": 14, "010": 2, "100": 1}, "counts_mcm": {"001": 463, "110": 515, "010": 13, "000": 4, "111": 3, "011": 2}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[2, 0], [2, 2], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 19, "seed": [20261007, 3613290282, 7, 19], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 52, "011": 431, "101": 435, "010": 18, "111": 43, "100": 20, "000": 1}, "counts_mcm": {"100": 494, "011": 481, "111": 13, "101": 7, "001": 1, "000": 4}}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[3, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 0, "seed": [20261007, 3613290282, 8, 0], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 464, "101": 415, "001": 48, "111": 31, "100": 17, "010": 19, "000": 5, "110": 1}, "counts_mcm": {"0": 527, "1": 473}}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[2, 1], [1, 3], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 1, "seed": [20261007, 3613290282, 8, 1], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 464, "000": 46, "100": 428, "101": 12, "011": 15, "110": 33, "001": 2}, "counts_mcm": {"0": 527, "1": 473}}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 2, "seed": [20261007, 3613290282, 8, 2], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 443, "011": 435, "111": 33, "001": 52, "010": 18, "000": 4, "100": 15}, "counts_mcm": {"1": 517, "0": 483}}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[0, 3], [1, 1], [3, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 3, "seed": [20261007, 3613290282, 8, 3], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 438, "000": 45, "100": 437, "110": 41, "011": 20, "101": 14, "001": 3, "111": 2}, "counts_mcm": {"1": 509, "0": 491}}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 4, "seed": [20261007, 3613290282, 8, 4], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 447, "000": 437, "100": 42, "101": 3, "010": 41, "011": 2, "001": 16, "111": 12}, "counts_mcm": {"0": 506, "1": 494}}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[0, 1], [0, 0], [1, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 5, "seed": [20261007, 3613290282, 8, 5], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 406, "110": 467, "010": 45, "001": 18, "100": 42, "111": 16, "101": 4, "011": 2}, "counts_mcm": {"1": 464, "0": 536}}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[2, 0], [2, 0], [0, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 6, "seed": [20261007, 3613290282, 8, 6], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 432, "000": 456, "010": 35, "100": 35, "101": 3, "011": 2, "111": 22, "001": 15}, "counts_mcm": {"0": 497, "1": 503}}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 7, "seed": [20261007, 3613290282, 8, 7], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 2, "100": 446, "110": 41, "010": 427, "011": 14, "000": 45, "101": 21, "001": 4}, "counts_mcm": {"1": 486, "0": 514}}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 8, "seed": [20261007, 3613290282, 8, 8], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 450, "011": 52, "000": 21, "111": 418, "110": 20, "101": 38, "100": 1}, "counts_mcm": {"0": 515, "1": 485}}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 9, "seed": [20261007, 3613290282, 8, 9], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 415, "111": 33, "101": 481, "100": 15, "000": 1, "010": 18, "001": 35, "110": 2}, "counts_mcm": {"1": 469, "0": 531}}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 10, "seed": [20261007, 3613290282, 8, 10], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 441, "000": 441, "010": 54, "100": 29, "111": 16, "001": 17, "011": 2}, "counts_mcm": {"1": 510, "0": 490}}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[2, 3], [3, 3], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 11, "seed": [20261007, 3613290282, 8, 11], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 421, "001": 449, "000": 19, "011": 60, "101": 32, "110": 14, "010": 5}, "counts_mcm": {"1": 497, "0": 503}}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[1, 1], [2, 2], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 12, "seed": [20261007, 3613290282, 8, 12], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 461, "011": 420, "111": 42, "010": 11, "001": 45, "000": 3, "100": 16, "110": 2}, "counts_mcm": {"0": 526, "1": 474}}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 13, "seed": [20261007, 3613290282, 8, 13], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 473, "001": 404, "101": 39, "110": 24, "011": 42, "000": 18}, "counts_mcm": {"0": 547, "1": 453}}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[1, 1], [0, 3], [2, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 14, "seed": [20261007, 3613290282, 8, 14], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 468, "111": 414, "101": 36, "011": 47, "110": 12, "000": 18, "010": 3, "100": 2}, "counts_mcm": {"0": 516, "1": 484}}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[0, 3], [2, 1], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 15, "seed": [20261007, 3613290282, 8, 15], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 442, "111": 419, "101": 40, "011": 52, "000": 25, "110": 18, "100": 4}, "counts_mcm": {"1": 521, "0": 479}}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 16, "seed": [20261007, 3613290282, 8, 16], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"100": 487, "110": 42, "010": 391, "000": 41, "011": 14, "001": 3, "101": 16, "111": 6}, "counts_mcm": {"0": 543, "1": 457}}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 17, "seed": [20261007, 3613290282, 8, 17], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"100": 463, "010": 428, "000": 43, "110": 42, "011": 12, "101": 11, "111": 1}, "counts_mcm": {"0": 514, "1": 486}}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 18, "seed": [20261007, 3613290282, 8, 18], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 436, "101": 445, "111": 44, "001": 47, "100": 7, "010": 18, "000": 2, "110": 1}, "counts_mcm": {"1": 505, "0": 495}}, {"bench": "probe", "setting": [2, 2, 1], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 2695, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 19, "seed": [20261007, 3613290282, 8, 19], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 423, "110": 449, "100": 40, "111": 17, "001": 14, "010": 54, "011": 3}, "counts_mcm": {"1": 486, "0": 514}}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 0, "seed": [20261007, 3613290282, 9, 0], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 475, "011": 418, "111": 43, "010": 11, "001": 37, "110": 2, "100": 13, "000": 1}, "counts_mcm": {"000": 520, "111": 452, "001": 13, "011": 14, "010": 1}}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[3, 0], [3, 2], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 1, "seed": [20261007, 3613290282, 9, 1], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 419, "111": 41, "101": 491, "100": 13, "010": 5, "001": 27, "110": 2, "000": 2}, "counts_mcm": {"111": 449, "000": 531, "011": 7, "001": 13}}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[2, 3], [2, 2], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 2, "seed": [20261007, 3613290282, 9, 2], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 432, "011": 466, "001": 42, "111": 30, "100": 17, "010": 13}, "counts_mcm": {"110": 488, "001": 490, "010": 11, "111": 9, "000": 2}}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 3, "seed": [20261007, 3613290282, 9, 3], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 436, "111": 465, "000": 13, "011": 24, "101": 46, "110": 14, "100": 1, "010": 1}, "counts_mcm": {"111": 479, "000": 494, "011": 11, "001": 16}}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[2, 1], [2, 0], [1, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 4, "seed": [20261007, 3613290282, 9, 4], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 470, "010": 21, "101": 432, "111": 27, "001": 35, "100": 15}, "counts_mcm": {"001": 498, "110": 471, "000": 4, "111": 9, "010": 18}}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[2, 2], [2, 0], [2, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 5, "seed": [20261007, 3613290282, 9, 5], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 462, "100": 440, "000": 42, "101": 9, "011": 10, "110": 33, "001": 2, "111": 2}, "counts_mcm": {"110": 499, "001": 478, "010": 12, "111": 8, "000": 3}}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[0, 0], [2, 3], [1, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 6, "seed": [20261007, 3613290282, 9, 6], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 481, "010": 37, "110": 424, "111": 12, "001": 16, "100": 28, "011": 2}, "counts_mcm": {"010": 510, "101": 466, "001": 7, "011": 6, "100": 3, "110": 6, "111": 2}}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 7, "seed": [20261007, 3613290282, 9, 7], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 445, "100": 457, "000": 44, "101": 10, "110": 24, "011": 18, "001": 2}, "counts_mcm": {"100": 487, "011": 492, "101": 13, "111": 5, "110": 1, "000": 2}}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 8, "seed": [20261007, 3613290282, 9, 8], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"101": 424, "011": 460, "001": 48, "111": 43, "010": 10, "100": 14, "000": 1}, "counts_mcm": {"110": 488, "001": 483, "010": 9, "111": 11, "000": 9}}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[2, 0], [3, 0], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 9, "seed": [20261007, 3613290282, 9, 9], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"001": 419, "111": 477, "011": 33, "101": 46, "110": 10, "000": 13, "010": 1, "100": 1}, "counts_mcm": {"011": 449, "100": 529, "000": 8, "101": 9, "111": 4, "110": 1}}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 10, "seed": [20261007, 3613290282, 9, 10], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 481, "100": 419, "110": 29, "000": 47, "011": 15, "001": 3, "101": 5, "111": 1}, "counts_mcm": {"100": 520, "011": 458, "111": 6, "101": 15, "000": 1}}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[0, 3], [0, 0], [1, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 11, "seed": [20261007, 3613290282, 9, 11], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"010": 504, "100": 403, "000": 35, "110": 32, "011": 10, "111": 4, "101": 12}, "counts_mcm": {"100": 538, "011": 445, "111": 9, "001": 2, "101": 4, "110": 1, "000": 1}}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[1, 2], [1, 2], [2, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 12, "seed": [20261007, 3613290282, 9, 12], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 471, "000": 410, "001": 7, "100": 50, "010": 44, "101": 1, "011": 2, "111": 15}, "counts_mcm": {"000": 525, "111": 453, "001": 11, "011": 10, "010": 1}}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[3, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 13, "seed": [20261007, 3613290282, 9, 13], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 469, "101": 442, "010": 16, "100": 10, "001": 36, "111": 24, "110": 2, "000": 1}, "counts_mcm": {"101": 497, "010": 484, "110": 6, "011": 5, "001": 6, "100": 2}}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 14, "seed": [20261007, 3613290282, 9, 14], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 465, "000": 426, "010": 47, "100": 41, "001": 7, "111": 11, "101": 3}, "counts_mcm": {"100": 519, "011": 452, "000": 7, "101": 13, "111": 9}}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[0, 1], [3, 2], [1, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 15, "seed": [20261007, 3613290282, 9, 15], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 441, "001": 450, "011": 56, "101": 18, "000": 20, "110": 14, "100": 1}, "counts_mcm": {"111": 483, "000": 500, "011": 7, "001": 10}}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 16, "seed": [20261007, 3613290282, 9, 16], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"000": 469, "110": 420, "010": 45, "100": 33, "111": 15, "101": 2, "001": 15, "011": 1}, "counts_mcm": {"100": 513, "011": 470, "101": 8, "111": 4, "000": 4, "110": 1}}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[2, 0], [3, 3], [2, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 17, "seed": [20261007, 3613290282, 9, 17], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"011": 457, "101": 441, "001": 43, "111": 34, "010": 11, "100": 14}, "counts_mcm": {"110": 498, "001": 479, "111": 7, "010": 14, "000": 2}}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 18, "seed": [20261007, 3613290282, 9, 18], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"110": 456, "000": 452, "100": 41, "010": 27, "001": 10, "111": 10, "101": 3, "011": 1}, "counts_mcm": {"000": 481, "111": 496, "001": 12, "011": 9, "010": 1, "100": 1}}, {"bench": "probe", "setting": [2, 2, 3], "cz_twirl": [[2, 3], [0, 0], [3, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 6.868e-06, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 1717, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 19, "seed": [20261007, 3613290282, 9, 19], "pad_on": true, "layout": [4, 5, 6], "counts_fin": {"111": 435, "001": 461, "011": 41, "101": 35, "110": 12, "000": 12, "100": 2, "010": 2}, "counts_mcm": {"011": 473, "100": 499, "101": 14, "110": 1, "111": 9, "000": 4}}]}], "calibration_after": {"utc": "2026-10-05T00:07:17.001808+00:00", "backend": "ibm_marrakesh", "qubits": {"4": {"t1": 0.0001624669642771099, "t2": 0.00014329027063290543, "freq": null, "meas_err": 0.004638671875, "measure_2_err": 0.005615234375, "x_err": 0.0004669021246348799}, "5": {"t1": 0.00025454869890322675, "t2": 0.00014652991504239212, "freq": null, "meas_err": 0.0042724609375, "measure_2_err": 0.001953125, "x_err": 0.0002476776805476398}, "6": {"t1": 0.0002960404849247033, "t2": 0.00020532673908057667, "freq": null, "meas_err": 0.001953125, "measure_2_err": 0.001708984375, "x_err": 0.0005270731761381683}, "7": {"t1": 0.00020870279250014226, "t2": 8.982947752327053e-05, "freq": null, "meas_err": 0.00732421875, "measure_2_err": 0.0068359375, "x_err": 0.00022164561134047534}, "8": {"t1": 3.274006277590113e-05, "t2": 5.897258224935408e-05, "freq": null, "meas_err": 0.0089111328125, "measure_2_err": 0.007080078125, "x_err": 0.0003069453512460858}, "9": {"t1": 0.00016726162070769657, "t2": 0.0001868076896505894, "freq": null, "meas_err": 0.015625, "measure_2_err": 0.044921875, "x_err": 0.0001619972256733339}, "10": {"t1": 0.00023649817217601818, "t2": 0.00012288866981394986, "freq": null, "meas_err": 0.0093994140625, "measure_2_err": 0.003662109375, "x_err": 0.00032960854674817533}, "11": {"t1": 0.0002326552127582471, "t2": 0.0001964686703341009, "freq": null, "meas_err": 0.270751953125, "measure_2_err": 0.047607421875, "x_err": 0.0006884351554393126}}, "cz": {"4-5": 0.0035814844047036276, "5-6": 0.0028744375113793352, "6-7": 0.0016439083632794338, "7-8": 0.0043497151266158884, "8-9": 0.0032270480132270685, "9-10": 0.0014683453372136834, "10-11": 0.002184753353931007}}}

==> anc/job5_analysis.py <==
"""job5_analysis.py - the analysis of Job 5, written before any Job 5 data existed.

Usage, from the project folder:
    uv run python job5_analysis.py job5_results.json job2_results.json job4_results.json --out job5_report.json

Everything uses the probe and its two observables, <X_s> ("spec") and <Z_t Z_a> ("ff"), on the log
scale f = ln E, with Experiment 1's coding x = lambda - 2 (coded_effects of analysis.py).

P1  Replication. b_LM of the standard corners (block A, label "std") with its 95% interval, and an
    equivalence test against Experiment 1's bound: does the 90% interval lie inside (-0.005, +0.005)?
    Jobs 2 and 4 are re-estimated with the same bootstrap for comparison.
P2  Positive control. shift_k = b_LM(pc_k) - b_LM(std), predicted exactly (1/2) ln cos 2a_k = -0.010 (pc1)
    and -0.020 (pc2). Passed if, for both doses, the 95% interval of the shift excludes 0 and contains
    the prediction. Also reported: the ratio shift/prediction, the slope of measured b_LM against the
    predicted shift over the three doses, and the shifts of the feedforward observable, which the
    rotation does not touch (expected 0).
P3  Padding. cost_L = f(nopad) - f(padded) at (1, L, 1) for L = 1 and 3, their difference, and the b_LM that
    a decay depending only on the total length of echoed delay would imply, (cost_3 - cost_1)/4,
    compared with the measured b_LM.
Intervals: 95% percentile intervals (90% for the equivalence test) from an instance-level bootstrap,
B = 2000, seed 7: in each replicate the twirled instances of every setting are resampled with replacement
and their counts pooled; for the positive-control settings the instances of each rotation sign are
resampled separately. For comparison with the paper, b_LM of block A is also given with the
pre-specified bootstrap of analysis.py (instances resampled, then shots redrawn).
Drift: the calibration rule of analysis.py (drift_flags) relative to Job 2, and the shift of the
(1,1,1) baseline in standard errors, are reported; Job 5 is never pooled with other jobs.
"""
import argparse
import json
import math

import numpy as np

import analysis as A

B, SEED = 2000, 7
OBS = {"spec": ["s"], "ff": ["t", "a"]}
CORNERS = A.CORNERS
DELTA = 0.005


def load(fn):
    """{(label, obs, setting): [(n_plus, n, sign), ...]} for the probe records of one results file."""
    J = json.load(open(fn))
    g = {}
    for sj in J["subjobs"]:
        for r in sj["records"]:
            if r.get("bench") != "probe":
                continue
            lab = r.get("label", "std")
            for o, labs in OBS.items():
                npl, n = A.plus_counts(r, labs)
                g.setdefault((lab, o, tuple(r["setting"])), []).append((npl, n, r.get("sign", 0)))
    return J, g


def e_point(inst):
    return 2 * sum(a for a, _, _ in inst) / sum(b for _, b, _ in inst) - 1


def e_boot(inst, rng):
    """Instance-level resampling, separately within each rotation sign."""
    groups = {}
    for x in inst:
        groups.setdefault(x[2], []).append(x)
    npl = n = 0
    for key in sorted(groups):
        grp = groups[key]
        for i in rng.integers(len(grp), size=len(grp)):
            npl += grp[i][0]
            n += grp[i][1]
    return 2 * npl / n - 1


def e_boot_prespecified(inst, rng):
    return A.boot_E([(a, b) for a, b, _ in inst], rng)


def coded(f, lab, o):
    return A.coded_effects({s: f[(lab, o, s)] for s in CORNERS})


def job5_stats(E, pred):
    f = {k: A.f(v) for k, v in E.items()}
    out = {}
    for o in OBS:
        b = {lab: coded(f, lab, o) for lab in ("std", "pc1", "pc2")}
        out[f"{o}_bLM"] = b["std"]["bLM"]
        out[f"{o}_bL"] = b["std"]["bL"]
        out[f"{o}_bM"] = b["std"]["bM"]
        for lab in ("pc1", "pc2"):
            out[f"{o}_shift_{lab}"] = b[lab]["bLM"] - b["std"]["bLM"]
            out[f"{o}_ratio_{lab}"] = out[f"{o}_shift_{lab}"] / pred[lab]
        for L in (1, 3):
            out[f"{o}_padcost_L{L}"] = f[("nopad", o, (1, L, 1))] - f[("std", o, (1, L, 1))]
        out[f"{o}_padcost_L1_minus_L3"] = out[f"{o}_padcost_L1"] - out[f"{o}_padcost_L3"]
        out[f"{o}_bLM_if_delay_only"] = (out[f"{o}_padcost_L3"] - out[f"{o}_padcost_L1"]) / 4
        out[f"{o}_bLM_minus_delay_only"] = out[f"{o}_bLM"] - out[f"{o}_bLM_if_delay_only"]
    x = np.array([0.0, pred["pc1"], pred["pc2"]])
    y = np.array([out["spec_bLM"], out["spec_bLM"] + out["spec_shift_pc1"], out["spec_bLM"] + out["spec_shift_pc2"]])
    out["spec_slope_vs_prediction"] = float(np.polyfit(x, y, 1)[0])
    return out


def interval(vals, lo=2.5, hi=97.5):
    v = np.asarray(vals, float)
    v = v[np.isfinite(v)]
    return [float(np.percentile(v, lo)), float(np.percentile(v, hi))]


def boot(groups, stat, draw):
    rng = np.random.default_rng(SEED)
    reps = []
    for _ in range(B):
        reps.append(stat({k: draw(v, rng) for k, v in groups.items()}))
    return reps


def blm_only(groups):
    """b_LM of <X_s> from the standard corners of any job (Jobs 2, 4, 5), point and both intervals."""
    std = {k: v for k, v in groups.items() if k[0] == "std" and k[1] == "spec" and k[2] in CORNERS}
    stat = lambda E: A.coded_effects({k[2]: A.f(e) for k, e in E.items()})["bLM"]
    point = stat({k: e_point(v) for k, v in std.items()})
    inst = boot(std, stat, e_boot)
    pres = boot(std, stat, e_boot_prespecified)
    return {"bLM": point, "ci95_instance": interval(inst), "ci90_instance": interval(inst, 5, 95),
            "ci95_prespecified": interval(pres)}


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("job5")
    ap.add_argument("others", nargs="*", help="job2_results.json job4_results.json, for comparison")
    ap.add_argument("--out", default="job5_report.json")
    a = ap.parse_args()
    J5, g5 = load(a.job5)
    doses = {}
    for sj in J5["subjobs"]:
        for r in sj["records"]:
            if r.get("label") in ("pc1", "pc2"):
                doses[r["label"]] = r["dose"]
    pred = {k: 0.5 * math.log(math.cos(2 * d)) for k, d in doses.items()}
    keys = {k: v for k, v in g5.items() if k[0] in ("std", "pc1", "pc2", "nopad")}
    point = job5_stats({k: e_point(v) for k, v in keys.items()}, pred)
    reps = boot(keys, lambda E: job5_stats(E, pred), e_boot)
    ci = {k: interval([r[k] for r in reps]) for k in point}
    rep = {"inputs": [a.job5] + a.others, "doses_rad": doses, "predicted_shift": pred,
           "point": point, "ci95": ci, "B": B, "seed": SEED}
    rep["P1"] = {"job5": blm_only(g5)}
    lo90, hi90 = rep["P1"]["job5"]["ci90_instance"]
    rep["P1"]["equivalent_within_0.005"] = bool(-DELTA < lo90 and hi90 < DELTA)
    rep["P2"] = {lab: {"shift": point[f"spec_shift_{lab}"], "ci95": ci[f"spec_shift_{lab}"],
                       "predicted": pred[lab],
                       "passed": bool(not (ci[f"spec_shift_{lab}"][0] <= 0 <= ci[f"spec_shift_{lab}"][1])
                                      and ci[f"spec_shift_{lab}"][0] <= pred[lab] <= ci[f"spec_shift_{lab}"][1])}
                 for lab in ("pc1", "pc2")}
    rep["P2"]["passed_both"] = rep["P2"]["pc1"]["passed"] and rep["P2"]["pc2"]["passed"]
    rep["P3"] = {o: {k: {"value": point[f"{o}_{k}"], "ci95": ci[f"{o}_{k}"]} for k in
                     ("padcost_L1", "padcost_L3", "padcost_L1_minus_L3", "bLM_if_delay_only", "bLM_minus_delay_only")}
                 for o in OBS}
    for fn in a.others:
        J, g = load(fn)
        rep["P1"][J["job"]] = blm_only(g)
    files = [fn for fn in a.others if json.load(open(fn))["job"] == "job2"]
    if files:
        rep["drift"] = A.drift_flags(files + [a.job5])
        _, g2 = load(files[0])
        e2, e5 = e_point(g2[("std", "spec", (1, 1, 1))]), e_point(g5[("std", "spec", (1, 1, 1))])
        n2 = sum(b for _, b, _ in g2[("std", "spec", (1, 1, 1))])
        n5 = sum(b for _, b, _ in g5[("std", "spec", (1, 1, 1))])
        se = math.sqrt((1 - e2 ** 2) / n2 + (1 - e5 ** 2) / n5)
        rep["drift"]["baseline_shift_SE"] = abs(e5 - e2) / se
        rep["drift"]["baseline_E"] = {"job2": e2, "job5": e5}
    json.dump(rep, open(a.out, "w"), indent=1, default=A._json)
    p1 = rep["P1"]
    print("P1  b_LM <X_s>:", {j: f"{v['bLM']:+.4f} {v['ci95_instance']}" for j, v in p1.items() if isinstance(v, dict)},
          "| job5 90% interval inside +-0.005:", p1["equivalent_within_0.005"])
    for lab in ("pc1", "pc2"):
        q = rep["P2"][lab]
        print(f"P2  {lab}: shift {q['shift']:+.4f} {[round(x, 4) for x in q['ci95']]} predicted {q['predicted']:+.4f} passed {q['passed']}")
    print("P2  ff shifts (expected 0):", {lab: round(float(point[f'ff_shift_{lab}']), 4) for lab in ('pc1', 'pc2')},
          "slope:", round(float(point["spec_slope_vs_prediction"]), 3))
    for o in OBS:
        q = rep["P3"][o]
        print(f"P3  {o}: cost L1 {q['padcost_L1']['value']:+.4f}  L3 {q['padcost_L3']['value']:+.4f}  "
              f"b_LM if delay-only {q['bLM_if_delay_only']['value']:+.4f}  measured minus that {q['bLM_minus_delay_only']['value']:+.4f} "
              f"{[round(x, 4) for x in q['bLM_minus_delay_only']['ci95']]}")
    if "drift" in rep:
        print("drift:", {k: v for k, v in rep["drift"].items() if k != "job4"})
    print("wrote", a.out)


if __name__ == "__main__":
    main()


==> anc/job5_checks.py <==
"""job5_checks.py - three checks on the probe in one job, planned after the analysis of Jobs 1-4.

  A  "std"   The 8 corners of the probe exactly as in Jobs 2 and 4 (20 twirled instances x 1000
             shots each): a third measurement of the primary interaction b_LM, days after the others.
  B  "pc1", "pc2"  Positive control. The same 8 corners with a virtual rotation RZ(theta) on the
             spectator after the last window, theta = sign * a * (x_L + x_M), x = lambda - 2, and
             sign = +1 on even and -1 on odd instances (10 instances per corner: 5 of each sign).
             Pooled over the two signs, <X_s> gains the exact factor cos(theta) whatever the
             spectator's native phase, which shifts b_LM by (1/2) ln cos 2a. The two doses are chosen
             so that the shifts are exactly -0.010 and -0.020.
  C  "nopad" Duration control: the corners (1,1,1) and (1,3,1) without the duration-matching padding
             (20 instances x 1000 shots), to measure the cost of the padding at lambda_L = 1 and 3.

All 360 circuits go in one sub-job, in a random order whose seed is recorded.
Cost (IBM quick estimate): 360 circuits x 1000 shots = 3.6e5 executions -> 2 + 126 = 128 s. The script
refuses to submit unless the remaining quota is at least 1.15 x that, i.e. 147 s.

Usage, from the project folder:
    uv run python job5_checks.py --dry-run      # builds and compiles every circuit, submits nothing
    uv run python job5_checks.py                # checks the quota, submits, waits, writes job5_results.json
    uv run python job5_checks.py --no-wait      # submits and exits; later: uv run python collect.py job5
"""
import math
import zlib

import numpy as np

from common import (Ctx, Timing, build, get_args, get_backend, layout_for, probe, resolve,
                    run_job)

DELTA = 0.005                                   # Experiment 1's bound on |b_LM|
DOSES = {"pc1": 0.5 * math.acos(math.exp(-2 * 2 * DELTA)),   # b_LM shift exactly -2*DELTA = -0.010
         "pc2": 0.5 * math.acos(math.exp(-2 * 4 * DELTA))}   # b_LM shift exactly -4*DELTA = -0.020
CORNERS = [(g, l, m) for g in (1, 3) for l in (1, 3) for m in (1, 3)]
K_STD, K_PC, K_NOPAD, SHOTS = 20, 10, 20, 1000


def build_injected(label, dose, K, timing, seed):
    """The probe at each corner with RZ(theta) on the spectator just before its readout."""
    out, bid = [], zlib.crc32(b"probe")
    for si, lam in enumerate(CORNERS):
        for k in range(K):
            rng = np.random.default_rng([seed, bid, si, k])
            ctx = Ctx("probe", lam, timing, rng)
            sign = 1 if k % 2 == 0 else -1
            theta = sign * dose * ((lam[1] - 2) + (lam[2] - 2))
            final = ctx.final

            def final_rz(spec, _final=final, _qc=ctx.qc, _th=theta):
                _qc.rz(_th, 2)              # spectator s is circuit qubit 2; RZ is a frame change on IBM
                _final(spec)

            ctx.final = final_rz
            probe(ctx)
            ctx.meta.update({"twirl": k, "seed": [seed, bid, si, k], "pad_on": True, "label": label,
                             "dose": dose, "sign": sign, "theta": theta})
            out.append((ctx.qc, ctx.meta))
    return out


def main():
    args = get_args()
    name, chain, rep = resolve(args)
    backend = get_backend(args, name)
    tim = Timing(backend.target, use_mcm2="measure_2" in backend.target.operation_names, layout=chain)
    items = [(c, {**m, "label": "std"}) for c, m in build("probe", CORNERS, K_STD, tim, args.seed + 50)]
    items += build_injected("pc1", DOSES["pc1"], K_PC, tim, args.seed + 51)
    items += build_injected("pc2", DOSES["pc2"], K_PC, tim, args.seed + 52)
    items += [(c, {**m, "label": "nopad"}) for c, m in
              build("probe", [(1, 1, 1), (1, 3, 1)], K_NOPAD, tim, args.seed + 53, pad=False)]
    order_seed = args.seed + 59
    order = np.random.default_rng(order_seed).permutation(len(items))
    items = [(items[i][0], {**items[i][1], "order_seed": order_seed, "position": int(p)})
             for p, i in enumerate(order)]
    assert len(items) == 360, len(items)
    print("doses (rad):", {k: round(v, 6) for k, v in DOSES.items()})
    run_job(args.job_name or "job5", [("probe", items, layout_for("probe", chain))], args, SHOTS,
            s_per_exec=args.s_per_exec)


if __name__ == "__main__":
    main()


==> anc/job5_ids.json <==
{"job_ids": ["db48p9o4qg6s73c1r730"]}

==> anc/job5_manifest.json <==
{"job": "job5", "backend": "ibm_marrakesh", "chain": [4, 5, 6, 7, 8, 9, 10, 11], "shots": 1000, "measure_2_used": true, "estimate_s": 128.0, "quota_before": {"plan_id": "850b21a7-71de-4e53-9441-1abdd202f35d", "usage_consumed_seconds": 384, "usage_consumed_ru": 6.4001, "usage_period": {"start_time": "2026-09-11T06:41:39.613Z", "end_time": "2026-10-09T06:41:39.613Z"}, "usage_limit_seconds": 600, "usage_limit_ru": 10, "usage_limit_reached": false, "usage_remaining_seconds": 216}, "submitted_utc": "2026-10-09T06:41:41.295703+00:00", "calibration_before": {"utc": "2026-10-09T06:41:41.295749+00:00", "backend": "ibm_marrakesh", "qubits": {"4": {"t1": 0.000160294107799052, "t2": 0.0001975396250934556, "freq": null, "meas_err": 0.008056640625, "measure_2_err": 0.003173828125, "x_err": 0.0004858746234936747}, "5": {"t1": 0.00022540485986130126, "t2": 0.00021692241412822453, "freq": null, "meas_err": 0.0096435546875, "measure_2_err": 0.0185546875, "x_err": 0.0003310995517133921}, "6": {"t1": 0.00025720630380319213, "t2": 0.00015631381322191352, "freq": null, "meas_err": 0.0020751953125, "measure_2_err": 0.00244140625, "x_err": 0.00047460455650410246}, "7": {"t1": 0.00031162748580586524, "t2": 0.00024227579084301997, "freq": null, "meas_err": 0.01171875, "measure_2_err": 0.0107421875, "x_err": 0.00018683300720986264}, "8": {"t1": 0.00013850044559359341, "t2": 8.757041381006898e-05, "freq": null, "meas_err": 0.0849609375, "measure_2_err": 0.017822265625, "x_err": 0.00034342543382813136}, "9": {"t1": 0.00016065242462526082, "t2": 0.00022161289279109866, "freq": null, "meas_err": 0.020263671875, "measure_2_err": 0.10595703125, "x_err": 0.00032727461563014605}, "10": {"t1": 0.00023421974832767565, "t2": 0.00017101195392179303, "freq": null, "meas_err": 0.0064697265625, "measure_2_err": 0.00634765625, "x_err": 0.00018771215023589237}, "11": {"t1": 0.00016715980475729892, "t2": 0.00016002605174138566, "freq": null, "meas_err": 0.4036865234375, "measure_2_err": 0.0576171875, "x_err": 0.00040972996021579545}}, "cz": {"4-5": 0.002424805800261026, "5-6": 0.0019222480304380563, "6-7": 0.001616676957299612, "7-8": 0.0022493306850947525, "8-9": 0.0025467068650008584, "9-10": 0.001322829704022005, "10-11": 0.0020968532957354458}}, "subjobs": [{"bench": "probe", "job_id": "db48p9o4qg6s73c1r730", "layout": [4, 5, 6], "usage_estimation": {"quantum_seconds": null}, "metas": [{"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[3, 2], [0, 1], [3, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 6, "seed": [20261053, 3613290282, 5, 6], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 0}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 12, "seed": [20261053, 3613290282, 3, 12], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 1}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[1, 3], [2, 3], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 3, "seed": [20261054, 3613290282, 4, 3], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": 0.19933400475625357, "order_seed": 20261062, "position": 2}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[1, 1], [1, 3], [0, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 8, "seed": [20261055, 3613290282, 6, 8], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 3}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[0, 3], [0, 1], [2, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 0, "seed": [20261054, 3613290282, 7, 0], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": 0.19933400475625357, "order_seed": 20261062, "position": 4}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[2, 2], [1, 2], [2, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 1, "seed": [20261055, 3613290282, 7, 1], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": -0.28096091937238094, "order_seed": 20261062, "position": 5}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[2, 2], [2, 3], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 5, "seed": [20261055, 3613290282, 5, 5], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 6}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 19, "seed": [20261056, 3613290282, 1, 19], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 7}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[3, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 10, "seed": [20261053, 3613290282, 3, 10], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 8}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 12, "seed": [20261053, 3613290282, 1, 12], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 9}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 9, "seed": [20261055, 3613290282, 2, 9], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 10}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 5, "seed": [20261054, 3613290282, 2, 5], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 11}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 3, "seed": [20261053, 3613290282, 0, 3], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 12}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[3, 1], [3, 0], [1, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 3, "seed": [20261055, 3613290282, 5, 3], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 13}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[0, 0], [0, 1], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 3, "seed": [20261054, 3613290282, 6, 3], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 14}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 13, "seed": [20261053, 3613290282, 0, 13], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 15}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 17, "seed": [20261053, 3613290282, 2, 17], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 16}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[2, 0], [3, 2], [2, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 7, "seed": [20261055, 3613290282, 4, 7], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": 0.28096091937238094, "order_seed": 20261062, "position": 17}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 2, "seed": [20261053, 3613290282, 3, 2], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 18}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 2, "seed": [20261054, 3613290282, 2, 2], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 19}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 11, "seed": [20261053, 3613290282, 0, 11], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 20}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 1, "seed": [20261053, 3613290282, 1, 1], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 21}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 5, "seed": [20261053, 3613290282, 2, 5], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 22}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[0, 2], [0, 0], [0, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 10, "seed": [20261053, 3613290282, 7, 10], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 23}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[3, 1], [0, 1], [2, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 7, "seed": [20261054, 3613290282, 4, 7], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": 0.19933400475625357, "order_seed": 20261062, "position": 24}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 0, "seed": [20261055, 3613290282, 1, 0], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 25}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 5, "seed": [20261055, 3613290282, 1, 5], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 26}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 9, "seed": [20261053, 3613290282, 1, 9], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 27}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 7, "seed": [20261054, 3613290282, 0, 7], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": 0.19933400475625357, "order_seed": 20261062, "position": 28}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 2, "seed": [20261053, 3613290282, 2, 2], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 29}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 6, "seed": [20261056, 3613290282, 1, 6], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 30}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 9, "seed": [20261054, 3613290282, 1, 9], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 31}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[2, 2], [3, 3], [2, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 18, "seed": [20261053, 3613290282, 7, 18], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 32}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[1, 0], [1, 1], [2, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 13, "seed": [20261053, 3613290282, 6, 13], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 33}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[0, 0], [3, 1], [3, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 3, "seed": [20261055, 3613290282, 7, 3], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": -0.28096091937238094, "order_seed": 20261062, "position": 34}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 5, "seed": [20261056, 3613290282, 0, 5], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 35}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 5, "seed": [20261053, 3613290282, 1, 5], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 36}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 2, "seed": [20261054, 3613290282, 1, 2], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 37}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[0, 1], [1, 3], [0, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 4, "seed": [20261053, 3613290282, 7, 4], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 38}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 0, "seed": [20261056, 3613290282, 0, 0], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 39}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 5, "seed": [20261055, 3613290282, 2, 5], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 40}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 9, "seed": [20261054, 3613290282, 3, 9], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": -0.19933400475625357, "order_seed": 20261062, "position": 41}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[3, 0], [3, 2], [2, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 5, "seed": [20261054, 3613290282, 6, 5], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 42}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[0, 1], [3, 1], [2, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 4, "seed": [20261053, 3613290282, 5, 4], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 43}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[0, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 13, "seed": [20261053, 3613290282, 1, 13], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 44}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 1, "seed": [20261053, 3613290282, 3, 1], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 45}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[1, 1], [3, 2], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 14, "seed": [20261053, 3613290282, 7, 14], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 46}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[0, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 11, "seed": [20261056, 3613290282, 1, 11], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 47}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[2, 3], [1, 1], [2, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 3, "seed": [20261055, 3613290282, 4, 3], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": 0.28096091937238094, "order_seed": 20261062, "position": 48}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 18, "seed": [20261053, 3613290282, 3, 18], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 49}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 17, "seed": [20261056, 3613290282, 0, 17], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 50}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 6, "seed": [20261054, 3613290282, 3, 6], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": 0.19933400475625357, "order_seed": 20261062, "position": 51}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 5, "seed": [20261056, 3613290282, 1, 5], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 52}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 4, "seed": [20261056, 3613290282, 0, 4], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 53}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[2, 1], [1, 2], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 5, "seed": [20261054, 3613290282, 4, 5], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": 0.19933400475625357, "order_seed": 20261062, "position": 54}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[0, 0], [0, 1], [1, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 4, "seed": [20261054, 3613290282, 6, 4], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 55}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 7, "seed": [20261055, 3613290282, 3, 7], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": -0.28096091937238094, "order_seed": 20261062, "position": 56}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 11, "seed": [20261053, 3613290282, 2, 11], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 57}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 10, "seed": [20261053, 3613290282, 0, 10], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 58}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 19, "seed": [20261053, 3613290282, 1, 19], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 59}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[3, 2], [1, 3], [3, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 14, "seed": [20261053, 3613290282, 6, 14], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 60}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 10, "seed": [20261056, 3613290282, 0, 10], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 61}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 1, "seed": [20261056, 3613290282, 0, 1], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 62}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[2, 3], [0, 3], [3, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 6, "seed": [20261054, 3613290282, 6, 6], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 63}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[1, 0], [0, 2], [2, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 2, "seed": [20261054, 3613290282, 6, 2], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 64}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 6, "seed": [20261053, 3613290282, 1, 6], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 65}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 1, "seed": [20261054, 3613290282, 2, 1], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 66}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 1, "seed": [20261056, 3613290282, 1, 1], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 67}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 1, "seed": [20261054, 3613290282, 3, 1], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": -0.19933400475625357, "order_seed": 20261062, "position": 68}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[3, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 13, "seed": [20261056, 3613290282, 1, 13], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 69}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 6, "seed": [20261055, 3613290282, 3, 6], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": 0.28096091937238094, "order_seed": 20261062, "position": 70}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[3, 0], [0, 1], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 6, "seed": [20261055, 3613290282, 5, 6], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 71}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[3, 0], [0, 2], [1, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 5, "seed": [20261053, 3613290282, 6, 5], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 72}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 16, "seed": [20261053, 3613290282, 3, 16], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 73}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 2, "seed": [20261056, 3613290282, 1, 2], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 74}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[2, 3], [3, 1], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 1, "seed": [20261053, 3613290282, 4, 1], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 75}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 2, "seed": [20261053, 3613290282, 1, 2], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 76}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[3, 3], [2, 3], [1, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 3, "seed": [20261054, 3613290282, 7, 3], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": -0.19933400475625357, "order_seed": 20261062, "position": 77}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 6, "seed": [20261054, 3613290282, 2, 6], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 78}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 1, "seed": [20261055, 3613290282, 2, 1], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 79}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 18, "seed": [20261056, 3613290282, 0, 18], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 80}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 5, "seed": [20261054, 3613290282, 3, 5], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": -0.19933400475625357, "order_seed": 20261062, "position": 81}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 3, "seed": [20261056, 3613290282, 1, 3], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 82}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[0, 1], [1, 3], [1, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 5, "seed": [20261055, 3613290282, 7, 5], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": -0.28096091937238094, "order_seed": 20261062, "position": 83}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 8, "seed": [20261056, 3613290282, 0, 8], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 84}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[1, 0], [2, 2], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 5, "seed": [20261055, 3613290282, 6, 5], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 85}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[3, 0], [1, 1], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 2, "seed": [20261054, 3613290282, 7, 2], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": 0.19933400475625357, "order_seed": 20261062, "position": 86}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 8, "seed": [20261053, 3613290282, 2, 8], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 87}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 9, "seed": [20261054, 3613290282, 2, 9], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 88}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 19, "seed": [20261056, 3613290282, 0, 19], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 89}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 19, "seed": [20261053, 3613290282, 0, 19], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 90}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[0, 1], [1, 1], [1, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 10, "seed": [20261053, 3613290282, 4, 10], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 91}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[1, 1], [2, 2], [2, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 0, "seed": [20261053, 3613290282, 5, 0], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 92}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[3, 2], [2, 1], [3, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 8, "seed": [20261054, 3613290282, 4, 8], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": -0.19933400475625357, "order_seed": 20261062, "position": 93}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 3, "seed": [20261056, 3613290282, 0, 3], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 94}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 7, "seed": [20261053, 3613290282, 3, 7], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 95}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[0, 3], [1, 0], [2, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 0, "seed": [20261055, 3613290282, 5, 0], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 96}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[3, 0], [3, 2], [3, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 6, "seed": [20261053, 3613290282, 7, 6], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 97}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 4, "seed": [20261054, 3613290282, 2, 4], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 98}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[0, 0], [3, 3], [0, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 2, "seed": [20261054, 3613290282, 5, 2], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 99}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[3, 2], [0, 0], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 1, "seed": [20261055, 3613290282, 5, 1], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 100}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[2, 3], [3, 1], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 1, "seed": [20261055, 3613290282, 4, 1], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": 0.28096091937238094, "order_seed": 20261062, "position": 101}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 3, "seed": [20261053, 3613290282, 1, 3], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 102}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[0, 2], [1, 1], [3, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 4, "seed": [20261054, 3613290282, 7, 4], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": 0.19933400475625357, "order_seed": 20261062, "position": 103}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 8, "seed": [20261054, 3613290282, 0, 8], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": -0.19933400475625357, "order_seed": 20261062, "position": 104}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 5, "seed": [20261053, 3613290282, 0, 5], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 105}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[1, 0], [1, 1], [1, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 17, "seed": [20261053, 3613290282, 7, 17], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 106}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[0, 0], [0, 1], [0, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 6, "seed": [20261055, 3613290282, 7, 6], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": 0.28096091937238094, "order_seed": 20261062, "position": 107}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 13, "seed": [20261056, 3613290282, 0, 13], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 108}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[1, 2], [3, 3], [3, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 13, "seed": [20261053, 3613290282, 4, 13], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 109}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[1, 2], [2, 3], [3, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 0, "seed": [20261053, 3613290282, 4, 0], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 110}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[3, 2], [2, 3], [1, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 8, "seed": [20261053, 3613290282, 5, 8], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 111}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 2, "seed": [20261054, 3613290282, 3, 2], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": 0.19933400475625357, "order_seed": 20261062, "position": 112}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[1, 3], [1, 3], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 13, "seed": [20261053, 3613290282, 7, 13], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 113}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 3, "seed": [20261053, 3613290282, 2, 3], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 114}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 9, "seed": [20261055, 3613290282, 3, 9], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": -0.28096091937238094, "order_seed": 20261062, "position": 115}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[0, 2], [2, 1], [1, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 11, "seed": [20261053, 3613290282, 7, 11], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 116}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 4, "seed": [20261056, 3613290282, 1, 4], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 117}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 3, "seed": [20261055, 3613290282, 3, 3], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": -0.28096091937238094, "order_seed": 20261062, "position": 118}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[1, 2], [1, 0], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 3, "seed": [20261053, 3613290282, 4, 3], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 119}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[3, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 9, "seed": [20261053, 3613290282, 3, 9], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 120}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 5, "seed": [20261054, 3613290282, 1, 5], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 121}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[1, 0], [3, 2], [0, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 5, "seed": [20261053, 3613290282, 5, 5], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 122}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 8, "seed": [20261054, 3613290282, 1, 8], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 123}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 14, "seed": [20261053, 3613290282, 0, 14], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 124}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[3, 3], [2, 0], [1, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 7, "seed": [20261055, 3613290282, 6, 7], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 125}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[0, 0], [3, 2], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 9, "seed": [20261053, 3613290282, 5, 9], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 126}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 8, "seed": [20261053, 3613290282, 3, 8], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 127}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 4, "seed": [20261053, 3613290282, 0, 4], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 128}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 4, "seed": [20261055, 3613290282, 3, 4], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": 0.28096091937238094, "order_seed": 20261062, "position": 129}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[0, 1], [2, 0], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 8, "seed": [20261054, 3613290282, 5, 8], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 130}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[3, 1], [3, 0], [3, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 1, "seed": [20261053, 3613290282, 7, 1], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 131}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 19, "seed": [20261053, 3613290282, 3, 19], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 132}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[0, 0], [2, 3], [0, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 0, "seed": [20261055, 3613290282, 4, 0], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": -0.28096091937238094, "order_seed": 20261062, "position": 133}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 2, "seed": [20261055, 3613290282, 0, 2], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": -0.28096091937238094, "order_seed": 20261062, "position": 134}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 5, "seed": [20261055, 3613290282, 0, 5], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": 0.28096091937238094, "order_seed": 20261062, "position": 135}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 16, "seed": [20261053, 3613290282, 2, 16], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 136}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[2, 0], [2, 3], [0, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 15, "seed": [20261053, 3613290282, 7, 15], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 137}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[3, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 3, "seed": [20261053, 3613290282, 3, 3], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 138}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[0, 0], [2, 3], [1, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 4, "seed": [20261055, 3613290282, 4, 4], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": -0.28096091937238094, "order_seed": 20261062, "position": 139}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[1, 2], [3, 0], [3, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 12, "seed": [20261053, 3613290282, 5, 12], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 140}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 6, "seed": [20261055, 3613290282, 2, 6], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 141}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[3, 2], [0, 3], [2, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 17, "seed": [20261053, 3613290282, 6, 17], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 142}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[2, 1], [1, 3], [3, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 3, "seed": [20261053, 3613290282, 6, 3], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 143}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[0, 0], [1, 1], [0, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 11, "seed": [20261053, 3613290282, 4, 11], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 144}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[3, 1], [1, 1], [2, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 8, "seed": [20261053, 3613290282, 7, 8], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 145}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[0, 1], [2, 1], [1, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 4, "seed": [20261055, 3613290282, 7, 4], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": 0.28096091937238094, "order_seed": 20261062, "position": 146}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 6, "seed": [20261053, 3613290282, 0, 6], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 147}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[1, 1], [0, 0], [2, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 2, "seed": [20261055, 3613290282, 7, 2], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": 0.28096091937238094, "order_seed": 20261062, "position": 148}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[3, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 0, "seed": [20261053, 3613290282, 1, 0], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 149}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[2, 3], [3, 3], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 2, "seed": [20261055, 3613290282, 4, 2], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": -0.28096091937238094, "order_seed": 20261062, "position": 150}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[2, 3], [3, 2], [0, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 9, "seed": [20261055, 3613290282, 6, 9], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 151}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[1, 3], [2, 3], [0, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 7, "seed": [20261053, 3613290282, 4, 7], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 152}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[1, 0], [2, 1], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 3, "seed": [20261055, 3613290282, 6, 3], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 153}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 14, "seed": [20261056, 3613290282, 0, 14], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 154}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 19, "seed": [20261053, 3613290282, 2, 19], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 155}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 14, "seed": [20261056, 3613290282, 1, 14], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 156}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 12, "seed": [20261056, 3613290282, 1, 12], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 157}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 4, "seed": [20261055, 3613290282, 0, 4], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": -0.28096091937238094, "order_seed": 20261062, "position": 158}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 14, "seed": [20261053, 3613290282, 1, 14], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 159}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 6, "seed": [20261055, 3613290282, 0, 6], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": -0.28096091937238094, "order_seed": 20261062, "position": 160}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 14, "seed": [20261053, 3613290282, 2, 14], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 161}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[0, 3], [2, 3], [1, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 7, "seed": [20261055, 3613290282, 7, 7], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": -0.28096091937238094, "order_seed": 20261062, "position": 162}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[0, 0], [0, 0], [3, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 8, "seed": [20261055, 3613290282, 7, 8], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": 0.28096091937238094, "order_seed": 20261062, "position": 163}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 7, "seed": [20261055, 3613290282, 1, 7], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 164}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[0, 3], [0, 3], [1, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 0, "seed": [20261055, 3613290282, 7, 0], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": 0.28096091937238094, "order_seed": 20261062, "position": 165}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[2, 1], [3, 0], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 9, "seed": [20261054, 3613290282, 4, 9], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": 0.19933400475625357, "order_seed": 20261062, "position": 166}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[0, 3], [3, 3], [1, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 9, "seed": [20261055, 3613290282, 4, 9], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": 0.28096091937238094, "order_seed": 20261062, "position": 167}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[2, 1], [2, 3], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 16, "seed": [20261053, 3613290282, 6, 16], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 168}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 3, "seed": [20261055, 3613290282, 1, 3], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 169}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[3, 2], [0, 1], [1, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 2, "seed": [20261053, 3613290282, 4, 2], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 170}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[0, 0], [0, 1], [1, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 1, "seed": [20261054, 3613290282, 6, 1], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 171}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 3, "seed": [20261054, 3613290282, 1, 3], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 172}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[1, 1], [1, 0], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 6, "seed": [20261054, 3613290282, 4, 6], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": -0.19933400475625357, "order_seed": 20261062, "position": 173}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 13, "seed": [20261053, 3613290282, 3, 13], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 174}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 2, "seed": [20261053, 3613290282, 0, 2], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 175}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 12, "seed": [20261056, 3613290282, 0, 12], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 176}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[0, 1], [3, 1], [0, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 3, "seed": [20261053, 3613290282, 7, 3], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 177}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 0, "seed": [20261053, 3613290282, 0, 0], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 178}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 8, "seed": [20261054, 3613290282, 2, 8], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 179}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 9, "seed": [20261053, 3613290282, 0, 9], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 180}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 16, "seed": [20261053, 3613290282, 1, 16], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 181}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 11, "seed": [20261056, 3613290282, 0, 11], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 182}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[1, 3], [0, 2], [2, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 18, "seed": [20261053, 3613290282, 5, 18], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 183}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[0, 1], [2, 0], [2, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 6, "seed": [20261053, 3613290282, 4, 6], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 184}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 7, "seed": [20261053, 3613290282, 2, 7], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 185}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 7, "seed": [20261055, 3613290282, 2, 7], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 186}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[0, 3], [1, 3], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 1, "seed": [20261054, 3613290282, 4, 1], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": 0.19933400475625357, "order_seed": 20261062, "position": 187}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 0, "seed": [20261053, 3613290282, 2, 0], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 188}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 7, "seed": [20261055, 3613290282, 0, 7], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": 0.28096091937238094, "order_seed": 20261062, "position": 189}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 1, "seed": [20261053, 3613290282, 0, 1], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 190}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 4, "seed": [20261054, 3613290282, 0, 4], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": -0.19933400475625357, "order_seed": 20261062, "position": 191}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 4, "seed": [20261055, 3613290282, 1, 4], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 192}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 17, "seed": [20261056, 3613290282, 1, 17], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 193}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 16, "seed": [20261053, 3613290282, 0, 16], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 194}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[0, 3], [2, 3], [3, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 7, "seed": [20261054, 3613290282, 5, 7], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 195}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[1, 3], [3, 1], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 3, "seed": [20261053, 3613290282, 5, 3], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 196}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 1, "seed": [20261055, 3613290282, 1, 1], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 197}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 0, "seed": [20261055, 3613290282, 2, 0], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 198}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[0, 1], [3, 1], [0, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 0, "seed": [20261054, 3613290282, 4, 0], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": -0.19933400475625357, "order_seed": 20261062, "position": 199}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[1, 0], [0, 0], [3, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 11, "seed": [20261053, 3613290282, 5, 11], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 200}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 2, "seed": [20261055, 3613290282, 3, 2], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": 0.28096091937238094, "order_seed": 20261062, "position": 201}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[0, 3], [0, 1], [2, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 1, "seed": [20261053, 3613290282, 6, 1], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 202}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 11, "seed": [20261053, 3613290282, 3, 11], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 203}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[1, 2], [1, 2], [2, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 10, "seed": [20261053, 3613290282, 6, 10], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 204}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 0, "seed": [20261053, 3613290282, 3, 0], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 205}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 15, "seed": [20261053, 3613290282, 1, 15], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 206}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 3, "seed": [20261055, 3613290282, 2, 3], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 207}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[0, 2], [1, 2], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 8, "seed": [20261055, 3613290282, 4, 8], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": -0.28096091937238094, "order_seed": 20261062, "position": 208}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 5, "seed": [20261055, 3613290282, 3, 5], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": -0.28096091937238094, "order_seed": 20261062, "position": 209}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[3, 1], [1, 0], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 5, "seed": [20261053, 3613290282, 7, 5], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 210}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 18, "seed": [20261056, 3613290282, 1, 18], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 211}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 6, "seed": [20261053, 3613290282, 3, 6], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 212}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[3, 1], [3, 3], [2, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 17, "seed": [20261053, 3613290282, 5, 17], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 213}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 3, "seed": [20261054, 3613290282, 2, 3], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 214}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[0, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 9, "seed": [20261053, 3613290282, 2, 9], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 215}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[0, 2], [3, 2], [2, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 6, "seed": [20261054, 3613290282, 5, 6], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 216}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[3, 0], [2, 0], [0, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 6, "seed": [20261055, 3613290282, 4, 6], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": -0.28096091937238094, "order_seed": 20261062, "position": 217}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[0, 0], [0, 1], [3, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 9, "seed": [20261054, 3613290282, 5, 9], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 218}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 0, "seed": [20261054, 3613290282, 0, 0], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": -0.19933400475625357, "order_seed": 20261062, "position": 219}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 6, "seed": [20261056, 3613290282, 0, 6], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 220}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 7, "seed": [20261056, 3613290282, 0, 7], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 221}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 0, "seed": [20261054, 3613290282, 2, 0], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 222}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[2, 0], [0, 1], [2, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 4, "seed": [20261053, 3613290282, 6, 4], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 223}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[1, 0], [1, 3], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 8, "seed": [20261055, 3613290282, 5, 8], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 224}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[0, 0], [0, 1], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 13, "seed": [20261053, 3613290282, 5, 13], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 225}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 1, "seed": [20261054, 3613290282, 0, 1], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": 0.19933400475625357, "order_seed": 20261062, "position": 226}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[2, 3], [1, 1], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 15, "seed": [20261053, 3613290282, 5, 15], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 227}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[3, 0], [1, 0], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 7, "seed": [20261053, 3613290282, 6, 7], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 228}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 6, "seed": [20261055, 3613290282, 1, 6], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 229}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[2, 3], [3, 0], [1, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 0, "seed": [20261053, 3613290282, 6, 0], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 230}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[0, 1], [0, 2], [2, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 9, "seed": [20261053, 3613290282, 4, 9], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 231}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[0, 2], [2, 2], [2, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 10, "seed": [20261053, 3613290282, 5, 10], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 232}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 10, "seed": [20261053, 3613290282, 2, 10], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 233}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 7, "seed": [20261053, 3613290282, 0, 7], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 234}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[1, 1], [2, 1], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 12, "seed": [20261053, 3613290282, 4, 12], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 235}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[0, 1], [2, 2], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 16, "seed": [20261053, 3613290282, 4, 16], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 236}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[0, 0], [1, 1], [0, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 2, "seed": [20261055, 3613290282, 5, 2], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 237}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 5, "seed": [20261054, 3613290282, 0, 5], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": 0.19933400475625357, "order_seed": 20261062, "position": 238}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 7, "seed": [20261054, 3613290282, 2, 7], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 239}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[0, 0], [2, 3], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 3, "seed": [20261054, 3613290282, 5, 3], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 240}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 4, "seed": [20261053, 3613290282, 1, 4], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 241}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 17, "seed": [20261053, 3613290282, 1, 17], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 242}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[3, 0], [1, 1], [0, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 9, "seed": [20261055, 3613290282, 7, 9], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": -0.28096091937238094, "order_seed": 20261062, "position": 243}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[3, 0], [0, 1], [2, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 4, "seed": [20261054, 3613290282, 5, 4], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 244}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 2, "seed": [20261055, 3613290282, 1, 2], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 245}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[3, 1], [3, 1], [3, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 15, "seed": [20261053, 3613290282, 6, 15], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 246}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 12, "seed": [20261053, 3613290282, 0, 12], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 247}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[2, 3], [0, 3], [1, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 4, "seed": [20261055, 3613290282, 6, 4], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 248}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 1, "seed": [20261054, 3613290282, 1, 1], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 249}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 18, "seed": [20261053, 3613290282, 2, 18], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 250}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[1, 1], [2, 0], [2, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 1, "seed": [20261055, 3613290282, 6, 1], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 251}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 0, "seed": [20261056, 3613290282, 1, 0], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 252}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[0, 1], [2, 3], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 12, "seed": [20261053, 3613290282, 7, 12], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 253}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 10, "seed": [20261053, 3613290282, 1, 10], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 254}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 16, "seed": [20261056, 3613290282, 1, 16], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 255}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 18, "seed": [20261053, 3613290282, 1, 18], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 256}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 6, "seed": [20261054, 3613290282, 0, 6], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": -0.19933400475625357, "order_seed": 20261062, "position": 257}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 8, "seed": [20261055, 3613290282, 0, 8], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": -0.28096091937238094, "order_seed": 20261062, "position": 258}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 9, "seed": [20261054, 3613290282, 0, 9], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": 0.19933400475625357, "order_seed": 20261062, "position": 259}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 8, "seed": [20261053, 3613290282, 0, 8], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 260}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 15, "seed": [20261053, 3613290282, 0, 15], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 261}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 4, "seed": [20261054, 3613290282, 3, 4], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": 0.19933400475625357, "order_seed": 20261062, "position": 262}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[1, 0], [1, 3], [0, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 6, "seed": [20261054, 3613290282, 7, 6], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": 0.19933400475625357, "order_seed": 20261062, "position": 263}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[3, 0], [3, 3], [3, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 11, "seed": [20261053, 3613290282, 6, 11], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 264}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 12, "seed": [20261053, 3613290282, 2, 12], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 265}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 4, "seed": [20261053, 3613290282, 2, 4], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 266}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[0, 3], [0, 3], [0, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 9, "seed": [20261054, 3613290282, 7, 9], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": -0.19933400475625357, "order_seed": 20261062, "position": 267}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 2, "seed": [20261055, 3613290282, 2, 2], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 268}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[0, 0], [0, 1], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 2, "seed": [20261053, 3613290282, 6, 2], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 269}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[0, 2], [0, 1], [0, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 18, "seed": [20261053, 3613290282, 4, 18], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 270}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 15, "seed": [20261053, 3613290282, 3, 15], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 271}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 9, "seed": [20261056, 3613290282, 1, 9], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 272}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 9, "seed": [20261056, 3613290282, 0, 9], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 273}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[1, 2], [1, 0], [0, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 5, "seed": [20261054, 3613290282, 7, 5], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": -0.19933400475625357, "order_seed": 20261062, "position": 274}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[0, 1], [0, 3], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 5, "seed": [20261055, 3613290282, 4, 5], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": 0.28096091937238094, "order_seed": 20261062, "position": 275}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[1, 0], [2, 0], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 7, "seed": [20261053, 3613290282, 5, 7], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 276}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 9, "seed": [20261055, 3613290282, 1, 9], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 277}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 8, "seed": [20261053, 3613290282, 1, 8], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 278}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[1, 1], [0, 1], [3, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 6, "seed": [20261055, 3613290282, 6, 6], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 279}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 14, "seed": [20261053, 3613290282, 3, 14], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 280}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[2, 3], [3, 0], [0, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 14, "seed": [20261053, 3613290282, 5, 14], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 281}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 9, "seed": [20261055, 3613290282, 0, 9], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": 0.28096091937238094, "order_seed": 20261062, "position": 282}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[1, 1], [2, 0], [0, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 5, "seed": [20261053, 3613290282, 4, 5], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 283}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 3, "seed": [20261054, 3613290282, 3, 3], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": -0.19933400475625357, "order_seed": 20261062, "position": 284}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 0, "seed": [20261055, 3613290282, 0, 0], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": -0.28096091937238094, "order_seed": 20261062, "position": 285}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 8, "seed": [20261056, 3613290282, 1, 8], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 286}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 7, "seed": [20261054, 3613290282, 3, 7], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": -0.19933400475625357, "order_seed": 20261062, "position": 287}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 1, "seed": [20261055, 3613290282, 3, 1], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": -0.28096091937238094, "order_seed": 20261062, "position": 288}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 6, "seed": [20261054, 3613290282, 1, 6], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 289}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[1, 3], [0, 2], [1, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 6, "seed": [20261053, 3613290282, 6, 6], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 290}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 13, "seed": [20261053, 3613290282, 2, 13], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 291}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 10, "seed": [20261056, 3613290282, 1, 10], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 292}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[3, 1], [3, 0], [1, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 19, "seed": [20261053, 3613290282, 7, 19], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 293}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[1, 1], [1, 0], [1, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 2, "seed": [20261055, 3613290282, 6, 2], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 294}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[2, 2], [3, 2], [0, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 2, "seed": [20261053, 3613290282, 5, 2], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 295}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[1, 0], [2, 2], [3, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 1, "seed": [20261054, 3613290282, 7, 1], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": -0.19933400475625357, "order_seed": 20261062, "position": 296}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 8, "seed": [20261054, 3613290282, 3, 8], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": 0.19933400475625357, "order_seed": 20261062, "position": 297}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[1, 2], [0, 0], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 1, "seed": [20261053, 3613290282, 5, 1], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 298}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[0, 3], [2, 3], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 9, "seed": [20261053, 3613290282, 6, 9], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 299}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[3, 0], [2, 2], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 8, "seed": [20261053, 3613290282, 4, 8], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 300}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[0, 2], [2, 0], [1, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 19, "seed": [20261053, 3613290282, 6, 19], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 301}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[0, 3], [2, 2], [0, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 9, "seed": [20261055, 3613290282, 5, 9], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 302}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[3, 2], [1, 3], [0, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 0, "seed": [20261054, 3613290282, 6, 0], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 303}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 11, "seed": [20261053, 3613290282, 1, 11], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 304}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[0, 1], [2, 0], [3, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 0, "seed": [20261054, 3613290282, 5, 0], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 305}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[1, 3], [2, 1], [3, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 1, "seed": [20261054, 3613290282, 5, 1], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 306}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[3, 1], [2, 2], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 9, "seed": [20261053, 3613290282, 7, 9], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 307}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[1, 2], [3, 2], [2, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 5, "seed": [20261054, 3613290282, 5, 5], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 308}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[3, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 0, "seed": [20261054, 3613290282, 3, 0], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": 0.19933400475625357, "order_seed": 20261062, "position": 309}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[2, 0], [3, 1], [1, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 0, "seed": [20261055, 3613290282, 6, 0], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 310}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[0, 3], [0, 3], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 7, "seed": [20261054, 3613290282, 7, 7], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": -0.19933400475625357, "order_seed": 20261062, "position": 311}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 3, "seed": [20261055, 3613290282, 0, 3], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": 0.28096091937238094, "order_seed": 20261062, "position": 312}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[3, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 7, "seed": [20261053, 3613290282, 1, 7], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 313}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 6, "seed": [20261053, 3613290282, 2, 6], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 314}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[3, 2], [3, 0], [3, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 12, "seed": [20261053, 3613290282, 6, 12], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 315}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[3, 2], [0, 0], [2, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 8, "seed": [20261054, 3613290282, 6, 8], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 316}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 15, "seed": [20261053, 3613290282, 2, 15], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 317}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[1, 3], [3, 3], [0, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 16, "seed": [20261053, 3613290282, 5, 16], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 318}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[2, 1], [3, 3], [2, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 8, "seed": [20261053, 3613290282, 6, 8], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 319}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[0, 0], [1, 1], [3, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 14, "seed": [20261053, 3613290282, 4, 14], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 320}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 8, "seed": [20261055, 3613290282, 1, 8], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 321}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[3, 3], [0, 3], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 7, "seed": [20261055, 3613290282, 5, 7], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 322}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[1, 3], [3, 1], [2, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 2, "seed": [20261054, 3613290282, 4, 2], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": -0.19933400475625357, "order_seed": 20261062, "position": 323}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 15, "seed": [20261056, 3613290282, 0, 15], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 324}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[0, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 0, "seed": [20261054, 3613290282, 1, 0], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 325}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[1, 0], [1, 2], [0, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 4, "seed": [20261054, 3613290282, 4, 4], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": -0.19933400475625357, "order_seed": 20261062, "position": 326}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 4, "seed": [20261054, 3613290282, 1, 4], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 327}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 8, "seed": [20261055, 3613290282, 2, 8], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 328}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 5, "seed": [20261053, 3613290282, 3, 5], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 329}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 4, "seed": [20261055, 3613290282, 2, 4], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 330}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[1, 0], [3, 1], [1, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 0, "seed": [20261053, 3613290282, 7, 0], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 331}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 2, "seed": [20261054, 3613290282, 0, 2], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": -0.19933400475625357, "order_seed": 20261062, "position": 332}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[2, 1], [1, 0], [0, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 4, "seed": [20261055, 3613290282, 5, 4], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 333}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 4, "seed": [20261053, 3613290282, 3, 4], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 334}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 1, "seed": [20261055, 3613290282, 0, 1], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": 0.28096091937238094, "order_seed": 20261062, "position": 335}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[1, 1], [3, 2], [0, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 9, "seed": [20261054, 3613290282, 6, 9], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 336}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[3, 0], [0, 0], [1, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 17, "seed": [20261053, 3613290282, 4, 17], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 337}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[2, 2], [1, 3], [3, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 18, "seed": [20261053, 3613290282, 6, 18], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 338}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[0, 0], [0, 2], [2, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 7, "seed": [20261053, 3613290282, 7, 7], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 339}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[1, 3], [2, 0], [0, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 16, "seed": [20261053, 3613290282, 7, 16], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 340}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[2, 3], [3, 0], [2, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 19, "seed": [20261053, 3613290282, 4, 19], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 341}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 0, "seed": [20261055, 3613290282, 3, 0], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": 0.28096091937238094, "order_seed": 20261062, "position": 342}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[3, 0], [2, 0], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 2, "seed": [20261053, 3613290282, 7, 2], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 343}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[1, 1], [1, 2], [3, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 7, "seed": [20261054, 3613290282, 6, 7], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 344}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[1, 0], [1, 1], [2, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 15, "seed": [20261053, 3613290282, 4, 15], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 345}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[3, 2], [0, 3], [1, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 19, "seed": [20261053, 3613290282, 5, 19], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 346}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 17, "seed": [20261053, 3613290282, 0, 17], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 347}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 15, "seed": [20261056, 3613290282, 1, 15], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 348}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[0, 2], [1, 3], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 4, "seed": [20261053, 3613290282, 4, 4], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 349}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 16, "seed": [20261056, 3613290282, 0, 16], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 350}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 18, "seed": [20261053, 3613290282, 0, 18], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 351}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 2, "seed": [20261056, 3613290282, 0, 2], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 352}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 1, "seed": [20261053, 3613290282, 2, 1], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 353}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 7, "seed": [20261054, 3613290282, 1, 7], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 354}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 8, "seed": [20261055, 3613290282, 3, 8], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": 0.28096091937238094, "order_seed": 20261062, "position": 355}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 17, "seed": [20261053, 3613290282, 3, 17], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 356}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[2, 2], [3, 0], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 8, "seed": [20261054, 3613290282, 7, 8], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": 0.19933400475625357, "order_seed": 20261062, "position": 357}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 7, "seed": [20261056, 3613290282, 1, 7], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 358}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 3, "seed": [20261054, 3613290282, 0, 3], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": 0.19933400475625357, "order_seed": 20261062, "position": 359}]}]}

==> anc/job5_report.json <==
{
 "inputs": [
  "job5_results.json",
  "job2_results.json",
  "job4_results.json"
 ],
 "doses_rad": {
  "pc1": 0.09966700237812678,
  "pc2": 0.14048045968619047
 },
 "predicted_shift": {
  "pc1": -0.010000000000000024,
  "pc2": -0.020000000000000018
 },
 "point": {
  "spec_bLM": -0.0013583500125299228,
  "spec_bL": -0.0647328579618946,
  "spec_bM": 0.022733847396261504,
  "spec_shift_pc1": -0.010356814756175642,
  "spec_ratio_pc1": 1.0356814756175616,
  "spec_shift_pc2": -0.021253922707676134,
  "spec_ratio_pc2": 1.0626961353838058,
  "spec_padcost_L1": 0.0547134248468821,
  "spec_padcost_L3": 0.0424320604696804,
  "spec_padcost_L1_minus_L3": 0.012281364377201703,
  "spec_bLM_if_delay_only": -0.003070341094300426,
  "spec_bLM_minus_delay_only": 0.001711991081770503,
  "ff_bLM": -0.00536958318150365,
  "ff_bL": -0.11088022788334938,
  "ff_bM": 0.010080607955992756,
  "ff_shift_pc1": 0.005583882772892096,
  "ff_ratio_pc1": -0.5583882772892083,
  "ff_shift_pc2": 0.008044276046108974,
  "ff_ratio_pc2": -0.40221380230544834,
  "ff_padcost_L1": 0.06097521236664952,
  "ff_padcost_L3": 0.05065413496575838,
  "ff_padcost_L1_minus_L3": 0.010321077400891138,
  "ff_bLM_if_delay_only": -0.0025802693502227844,
  "ff_bLM_minus_delay_only": -0.002789313831280865,
  "spec_slope_vs_prediction": 1.0626961353838065
 },
 "ci95": {
  "spec_bLM": [
   -0.003927288904288537,
   0.0013227848802055116
  ],
  "spec_bL": [
   -0.06740171139634253,
   -0.06212781058909237
  ],
  "spec_bM": [
   0.020089381478679846,
   0.025235811869067558
  ],
  "spec_shift_pc1": [
   -0.01478775007184746,
   -0.005790293860663355
  ],
  "spec_ratio_pc1": [
   0.5790293860663338,
   1.4787750071847425
  ],
  "spec_shift_pc2": [
   -0.02525253312207566,
   -0.017182232101565557
  ],
  "spec_ratio_pc2": [
   0.8591116050782771,
   1.262626656103782
  ],
  "spec_padcost_L1": [
   0.04853026287847675,
   0.06122461357532567
  ],
  "spec_padcost_L3": [
   0.03102323992964815,
   0.053782502639271826
  ],
  "spec_padcost_L1_minus_L3": [
   -0.0008020903912111151,
   0.0253133335322066
  ],
  "spec_bLM_if_delay_only": [
   -0.00632833338305165,
   0.00020052259780277868
  ],
  "spec_bLM_minus_delay_only": [
   -0.0017301240576635352,
   0.005206163410030537
  ],
  "ff_bLM": [
   -0.009568967375162744,
   -0.001294928431474891
  ],
  "ff_bL": [
   -0.11515167717517522,
   -0.1068740122521771
  ],
  "ff_bM": [
   0.005895653343747879,
   0.013986433534008622
  ],
  "ff_shift_pc1": [
   -0.0010435580209473812,
   0.012388970674054976
  ],
  "ff_ratio_pc1": [
   -1.2388970674054944,
   0.10435580209473766
  ],
  "ff_shift_pc2": [
   0.0018688738915411153,
   0.014434258232927311
  ],
  "ff_ratio_pc2": [
   -0.721712911646365,
   -0.093443694577056
  ],
  "ff_padcost_L1": [
   0.052768809041872776,
   0.06897140422056967
  ],
  "ff_padcost_L3": [
   0.028706721249472572,
   0.07068522920431881
  ],
  "ff_padcost_L1_minus_L3": [
   -0.011820683254436906,
   0.03324060439734175
  ],
  "ff_bLM_if_delay_only": [
   -0.008310151099335443,
   0.002955170813609225
  ],
  "ff_bLM_minus_delay_only": [
   -0.007907803170971905,
   0.002521650322535436
  ],
  "spec_slope_vs_prediction": [
   0.8591116050782777,
   1.2626266561037829
  ]
 },
 "B": 2000,
 "seed": 7,
 "P1": {
  "job5": {
   "bLM": -0.0013583500125299228,
   "ci95_instance": [
    -0.003952691854834566,
    0.0012059046336343148
   ],
   "ci90_instance": [
    -0.003476861744588543,
    0.0008251591173430169
   ],
   "ci95_prespecified": [
    -0.00497617179292361,
    0.002276969197002472
   ]
  },
  "equivalent_within_0.005": true,
  "job2": {
   "bLM": 0.0007439969885321938,
   "ci95_instance": [
    -0.0024066036491133557,
    0.0038296505672839147
   ],
   "ci90_instance": [
    -0.0019265089736668951,
    0.003325714289729955
   ],
   "ci95_prespecified": [
    -0.003338388431940598,
    0.0048741696671484765
   ]
  },
  "job4": {
   "bLM": -0.0030882198531873746,
   "ci95_instance": [
    -0.004874576191295256,
    -0.0012620515686514074
   ],
   "ci90_instance": [
    -0.004568535369521421,
    -0.0014988598378689452
   ],
   "ci95_prespecified": [
    -0.005753142376830926,
    -0.0005538302100766494
   ]
  }
 },
 "P2": {
  "pc1": {
   "shift": -0.010356814756175642,
   "ci95": [
    -0.01478775007184746,
    -0.005790293860663355
   ],
   "predicted": -0.010000000000000024,
   "passed": true
  },
  "pc2": {
   "shift": -0.021253922707676134,
   "ci95": [
    -0.02525253312207566,
    -0.017182232101565557
   ],
   "predicted": -0.020000000000000018,
   "passed": true
  },
  "passed_both": true
 },
 "P3": {
  "spec": {
   "padcost_L1": {
    "value": 0.0547134248468821,
    "ci95": [
     0.04853026287847675,
     0.06122461357532567
    ]
   },
   "padcost_L3": {
    "value": 0.0424320604696804,
    "ci95": [
     0.03102323992964815,
     0.053782502639271826
    ]
   },
   "padcost_L1_minus_L3": {
    "value": 0.012281364377201703,
    "ci95": [
     -0.0008020903912111151,
     0.0253133335322066
    ]
   },
   "bLM_if_delay_only": {
    "value": -0.003070341094300426,
    "ci95": [
     -0.00632833338305165,
     0.00020052259780277868
    ]
   },
   "bLM_minus_delay_only": {
    "value": 0.001711991081770503,
    "ci95": [
     -0.0017301240576635352,
     0.005206163410030537
    ]
   }
  },
  "ff": {
   "padcost_L1": {
    "value": 0.06097521236664952,
    "ci95": [
     0.052768809041872776,
     0.06897140422056967
    ]
   },
   "padcost_L3": {
    "value": 0.05065413496575838,
    "ci95": [
     0.028706721249472572,
     0.07068522920431881
    ]
   },
   "padcost_L1_minus_L3": {
    "value": 0.010321077400891138,
    "ci95": [
     -0.011820683254436906,
     0.03324060439734175
    ]
   },
   "bLM_if_delay_only": {
    "value": -0.0025802693502227844,
    "ci95": [
     -0.008310151099335443,
     0.002955170813609225
    ]
   },
   "bLM_minus_delay_only": {
    "value": -0.002789313831280865,
    "ci95": [
     -0.007907803170971905,
     0.002521650322535436
    ]
   }
  }
 },
 "drift": {
  "job5": {
   "flagged": true,
   "reasons": [
    "q5 meas_err x2.26",
    "q5 measure_2_err x9.50"
   ],
   "used_qubits": [
    "4",
    "5",
    "6"
   ],
   "same_qubits": true
  },
  "baseline_shift_SE": 5.617837565928675,
  "baseline_E": {
   "job2": 0.9057999999999999,
   "job5": 0.9281999999999999
  }
 }
}

==> anc/job5_results.json <==
{"job": "job5", "backend": "ibm_marrakesh", "chain": [4, 5, 6, 7, 8, 9, 10, 11], "shots": 1000, "measure_2_used": true, "estimate_s": 128.0, "submitted_utc": "2026-10-09T06:41:41.295703+00:00", "calibration_before": {"utc": "2026-10-09T06:41:41.295749+00:00", "backend": "ibm_marrakesh", "qubits": {"4": {"t1": 0.000160294107799052, "t2": 0.0001975396250934556, "freq": null, "meas_err": 0.008056640625, "measure_2_err": 0.003173828125, "x_err": 0.0004858746234936747}, "5": {"t1": 0.00022540485986130126, "t2": 0.00021692241412822453, "freq": null, "meas_err": 0.0096435546875, "measure_2_err": 0.0185546875, "x_err": 0.0003310995517133921}, "6": {"t1": 0.00025720630380319213, "t2": 0.00015631381322191352, "freq": null, "meas_err": 0.0020751953125, "measure_2_err": 0.00244140625, "x_err": 0.00047460455650410246}, "7": {"t1": 0.00031162748580586524, "t2": 0.00024227579084301997, "freq": null, "meas_err": 0.01171875, "measure_2_err": 0.0107421875, "x_err": 0.00018683300720986264}, "8": {"t1": 0.00013850044559359341, "t2": 8.757041381006898e-05, "freq": null, "meas_err": 0.0849609375, "measure_2_err": 0.017822265625, "x_err": 0.00034342543382813136}, "9": {"t1": 0.00016065242462526082, "t2": 0.00022161289279109866, "freq": null, "meas_err": 0.020263671875, "measure_2_err": 0.10595703125, "x_err": 0.00032727461563014605}, "10": {"t1": 0.00023421974832767565, "t2": 0.00017101195392179303, "freq": null, "meas_err": 0.0064697265625, "measure_2_err": 0.00634765625, "x_err": 0.00018771215023589237}, "11": {"t1": 0.00016715980475729892, "t2": 0.00016002605174138566, "freq": null, "meas_err": 0.4036865234375, "measure_2_err": 0.0576171875, "x_err": 0.00040972996021579545}}, "cz": {"4-5": 0.002424805800261026, "5-6": 0.0019222480304380563, "6-7": 0.001616676957299612, "7-8": 0.0022493306850947525, "8-9": 0.0025467068650008584, "9-10": 0.001322829704022005, "10-11": 0.0020968532957354458}}, "subjobs": [{"bench": "probe", "job_id": "db48p9o4qg6s73c1r730", "usage_s": 102, "metrics": {"caller": "qiskit_ibm_runtime~sampler.py", "qiskit_version": "qiskit_ibm_runtime-0.50.0,qiskit-2.5.2*,qiskit_aer-0.17.2", "timestamps": {"created": "2026-10-09T06:41:43.798625Z", "finished": "2026-10-09T06:43:38.710832Z", "running": "2026-10-09T06:41:44.765279Z"}, "usage": {"qpu_charge_time_seconds": 102, "value": 1.6981, "unit": "resource_units", "status": "complete", "details": [{"value": 1.6981, "unit": "resource_units", "metric": {"id": "caffe3ca-729c-5750-8777-df63bbf8bfd9", "value": 102}}]}, "circuits_execution_time_ns": 99466163456}, "records": [{"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[3, 2], [0, 1], [3, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 6, "seed": [20261053, 3613290282, 5, 6], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 0, "layout": [4, 5, 6], "counts_fin": {"111": 442, "001": 487, "101": 33, "000": 8, "011": 23, "110": 6, "100": 1}, "counts_mcm": {"011": 469, "100": 498, "111": 14, "110": 9, "101": 10}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 12, "seed": [20261053, 3613290282, 3, 12], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 1, "layout": [4, 5, 6], "counts_fin": {"000": 411, "110": 384, "010": 60, "100": 66, "111": 30, "001": 34, "101": 6, "011": 9}, "counts_mcm": {"101": 497, "010": 470, "011": 13, "111": 8, "100": 2, "110": 10}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[1, 3], [2, 3], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 3, "seed": [20261054, 3613290282, 4, 3], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": 0.19933400475625357, "order_seed": 20261062, "position": 2, "layout": [4, 5, 6], "counts_fin": {"010": 448, "100": 450, "000": 27, "110": 32, "011": 21, "101": 20, "111": 1, "001": 1}, "counts_mcm": {"1": 501, "0": 499}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[1, 1], [1, 3], [0, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 8, "seed": [20261055, 3613290282, 6, 8], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 3, "layout": [4, 5, 6], "counts_fin": {"101": 39, "100": 385, "010": 390, "000": 63, "110": 73, "111": 5, "011": 30, "001": 15}, "counts_mcm": {"1": 508, "0": 492}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[0, 3], [0, 1], [2, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 0, "seed": [20261054, 3613290282, 7, 0], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": 0.19933400475625357, "order_seed": 20261062, "position": 4, "layout": [4, 5, 6], "counts_fin": {"100": 389, "010": 411, "000": 65, "101": 28, "110": 61, "111": 4, "011": 32, "001": 10}, "counts_mcm": {"011": 464, "100": 514, "101": 4, "111": 12, "000": 3, "110": 3}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[2, 2], [1, 2], [2, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 1, "seed": [20261055, 3613290282, 7, 1], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": -0.28096091937238094, "order_seed": 20261062, "position": 5, "layout": [4, 5, 6], "counts_fin": {"111": 69, "100": 34, "011": 380, "101": 395, "010": 36, "001": 74, "000": 8, "110": 4}, "counts_mcm": {"100": 479, "011": 485, "110": 5, "101": 21, "111": 9, "000": 1}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[2, 2], [2, 3], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 5, "seed": [20261055, 3613290282, 5, 5], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 6, "layout": [4, 5, 6], "counts_fin": {"100": 480, "010": 464, "000": 26, "110": 20, "101": 7, "011": 3}, "counts_mcm": {"100": 493, "011": 486, "111": 5, "101": 11, "110": 5}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 19, "seed": [20261056, 3613290282, 1, 19], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 7, "layout": [4, 5, 6], "counts_fin": {"100": 406, "010": 395, "011": 41, "110": 62, "101": 36, "000": 51, "111": 4, "001": 5}, "counts_mcm": {"0": 498, "1": 502}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[3, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 10, "seed": [20261053, 3613290282, 3, 10], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 8, "layout": [4, 5, 6], "counts_fin": {"001": 393, "111": 415, "101": 70, "011": 57, "100": 8, "110": 27, "000": 28, "010": 2}, "counts_mcm": {"011": 471, "100": 502, "111": 11, "110": 8, "101": 8}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 12, "seed": [20261053, 3613290282, 1, 12], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 9, "layout": [4, 5, 6], "counts_fin": {"101": 466, "011": 473, "001": 28, "111": 15, "010": 10, "100": 8}, "counts_mcm": {"011": 479, "100": 497, "111": 10, "101": 8, "000": 2, "110": 4}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 9, "seed": [20261055, 3613290282, 2, 9], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 10, "layout": [4, 5, 6], "counts_fin": {"111": 355, "101": 61, "001": 423, "011": 80, "000": 34, "110": 34, "100": 8, "010": 5}, "counts_mcm": {"1": 459, "0": 541}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 5, "seed": [20261054, 3613290282, 2, 5], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 11, "layout": [4, 5, 6], "counts_fin": {"101": 398, "001": 60, "011": 382, "100": 33, "010": 40, "111": 75, "110": 6, "000": 6}, "counts_mcm": {"0": 508, "1": 492}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 3, "seed": [20261053, 3613290282, 0, 3], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 12, "layout": [4, 5, 6], "counts_fin": {"000": 481, "110": 429, "100": 21, "010": 33, "111": 17, "011": 1, "001": 18}, "counts_mcm": {"0": 522, "1": 478}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[3, 1], [3, 0], [1, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 3, "seed": [20261055, 3613290282, 5, 3], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 13, "layout": [4, 5, 6], "counts_fin": {"000": 486, "110": 455, "100": 40, "011": 1, "001": 9, "010": 3, "111": 4, "101": 2}, "counts_mcm": {"111": 503, "000": 470, "100": 5, "001": 12, "010": 6, "011": 4}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[0, 0], [0, 1], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 3, "seed": [20261054, 3613290282, 6, 3], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 14, "layout": [4, 5, 6], "counts_fin": {"000": 407, "110": 375, "100": 75, "111": 46, "010": 60, "011": 1, "001": 32, "101": 4}, "counts_mcm": {"0": 494, "1": 506}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 13, "seed": [20261053, 3613290282, 0, 13], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 15, "layout": [4, 5, 6], "counts_fin": {"110": 484, "000": 438, "100": 23, "010": 18, "001": 20, "111": 12, "011": 2, "101": 3}, "counts_mcm": {"0": 519, "1": 481}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 17, "seed": [20261053, 3613290282, 2, 17], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 16, "layout": [4, 5, 6], "counts_fin": {"011": 40, "100": 409, "000": 62, "010": 352, "110": 89, "001": 5, "101": 37, "111": 6}, "counts_mcm": {"1": 471, "0": 529}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[2, 0], [3, 2], [2, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 7, "seed": [20261055, 3613290282, 4, 7], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": 0.28096091937238094, "order_seed": 20261062, "position": 17, "layout": [4, 5, 6], "counts_fin": {"010": 481, "100": 411, "000": 40, "011": 16, "110": 24, "101": 23, "001": 4, "111": 1}, "counts_mcm": {"0": 532, "1": 468}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 2, "seed": [20261053, 3613290282, 3, 2], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 18, "layout": [4, 5, 6], "counts_fin": {"111": 370, "011": 79, "110": 24, "101": 52, "001": 429, "000": 33, "010": 9, "100": 4}, "counts_mcm": {"111": 456, "011": 5, "000": 519, "001": 11, "100": 5, "010": 4}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 2, "seed": [20261054, 3613290282, 2, 2], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 19, "layout": [4, 5, 6], "counts_fin": {"001": 70, "101": 389, "011": 387, "100": 42, "010": 38, "111": 61, "110": 10, "000": 3}, "counts_mcm": {"0": 502, "1": 498}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 11, "seed": [20261053, 3613290282, 0, 11], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 20, "layout": [4, 5, 6], "counts_fin": {"001": 434, "101": 33, "011": 23, "111": 465, "000": 23, "110": 18, "100": 3, "010": 1}, "counts_mcm": {"1": 484, "0": 516}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 1, "seed": [20261053, 3613290282, 1, 1], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 21, "layout": [4, 5, 6], "counts_fin": {"111": 466, "001": 493, "101": 17, "011": 18, "110": 3, "010": 1, "000": 2}, "counts_mcm": {"101": 484, "010": 496, "111": 6, "110": 7, "011": 6, "100": 1}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 5, "seed": [20261053, 3613290282, 2, 5], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 22, "layout": [4, 5, 6], "counts_fin": {"100": 369, "000": 69, "010": 400, "110": 88, "101": 31, "111": 5, "001": 6, "011": 32}, "counts_mcm": {"0": 479, "1": 521}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[0, 2], [0, 0], [0, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 10, "seed": [20261053, 3613290282, 7, 10], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 23, "layout": [4, 5, 6], "counts_fin": {"110": 397, "010": 68, "000": 407, "100": 55, "011": 12, "001": 35, "111": 23, "101": 3}, "counts_mcm": {"011": 469, "100": 513, "110": 4, "101": 5, "111": 9}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[3, 1], [0, 1], [2, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 7, "seed": [20261054, 3613290282, 4, 7], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": 0.19933400475625357, "order_seed": 20261062, "position": 24, "layout": [4, 5, 6], "counts_fin": {"001": 455, "111": 456, "101": 30, "010": 2, "100": 6, "110": 13, "011": 26, "000": 12}, "counts_mcm": {"1": 499, "0": 501}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 0, "seed": [20261055, 3613290282, 1, 0], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 25, "layout": [4, 5, 6], "counts_fin": {"110": 462, "000": 480, "100": 17, "010": 27, "001": 9, "111": 4, "101": 1}, "counts_mcm": {"101": 477, "010": 492, "100": 1, "011": 11, "110": 15, "111": 4}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 5, "seed": [20261055, 3613290282, 1, 5], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 26, "layout": [4, 5, 6], "counts_fin": {"000": 478, "110": 472, "100": 37, "111": 4, "010": 5, "001": 4}, "counts_mcm": {"111": 494, "000": 482, "011": 3, "100": 8, "001": 9, "010": 4}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 9, "seed": [20261053, 3613290282, 1, 9], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 27, "layout": [4, 5, 6], "counts_fin": {"010": 496, "100": 439, "000": 31, "110": 19, "101": 9, "011": 6}, "counts_mcm": {"100": 508, "011": 460, "111": 9, "101": 14, "110": 8, "000": 1}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 7, "seed": [20261054, 3613290282, 0, 7], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": 0.19933400475625357, "order_seed": 20261062, "position": 28, "layout": [4, 5, 6], "counts_fin": {"110": 411, "000": 482, "001": 25, "111": 22, "010": 31, "100": 27, "011": 1, "101": 1}, "counts_mcm": {"1": 468, "0": 532}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 2, "seed": [20261053, 3613290282, 2, 2], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 29, "layout": [4, 5, 6], "counts_fin": {"101": 77, "001": 388, "110": 45, "000": 48, "011": 54, "111": 376, "100": 4, "010": 8}, "counts_mcm": {"1": 515, "0": 485}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 6, "seed": [20261056, 3613290282, 1, 6], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 30, "layout": [4, 5, 6], "counts_fin": {"000": 400, "010": 43, "110": 418, "100": 64, "001": 40, "111": 24, "101": 10, "011": 1}, "counts_mcm": {"1": 502, "0": 498}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 9, "seed": [20261054, 3613290282, 1, 9], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 31, "layout": [4, 5, 6], "counts_fin": {"011": 476, "101": 467, "111": 26, "001": 20, "100": 5, "010": 4, "000": 1, "110": 1}, "counts_mcm": {"110": 499, "001": 466, "011": 4, "111": 16, "010": 7, "101": 7, "000": 1}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[2, 2], [3, 3], [2, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 18, "seed": [20261053, 3613290282, 7, 18], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 32, "layout": [4, 5, 6], "counts_fin": {"100": 399, "010": 386, "000": 75, "011": 33, "110": 69, "101": 27, "111": 8, "001": 3}, "counts_mcm": {"011": 483, "100": 494, "111": 7, "101": 9, "110": 6, "000": 1}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[1, 0], [1, 1], [2, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 13, "seed": [20261053, 3613290282, 6, 13], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 33, "layout": [4, 5, 6], "counts_fin": {"001": 72, "011": 372, "101": 407, "111": 68, "010": 33, "100": 36, "110": 9, "000": 3}, "counts_mcm": {"1": 487, "0": 513}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[0, 0], [3, 1], [3, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 3, "seed": [20261055, 3613290282, 7, 3], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": -0.28096091937238094, "order_seed": 20261062, "position": 34, "layout": [4, 5, 6], "counts_fin": {"111": 386, "011": 60, "001": 405, "101": 57, "110": 40, "100": 3, "010": 11, "000": 38}, "counts_mcm": {"111": 486, "100": 7, "000": 485, "011": 5, "001": 11, "010": 6}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 5, "seed": [20261056, 3613290282, 0, 5], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 35, "layout": [4, 5, 6], "counts_fin": {"111": 481, "001": 485, "110": 5, "101": 19, "000": 4, "011": 5, "100": 1}, "counts_mcm": {"0": 495, "1": 505}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 5, "seed": [20261053, 3613290282, 1, 5], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 36, "layout": [4, 5, 6], "counts_fin": {"000": 459, "010": 17, "110": 485, "100": 24, "001": 9, "111": 4, "011": 1, "101": 1}, "counts_mcm": {"100": 478, "101": 8, "011": 497, "111": 11, "110": 3, "000": 2, "010": 1}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 2, "seed": [20261054, 3613290282, 1, 2], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 37, "layout": [4, 5, 6], "counts_fin": {"111": 8, "000": 472, "110": 484, "001": 4, "010": 25, "100": 7}, "counts_mcm": {"111": 504, "000": 475, "100": 5, "011": 3, "001": 12, "010": 1}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[0, 1], [1, 3], [0, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 4, "seed": [20261053, 3613290282, 7, 4], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 38, "layout": [4, 5, 6], "counts_fin": {"111": 25, "000": 382, "110": 399, "001": 37, "100": 65, "010": 76, "101": 6, "011": 10}, "counts_mcm": {"011": 495, "100": 482, "110": 7, "111": 6, "101": 10}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 0, "seed": [20261056, 3613290282, 0, 0], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 39, "layout": [4, 5, 6], "counts_fin": {"100": 469, "010": 498, "101": 3, "000": 24, "011": 2, "110": 4}, "counts_mcm": {"1": 488, "0": 512}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 5, "seed": [20261055, 3613290282, 2, 5], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 40, "layout": [4, 5, 6], "counts_fin": {"011": 402, "101": 368, "100": 36, "111": 74, "001": 72, "010": 35, "110": 7, "000": 6}, "counts_mcm": {"0": 507, "1": 493}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 9, "seed": [20261054, 3613290282, 3, 9], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": -0.19933400475625357, "order_seed": 20261062, "position": 41, "layout": [4, 5, 6], "counts_fin": {"011": 393, "111": 66, "001": 39, "101": 417, "100": 41, "010": 36, "110": 4, "000": 4}, "counts_mcm": {"111": 480, "000": 496, "001": 10, "010": 7, "100": 4, "011": 3}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[3, 0], [3, 2], [2, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 5, "seed": [20261054, 3613290282, 6, 5], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 42, "layout": [4, 5, 6], "counts_fin": {"110": 366, "000": 414, "100": 73, "010": 68, "111": 28, "001": 43, "101": 4, "011": 4}, "counts_mcm": {"1": 474, "0": 526}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[0, 1], [3, 1], [2, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 4, "seed": [20261053, 3613290282, 5, 4], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 43, "layout": [4, 5, 6], "counts_fin": {"101": 497, "001": 24, "011": 443, "100": 6, "111": 24, "010": 6}, "counts_mcm": {"100": 504, "011": 461, "111": 16, "110": 5, "101": 13, "000": 1}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[0, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 13, "seed": [20261053, 3613290282, 1, 13], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 44, "layout": [4, 5, 6], "counts_fin": {"101": 477, "011": 468, "111": 36, "100": 5, "010": 9, "001": 5}, "counts_mcm": {"000": 473, "011": 9, "111": 490, "001": 14, "100": 5, "010": 8, "110": 1}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 1, "seed": [20261053, 3613290282, 3, 1], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 45, "layout": [4, 5, 6], "counts_fin": {"000": 33, "111": 380, "101": 67, "001": 396, "011": 83, "110": 31, "100": 3, "010": 7}, "counts_mcm": {"010": 501, "101": 469, "100": 3, "110": 7, "001": 2, "111": 7, "011": 11}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[1, 1], [3, 2], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 14, "seed": [20261053, 3613290282, 7, 14], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 46, "layout": [4, 5, 6], "counts_fin": {"101": 378, "001": 76, "111": 60, "100": 36, "011": 398, "010": 37, "000": 10, "110": 5}, "counts_mcm": {"111": 478, "000": 505, "100": 4, "001": 6, "010": 4, "011": 3}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[0, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 11, "seed": [20261056, 3613290282, 1, 11], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 47, "layout": [4, 5, 6], "counts_fin": {"101": 423, "001": 58, "111": 60, "100": 26, "011": 397, "010": 29, "110": 5, "000": 2}, "counts_mcm": {"0": 501, "1": 499}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[2, 3], [1, 1], [2, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 3, "seed": [20261055, 3613290282, 4, 3], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": 0.28096091937238094, "order_seed": 20261062, "position": 48, "layout": [4, 5, 6], "counts_fin": {"110": 458, "000": 436, "001": 22, "010": 20, "100": 30, "111": 29, "101": 2, "011": 3}, "counts_mcm": {"0": 507, "1": 493}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 18, "seed": [20261053, 3613290282, 3, 18], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 49, "layout": [4, 5, 6], "counts_fin": {"000": 71, "100": 394, "010": 396, "101": 37, "110": 59, "011": 30, "001": 8, "111": 5}, "counts_mcm": {"000": 473, "100": 4, "111": 501, "011": 7, "010": 7, "001": 8}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 17, "seed": [20261056, 3613290282, 0, 17], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 50, "layout": [4, 5, 6], "counts_fin": {"111": 442, "001": 509, "101": 24, "110": 7, "000": 9, "011": 9}, "counts_mcm": {"0": 459, "1": 541}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 6, "seed": [20261054, 3613290282, 3, 6], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": 0.19933400475625357, "order_seed": 20261062, "position": 51, "layout": [4, 5, 6], "counts_fin": {"110": 438, "000": 360, "100": 76, "011": 5, "010": 57, "001": 36, "111": 25, "101": 3}, "counts_mcm": {"010": 524, "101": 452, "110": 10, "011": 9, "001": 1, "100": 1, "111": 3}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 5, "seed": [20261056, 3613290282, 1, 5], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 52, "layout": [4, 5, 6], "counts_fin": {"001": 378, "111": 432, "000": 34, "101": 67, "110": 27, "011": 56, "010": 2, "100": 4}, "counts_mcm": {"1": 480, "0": 520}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 4, "seed": [20261056, 3613290282, 0, 4], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 53, "layout": [4, 5, 6], "counts_fin": {"111": 484, "001": 485, "011": 16, "101": 13, "000": 2}, "counts_mcm": {"1": 504, "0": 496}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[2, 1], [1, 2], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 5, "seed": [20261054, 3613290282, 4, 5], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": 0.19933400475625357, "order_seed": 20261062, "position": 54, "layout": [4, 5, 6], "counts_fin": {"110": 468, "000": 428, "111": 21, "001": 19, "100": 37, "010": 22, "011": 2, "101": 3}, "counts_mcm": {"0": 524, "1": 476}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[0, 0], [0, 1], [1, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 4, "seed": [20261054, 3613290282, 6, 4], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 55, "layout": [4, 5, 6], "counts_fin": {"011": 368, "101": 403, "111": 67, "001": 74, "100": 36, "010": 32, "000": 10, "110": 10}, "counts_mcm": {"0": 487, "1": 513}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 7, "seed": [20261055, 3613290282, 3, 7], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": -0.28096091937238094, "order_seed": 20261062, "position": 56, "layout": [4, 5, 6], "counts_fin": {"011": 354, "101": 417, "001": 59, "110": 9, "100": 45, "111": 59, "010": 51, "000": 6}, "counts_mcm": {"011": 459, "100": 517, "111": 9, "110": 4, "101": 10, "000": 1}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 11, "seed": [20261053, 3613290282, 2, 11], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 57, "layout": [4, 5, 6], "counts_fin": {"101": 36, "010": 369, "110": 74, "111": 12, "100": 402, "000": 67, "011": 32, "001": 8}, "counts_mcm": {"0": 516, "1": 484}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 10, "seed": [20261053, 3613290282, 0, 10], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 58, "layout": [4, 5, 6], "counts_fin": {"110": 494, "100": 34, "000": 424, "111": 11, "010": 21, "001": 13, "101": 3}, "counts_mcm": {"0": 536, "1": 464}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 19, "seed": [20261053, 3613290282, 1, 19], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 59, "layout": [4, 5, 6], "counts_fin": {"011": 435, "101": 510, "111": 10, "001": 34, "100": 8, "010": 3}, "counts_mcm": {"001": 445, "110": 527, "000": 3, "111": 8, "011": 4, "101": 9, "010": 4}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[3, 2], [1, 3], [3, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 14, "seed": [20261053, 3613290282, 6, 14], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 60, "layout": [4, 5, 6], "counts_fin": {"100": 382, "110": 54, "010": 392, "000": 68, "101": 49, "011": 44, "111": 7, "001": 4}, "counts_mcm": {"1": 492, "0": 508}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 10, "seed": [20261056, 3613290282, 0, 10], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 61, "layout": [4, 5, 6], "counts_fin": {"111": 448, "001": 513, "101": 13, "011": 21, "000": 2, "110": 3}, "counts_mcm": {"1": 477, "0": 523}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 1, "seed": [20261056, 3613290282, 0, 1], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 62, "layout": [4, 5, 6], "counts_fin": {"000": 463, "110": 503, "010": 4, "100": 15, "111": 9, "001": 6}, "counts_mcm": {"1": 481, "0": 519}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[2, 3], [0, 3], [3, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 6, "seed": [20261054, 3613290282, 6, 6], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 63, "layout": [4, 5, 6], "counts_fin": {"101": 387, "001": 83, "111": 63, "011": 386, "100": 28, "010": 36, "000": 8, "110": 9}, "counts_mcm": {"1": 502, "0": 498}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[1, 0], [0, 2], [2, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 2, "seed": [20261054, 3613290282, 6, 2], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 64, "layout": [4, 5, 6], "counts_fin": {"110": 352, "000": 426, "010": 77, "111": 23, "100": 73, "001": 38, "101": 8, "011": 3}, "counts_mcm": {"1": 461, "0": 539}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 6, "seed": [20261053, 3613290282, 1, 6], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 65, "layout": [4, 5, 6], "counts_fin": {"101": 494, "011": 470, "111": 13, "010": 3, "001": 15, "100": 5}, "counts_mcm": {"100": 501, "011": 478, "110": 7, "111": 6, "101": 7, "000": 1}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 1, "seed": [20261054, 3613290282, 2, 1], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 66, "layout": [4, 5, 6], "counts_fin": {"101": 408, "011": 365, "001": 59, "111": 84, "110": 8, "100": 28, "010": 38, "000": 10}, "counts_mcm": {"0": 515, "1": 485}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 1, "seed": [20261056, 3613290282, 1, 1], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 67, "layout": [4, 5, 6], "counts_fin": {"000": 369, "110": 434, "001": 36, "010": 51, "100": 78, "111": 27, "101": 4, "011": 1}, "counts_mcm": {"1": 469, "0": 531}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 1, "seed": [20261054, 3613290282, 3, 1], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": -0.19933400475625357, "order_seed": 20261062, "position": 68, "layout": [4, 5, 6], "counts_fin": {"011": 71, "001": 351, "010": 9, "111": 419, "101": 69, "110": 40, "000": 28, "100": 13}, "counts_mcm": {"100": 510, "011": 451, "111": 16, "110": 13, "101": 7, "000": 3}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[3, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 13, "seed": [20261056, 3613290282, 1, 13], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 69, "layout": [4, 5, 6], "counts_fin": {"001": 364, "111": 413, "101": 85, "010": 6, "011": 59, "000": 31, "110": 35, "100": 7}, "counts_mcm": {"1": 479, "0": 521}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 6, "seed": [20261055, 3613290282, 3, 6], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": 0.28096091937238094, "order_seed": 20261062, "position": 70, "layout": [4, 5, 6], "counts_fin": {"011": 390, "101": 399, "100": 29, "001": 62, "010": 45, "111": 68, "000": 5, "110": 2}, "counts_mcm": {"100": 494, "011": 481, "111": 10, "101": 11, "000": 1, "110": 3}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[3, 0], [0, 1], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 6, "seed": [20261055, 3613290282, 5, 6], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 71, "layout": [4, 5, 6], "counts_fin": {"100": 473, "000": 23, "010": 464, "101": 5, "110": 25, "011": 8, "111": 2}, "counts_mcm": {"010": 481, "101": 492, "011": 12, "111": 6, "110": 8, "100": 1}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[3, 0], [0, 2], [1, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 5, "seed": [20261053, 3613290282, 6, 5], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 72, "layout": [4, 5, 6], "counts_fin": {"001": 421, "011": 67, "111": 372, "010": 11, "101": 56, "110": 33, "000": 37, "100": 3}, "counts_mcm": {"0": 520, "1": 480}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 16, "seed": [20261053, 3613290282, 3, 16], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 73, "layout": [4, 5, 6], "counts_fin": {"000": 387, "110": 417, "010": 65, "001": 34, "100": 64, "111": 23, "011": 6, "101": 4}, "counts_mcm": {"001": 467, "110": 508, "101": 11, "111": 4, "010": 5, "011": 4, "000": 1}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 2, "seed": [20261056, 3613290282, 1, 2], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 74, "layout": [4, 5, 6], "counts_fin": {"100": 431, "010": 387, "110": 62, "000": 52, "101": 33, "011": 24, "111": 8, "001": 3}, "counts_mcm": {"0": 521, "1": 479}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[2, 3], [3, 1], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 1, "seed": [20261053, 3613290282, 4, 1], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 75, "layout": [4, 5, 6], "counts_fin": {"110": 470, "000": 437, "010": 16, "100": 39, "111": 17, "011": 3, "001": 17, "101": 1}, "counts_mcm": {"0": 517, "1": 483}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 2, "seed": [20261053, 3613290282, 1, 2], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 76, "layout": [4, 5, 6], "counts_fin": {"001": 508, "111": 450, "011": 22, "000": 5, "110": 9, "101": 5, "010": 1}, "counts_mcm": {"000": 508, "111": 469, "100": 6, "010": 3, "001": 10, "011": 4}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[3, 3], [2, 3], [1, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 3, "seed": [20261054, 3613290282, 7, 3], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": -0.19933400475625357, "order_seed": 20261062, "position": 77, "layout": [4, 5, 6], "counts_fin": {"001": 420, "011": 63, "111": 386, "110": 31, "000": 30, "101": 63, "010": 2, "100": 5}, "counts_mcm": {"001": 503, "110": 477, "111": 12, "010": 2, "011": 5, "000": 1}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 6, "seed": [20261054, 3613290282, 2, 6], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 78, "layout": [4, 5, 6], "counts_fin": {"001": 36, "000": 380, "110": 385, "100": 80, "111": 45, "010": 61, "101": 9, "011": 4}, "counts_mcm": {"1": 492, "0": 508}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 1, "seed": [20261055, 3613290282, 2, 1], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 79, "layout": [4, 5, 6], "counts_fin": {"111": 438, "100": 8, "001": 351, "000": 34, "110": 31, "101": 87, "011": 49, "010": 2}, "counts_mcm": {"0": 552, "1": 448}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 18, "seed": [20261056, 3613290282, 0, 18], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 80, "layout": [4, 5, 6], "counts_fin": {"101": 456, "011": 513, "001": 15, "100": 8, "010": 4, "111": 4}, "counts_mcm": {"1": 477, "0": 523}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 5, "seed": [20261054, 3613290282, 3, 5], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": -0.19933400475625357, "order_seed": 20261062, "position": 81, "layout": [4, 5, 6], "counts_fin": {"001": 397, "101": 69, "000": 30, "111": 392, "011": 69, "110": 32, "010": 6, "100": 5}, "counts_mcm": {"110": 494, "001": 483, "111": 9, "101": 4, "011": 4, "010": 4, "000": 2}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 3, "seed": [20261056, 3613290282, 1, 3], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 82, "layout": [4, 5, 6], "counts_fin": {"000": 64, "110": 52, "100": 389, "010": 423, "111": 8, "011": 28, "101": 30, "001": 6}, "counts_mcm": {"1": 521, "0": 479}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[0, 1], [1, 3], [1, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 5, "seed": [20261055, 3613290282, 7, 5], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": -0.28096091937238094, "order_seed": 20261062, "position": 83, "layout": [4, 5, 6], "counts_fin": {"000": 369, "110": 425, "010": 55, "100": 69, "001": 33, "111": 38, "101": 4, "011": 7}, "counts_mcm": {"001": 443, "110": 527, "111": 13, "011": 7, "010": 6, "101": 4}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 8, "seed": [20261056, 3613290282, 0, 8], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 84, "layout": [4, 5, 6], "counts_fin": {"110": 515, "000": 450, "100": 23, "010": 4, "001": 5, "111": 3}, "counts_mcm": {"0": 532, "1": 468}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[1, 0], [2, 2], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 5, "seed": [20261055, 3613290282, 6, 5], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 85, "layout": [4, 5, 6], "counts_fin": {"110": 354, "010": 94, "000": 412, "111": 26, "101": 4, "100": 67, "001": 39, "011": 4}, "counts_mcm": {"1": 472, "0": 528}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[3, 0], [1, 1], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 2, "seed": [20261054, 3613290282, 7, 2], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": 0.19933400475625357, "order_seed": 20261062, "position": 86, "layout": [4, 5, 6], "counts_fin": {"000": 95, "010": 381, "100": 398, "001": 5, "110": 65, "011": 28, "101": 25, "111": 3}, "counts_mcm": {"001": 475, "110": 496, "011": 8, "111": 9, "101": 4, "010": 6, "000": 2}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 8, "seed": [20261053, 3613290282, 2, 8], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 87, "layout": [4, 5, 6], "counts_fin": {"111": 65, "101": 354, "011": 407, "000": 6, "010": 37, "110": 11, "001": 80, "100": 40}, "counts_mcm": {"1": 475, "0": 525}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 9, "seed": [20261054, 3613290282, 2, 9], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 88, "layout": [4, 5, 6], "counts_fin": {"000": 397, "011": 9, "110": 381, "010": 56, "111": 41, "100": 78, "001": 32, "101": 6}, "counts_mcm": {"1": 496, "0": 504}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 19, "seed": [20261056, 3613290282, 0, 19], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 89, "layout": [4, 5, 6], "counts_fin": {"111": 501, "001": 475, "110": 6, "000": 2, "011": 3, "101": 12, "100": 1}, "counts_mcm": {"0": 512, "1": 488}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 19, "seed": [20261053, 3613290282, 0, 19], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 90, "layout": [4, 5, 6], "counts_fin": {"011": 405, "101": 502, "010": 24, "001": 24, "111": 21, "110": 1, "100": 22, "000": 1}, "counts_mcm": {"1": 460, "0": 540}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[0, 1], [1, 1], [1, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 10, "seed": [20261053, 3613290282, 4, 10], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 91, "layout": [4, 5, 6], "counts_fin": {"001": 426, "011": 29, "111": 469, "101": 43, "000": 18, "110": 11, "010": 2, "100": 2}, "counts_mcm": {"1": 483, "0": 517}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[1, 1], [2, 2], [2, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 0, "seed": [20261053, 3613290282, 5, 0], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 92, "layout": [4, 5, 6], "counts_fin": {"100": 474, "010": 454, "110": 29, "011": 4, "000": 35, "101": 3, "001": 1}, "counts_mcm": {"101": 493, "010": 468, "110": 14, "011": 14, "111": 9, "100": 2}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[3, 2], [2, 1], [3, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 8, "seed": [20261054, 3613290282, 4, 8], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": -0.19933400475625357, "order_seed": 20261062, "position": 93, "layout": [4, 5, 6], "counts_fin": {"010": 465, "100": 431, "110": 24, "000": 35, "101": 15, "001": 3, "011": 25, "111": 2}, "counts_mcm": {"0": 521, "1": 479}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 3, "seed": [20261056, 3613290282, 0, 3], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 94, "layout": [4, 5, 6], "counts_fin": {"110": 447, "100": 14, "000": 515, "111": 9, "010": 13, "011": 1, "001": 1}, "counts_mcm": {"1": 480, "0": 520}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 7, "seed": [20261053, 3613290282, 3, 7], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 95, "layout": [4, 5, 6], "counts_fin": {"001": 427, "101": 57, "011": 56, "111": 380, "110": 36, "000": 34, "010": 4, "100": 6}, "counts_mcm": {"100": 510, "011": 474, "110": 5, "111": 6, "101": 5}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[0, 3], [1, 0], [2, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 0, "seed": [20261055, 3613290282, 5, 0], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 96, "layout": [4, 5, 6], "counts_fin": {"000": 457, "110": 492, "111": 14, "100": 23, "001": 4, "010": 10}, "counts_mcm": {"011": 466, "100": 514, "111": 8, "101": 7, "110": 5}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[3, 0], [3, 2], [3, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 6, "seed": [20261053, 3613290282, 7, 6], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 97, "layout": [4, 5, 6], "counts_fin": {"000": 414, "110": 380, "100": 87, "111": 21, "001": 19, "010": 68, "101": 4, "011": 7}, "counts_mcm": {"110": 513, "001": 466, "101": 3, "111": 9, "011": 8, "010": 1}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 4, "seed": [20261054, 3613290282, 2, 4], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 98, "layout": [4, 5, 6], "counts_fin": {"101": 376, "011": 384, "001": 65, "010": 39, "111": 87, "100": 42, "000": 4, "110": 3}, "counts_mcm": {"1": 508, "0": 492}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[0, 0], [3, 3], [0, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 2, "seed": [20261054, 3613290282, 5, 2], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 99, "layout": [4, 5, 6], "counts_fin": {"010": 450, "100": 507, "000": 12, "110": 19, "001": 1, "101": 5, "011": 6}, "counts_mcm": {"101": 463, "010": 514, "111": 8, "110": 10, "001": 1, "011": 4}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[3, 2], [0, 0], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 1, "seed": [20261055, 3613290282, 5, 1], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 100, "layout": [4, 5, 6], "counts_fin": {"101": 466, "011": 464, "010": 11, "111": 37, "001": 13, "100": 7, "110": 2}, "counts_mcm": {"000": 475, "111": 495, "001": 13, "011": 4, "010": 6, "100": 7}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[2, 3], [3, 1], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 1, "seed": [20261055, 3613290282, 4, 1], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": 0.28096091937238094, "order_seed": 20261062, "position": 101, "layout": [4, 5, 6], "counts_fin": {"110": 442, "010": 24, "000": 460, "001": 25, "111": 21, "100": 26, "011": 1, "101": 1}, "counts_mcm": {"0": 487, "1": 513}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 3, "seed": [20261053, 3613290282, 1, 3], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 102, "layout": [4, 5, 6], "counts_fin": {"010": 484, "100": 473, "000": 20, "011": 8, "110": 6, "101": 7, "111": 1, "001": 1}, "counts_mcm": {"001": 494, "110": 485, "011": 6, "111": 5, "010": 7, "101": 3}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[0, 2], [1, 1], [3, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 4, "seed": [20261054, 3613290282, 7, 4], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": 0.19933400475625357, "order_seed": 20261062, "position": 103, "layout": [4, 5, 6], "counts_fin": {"010": 397, "100": 395, "000": 78, "110": 62, "101": 21, "011": 32, "111": 3, "001": 12}, "counts_mcm": {"110": 506, "001": 463, "101": 5, "011": 7, "111": 13, "000": 4, "010": 2}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 8, "seed": [20261054, 3613290282, 0, 8], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": -0.19933400475625357, "order_seed": 20261062, "position": 104, "layout": [4, 5, 6], "counts_fin": {"110": 443, "000": 453, "101": 4, "100": 29, "111": 26, "001": 25, "010": 18, "011": 2}, "counts_mcm": {"0": 492, "1": 508}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 5, "seed": [20261053, 3613290282, 0, 5], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 105, "layout": [4, 5, 6], "counts_fin": {"001": 437, "111": 472, "101": 26, "110": 16, "100": 1, "011": 30, "000": 17, "010": 1}, "counts_mcm": {"0": 478, "1": 522}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[1, 0], [1, 1], [1, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 17, "seed": [20261053, 3613290282, 7, 17], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 106, "layout": [4, 5, 6], "counts_fin": {"001": 406, "111": 401, "011": 50, "101": 72, "100": 9, "000": 29, "010": 8, "110": 25}, "counts_mcm": {"011": 490, "100": 479, "111": 12, "110": 7, "101": 10, "000": 2}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[0, 0], [0, 1], [0, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 6, "seed": [20261055, 3613290282, 7, 6], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": 0.28096091937238094, "order_seed": 20261062, "position": 107, "layout": [4, 5, 6], "counts_fin": {"110": 64, "011": 34, "010": 397, "100": 383, "000": 74, "001": 6, "101": 36, "111": 6}, "counts_mcm": {"100": 474, "011": 497, "110": 4, "111": 11, "101": 14}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 13, "seed": [20261056, 3613290282, 0, 13], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 108, "layout": [4, 5, 6], "counts_fin": {"001": 515, "111": 449, "011": 20, "110": 4, "000": 3, "101": 8, "010": 1}, "counts_mcm": {"0": 527, "1": 473}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[1, 2], [3, 3], [3, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 13, "seed": [20261053, 3613290282, 4, 13], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 109, "layout": [4, 5, 6], "counts_fin": {"000": 410, "110": 489, "010": 19, "100": 36, "011": 4, "111": 24, "001": 17, "101": 1}, "counts_mcm": {"1": 461, "0": 539}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[1, 2], [2, 3], [3, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 0, "seed": [20261053, 3613290282, 4, 0], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 110, "layout": [4, 5, 6], "counts_fin": {"001": 450, "111": 443, "101": 41, "011": 26, "100": 2, "000": 21, "110": 17}, "counts_mcm": {"1": 511, "0": 489}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[3, 2], [2, 3], [1, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 8, "seed": [20261053, 3613290282, 5, 8], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 111, "layout": [4, 5, 6], "counts_fin": {"001": 429, "111": 518, "110": 6, "101": 33, "011": 8, "000": 6}, "counts_mcm": {"111": 448, "000": 529, "011": 5, "001": 8, "100": 7, "010": 3}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 2, "seed": [20261054, 3613290282, 3, 2], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": 0.19933400475625357, "order_seed": 20261062, "position": 112, "layout": [4, 5, 6], "counts_fin": {"110": 399, "000": 408, "111": 38, "001": 24, "100": 75, "010": 46, "011": 7, "101": 3}, "counts_mcm": {"000": 492, "111": 491, "100": 4, "011": 3, "001": 6, "010": 4}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[1, 3], [1, 3], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 13, "seed": [20261053, 3613290282, 7, 13], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 113, "layout": [4, 5, 6], "counts_fin": {"100": 392, "010": 400, "110": 63, "011": 31, "000": 65, "101": 34, "111": 5, "001": 10}, "counts_mcm": {"100": 474, "011": 491, "111": 15, "101": 13, "110": 4, "000": 3}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 3, "seed": [20261053, 3613290282, 2, 3], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 114, "layout": [4, 5, 6], "counts_fin": {"000": 354, "110": 416, "111": 39, "001": 36, "101": 13, "100": 75, "010": 58, "011": 9}, "counts_mcm": {"1": 459, "0": 541}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 9, "seed": [20261055, 3613290282, 3, 9], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": -0.28096091937238094, "order_seed": 20261062, "position": 115, "layout": [4, 5, 6], "counts_fin": {"110": 354, "100": 66, "000": 416, "101": 8, "010": 63, "111": 41, "001": 50, "011": 2}, "counts_mcm": {"011": 445, "100": 526, "000": 2, "101": 6, "110": 9, "111": 12}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[0, 2], [2, 1], [1, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 11, "seed": [20261053, 3613290282, 7, 11], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 116, "layout": [4, 5, 6], "counts_fin": {"101": 390, "011": 422, "010": 25, "111": 57, "001": 64, "100": 31, "000": 5, "110": 6}, "counts_mcm": {"011": 473, "100": 504, "110": 4, "111": 8, "101": 10, "000": 1}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 4, "seed": [20261056, 3613290282, 1, 4], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 117, "layout": [4, 5, 6], "counts_fin": {"101": 406, "111": 45, "010": 35, "011": 415, "001": 63, "100": 28, "110": 3, "000": 5}, "counts_mcm": {"1": 493, "0": 507}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 3, "seed": [20261055, 3613290282, 3, 3], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": -0.28096091937238094, "order_seed": 20261062, "position": 118, "layout": [4, 5, 6], "counts_fin": {"110": 404, "111": 42, "000": 374, "100": 80, "001": 41, "011": 8, "010": 49, "101": 2}, "counts_mcm": {"010": 497, "101": 470, "110": 6, "011": 18, "111": 7, "100": 1, "001": 1}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[1, 2], [1, 0], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 3, "seed": [20261053, 3613290282, 4, 3], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 119, "layout": [4, 5, 6], "counts_fin": {"101": 412, "001": 38, "011": 489, "100": 21, "111": 20, "000": 4, "010": 15, "110": 1}, "counts_mcm": {"1": 464, "0": 536}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[3, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 9, "seed": [20261053, 3613290282, 3, 9], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 120, "layout": [4, 5, 6], "counts_fin": {"101": 77, "111": 417, "000": 32, "001": 394, "011": 52, "110": 19, "100": 5, "010": 4}, "counts_mcm": {"100": 495, "011": 481, "101": 7, "110": 8, "111": 8, "000": 1}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 5, "seed": [20261054, 3613290282, 1, 5], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 121, "layout": [4, 5, 6], "counts_fin": {"111": 495, "001": 447, "011": 5, "101": 40, "000": 5, "110": 8}, "counts_mcm": {"000": 512, "111": 456, "010": 5, "001": 12, "100": 10, "011": 5}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[1, 0], [3, 2], [0, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 5, "seed": [20261053, 3613290282, 5, 5], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 122, "layout": [4, 5, 6], "counts_fin": {"100": 485, "010": 453, "011": 5, "000": 36, "111": 1, "101": 9, "110": 11}, "counts_mcm": {"111": 506, "000": 464, "011": 8, "001": 9, "010": 6, "110": 1, "100": 5, "101": 1}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 8, "seed": [20261054, 3613290282, 1, 8], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 123, "layout": [4, 5, 6], "counts_fin": {"010": 463, "100": 479, "110": 12, "000": 31, "101": 6, "011": 8, "111": 1}, "counts_mcm": {"010": 480, "101": 493, "110": 8, "111": 7, "011": 11, "001": 1}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 14, "seed": [20261053, 3613290282, 0, 14], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 124, "layout": [4, 5, 6], "counts_fin": {"101": 457, "010": 24, "011": 459, "001": 17, "100": 17, "111": 26}, "counts_mcm": {"0": 491, "1": 509}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[3, 3], [2, 0], [1, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 7, "seed": [20261055, 3613290282, 6, 7], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 125, "layout": [4, 5, 6], "counts_fin": {"110": 415, "100": 73, "000": 350, "101": 7, "001": 41, "111": 41, "010": 69, "011": 4}, "counts_mcm": {"0": 527, "1": 473}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[0, 0], [3, 2], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 9, "seed": [20261053, 3613290282, 5, 9], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 126, "layout": [4, 5, 6], "counts_fin": {"000": 464, "110": 485, "100": 30, "010": 12, "001": 6, "111": 3}, "counts_mcm": {"101": 471, "010": 504, "001": 2, "110": 10, "111": 5, "011": 8}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 8, "seed": [20261053, 3613290282, 3, 8], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 127, "layout": [4, 5, 6], "counts_fin": {"000": 417, "110": 395, "111": 32, "001": 21, "101": 4, "010": 55, "100": 70, "011": 6}, "counts_mcm": {"011": 493, "100": 483, "110": 6, "111": 6, "101": 9, "000": 2, "001": 1}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 4, "seed": [20261053, 3613290282, 0, 4], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 128, "layout": [4, 5, 6], "counts_fin": {"100": 429, "000": 32, "010": 485, "101": 14, "011": 19, "110": 18, "001": 2, "111": 1}, "counts_mcm": {"1": 473, "0": 527}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 4, "seed": [20261055, 3613290282, 3, 4], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": 0.28096091937238094, "order_seed": 20261062, "position": 129, "layout": [4, 5, 6], "counts_fin": {"111": 403, "101": 54, "001": 402, "000": 32, "110": 40, "011": 62, "010": 3, "100": 4}, "counts_mcm": {"110": 494, "001": 475, "011": 4, "111": 8, "010": 6, "101": 12, "000": 1}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[0, 1], [2, 0], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 8, "seed": [20261054, 3613290282, 5, 8], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 130, "layout": [4, 5, 6], "counts_fin": {"110": 513, "000": 422, "100": 26, "010": 23, "001": 8, "111": 6, "101": 2}, "counts_mcm": {"110": 539, "001": 434, "111": 15, "101": 5, "000": 1, "011": 5, "010": 1}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[3, 1], [3, 0], [3, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 1, "seed": [20261053, 3613290282, 7, 1], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 131, "layout": [4, 5, 6], "counts_fin": {"101": 412, "011": 379, "111": 66, "001": 59, "010": 32, "000": 4, "100": 37, "110": 11}, "counts_mcm": {"010": 506, "101": 454, "111": 12, "011": 14, "110": 12, "001": 2}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 19, "seed": [20261053, 3613290282, 3, 19], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 132, "layout": [4, 5, 6], "counts_fin": {"100": 406, "010": 388, "110": 68, "000": 60, "101": 32, "011": 35, "001": 8, "111": 3}, "counts_mcm": {"100": 489, "011": 485, "110": 8, "101": 7, "111": 11}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[0, 0], [2, 3], [0, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 0, "seed": [20261055, 3613290282, 4, 0], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": -0.28096091937238094, "order_seed": 20261062, "position": 133, "layout": [4, 5, 6], "counts_fin": {"111": 427, "001": 463, "101": 34, "110": 25, "000": 29, "011": 22}, "counts_mcm": {"0": 480, "1": 520}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 2, "seed": [20261055, 3613290282, 0, 2], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": -0.28096091937238094, "order_seed": 20261062, "position": 134, "layout": [4, 5, 6], "counts_fin": {"010": 481, "100": 418, "110": 23, "000": 25, "011": 33, "101": 18, "001": 2}, "counts_mcm": {"1": 542, "0": 458}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 5, "seed": [20261055, 3613290282, 0, 5], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": 0.28096091937238094, "order_seed": 20261062, "position": 135, "layout": [4, 5, 6], "counts_fin": {"100": 25, "011": 449, "101": 447, "001": 26, "010": 32, "111": 16, "110": 3, "000": 2}, "counts_mcm": {"1": 503, "0": 497}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 16, "seed": [20261053, 3613290282, 2, 16], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 136, "layout": [4, 5, 6], "counts_fin": {"000": 39, "111": 396, "110": 36, "001": 384, "101": 65, "011": 70, "100": 4, "010": 6}, "counts_mcm": {"0": 486, "1": 514}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[2, 0], [2, 3], [0, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 15, "seed": [20261053, 3613290282, 7, 15], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 137, "layout": [4, 5, 6], "counts_fin": {"111": 405, "000": 31, "001": 385, "101": 73, "110": 31, "011": 63, "010": 6, "100": 6}, "counts_mcm": {"001": 489, "110": 484, "101": 7, "111": 9, "011": 4, "010": 6, "000": 1}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[3, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 3, "seed": [20261053, 3613290282, 3, 3], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 138, "layout": [4, 5, 6], "counts_fin": {"111": 376, "001": 426, "101": 67, "011": 52, "000": 28, "110": 40, "010": 9, "100": 2}, "counts_mcm": {"001": 457, "110": 518, "011": 6, "101": 5, "010": 6, "111": 7, "000": 1}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[0, 0], [2, 3], [1, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 4, "seed": [20261055, 3613290282, 4, 4], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": -0.28096091937238094, "order_seed": 20261062, "position": 139, "layout": [4, 5, 6], "counts_fin": {"101": 416, "011": 462, "100": 30, "010": 24, "001": 43, "111": 21, "000": 3, "110": 1}, "counts_mcm": {"1": 482, "0": 518}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[1, 2], [3, 0], [3, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 12, "seed": [20261053, 3613290282, 5, 12], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 140, "layout": [4, 5, 6], "counts_fin": {"101": 451, "011": 494, "111": 31, "100": 9, "001": 12, "010": 3}, "counts_mcm": {"000": 460, "111": 516, "001": 12, "100": 6, "011": 3, "010": 3}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 6, "seed": [20261055, 3613290282, 2, 6], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 141, "layout": [4, 5, 6], "counts_fin": {"011": 69, "101": 81, "001": 342, "111": 435, "100": 7, "000": 28, "010": 6, "110": 32}, "counts_mcm": {"1": 448, "0": 552}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[3, 2], [0, 3], [2, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 17, "seed": [20261053, 3613290282, 6, 17], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 142, "layout": [4, 5, 6], "counts_fin": {"001": 417, "111": 353, "101": 73, "011": 57, "110": 42, "000": 39, "010": 11, "100": 8}, "counts_mcm": {"0": 529, "1": 471}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[2, 1], [1, 3], [3, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 3, "seed": [20261053, 3613290282, 6, 3], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 143, "layout": [4, 5, 6], "counts_fin": {"110": 42, "101": 67, "001": 399, "011": 69, "111": 377, "000": 37, "010": 4, "100": 5}, "counts_mcm": {"1": 506, "0": 494}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[0, 0], [1, 1], [0, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 11, "seed": [20261053, 3613290282, 4, 11], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 144, "layout": [4, 5, 6], "counts_fin": {"111": 443, "001": 457, "011": 32, "101": 36, "000": 16, "110": 15, "100": 1}, "counts_mcm": {"0": 485, "1": 515}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[3, 1], [1, 1], [2, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 8, "seed": [20261053, 3613290282, 7, 8], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 145, "layout": [4, 5, 6], "counts_fin": {"000": 38, "001": 406, "111": 403, "101": 67, "011": 59, "110": 21, "010": 6}, "counts_mcm": {"010": 491, "101": 485, "110": 9, "011": 8, "111": 7}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[0, 1], [2, 1], [1, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 4, "seed": [20261055, 3613290282, 7, 4], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": 0.28096091937238094, "order_seed": 20261062, "position": 146, "layout": [4, 5, 6], "counts_fin": {"100": 415, "000": 69, "010": 374, "110": 56, "001": 8, "101": 39, "011": 36, "111": 3}, "counts_mcm": {"110": 503, "001": 472, "111": 13, "010": 4, "011": 4, "101": 3, "000": 1}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 6, "seed": [20261053, 3613290282, 0, 6], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 147, "layout": [4, 5, 6], "counts_fin": {"100": 444, "010": 455, "111": 3, "000": 41, "110": 22, "011": 14, "101": 20, "001": 1}, "counts_mcm": {"1": 506, "0": 494}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[1, 1], [0, 0], [2, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 2, "seed": [20261055, 3613290282, 7, 2], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": 0.28096091937238094, "order_seed": 20261062, "position": 148, "layout": [4, 5, 6], "counts_fin": {"001": 358, "111": 421, "110": 53, "011": 61, "101": 64, "100": 7, "000": 28, "010": 8}, "counts_mcm": {"001": 437, "110": 528, "111": 15, "101": 8, "010": 8, "011": 2, "000": 2}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[3, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 0, "seed": [20261053, 3613290282, 1, 0], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 149, "layout": [4, 5, 6], "counts_fin": {"000": 463, "110": 478, "010": 18, "001": 6, "100": 24, "111": 9, "101": 1, "011": 1}, "counts_mcm": {"001": 466, "110": 502, "011": 7, "101": 5, "111": 12, "010": 8}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[2, 3], [3, 3], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 2, "seed": [20261055, 3613290282, 4, 2], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": -0.28096091937238094, "order_seed": 20261062, "position": 150, "layout": [4, 5, 6], "counts_fin": {"011": 478, "101": 416, "001": 41, "010": 25, "100": 21, "111": 16, "000": 2, "110": 1}, "counts_mcm": {"0": 534, "1": 466}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[2, 3], [3, 2], [0, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 9, "seed": [20261055, 3613290282, 6, 9], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 151, "layout": [4, 5, 6], "counts_fin": {"011": 391, "111": 66, "101": 376, "001": 65, "000": 7, "010": 42, "100": 42, "110": 11}, "counts_mcm": {"1": 515, "0": 485}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[1, 3], [2, 3], [0, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 7, "seed": [20261053, 3613290282, 4, 7], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 152, "layout": [4, 5, 6], "counts_fin": {"011": 474, "101": 430, "001": 28, "111": 25, "100": 22, "000": 1, "010": 18, "110": 2}, "counts_mcm": {"0": 511, "1": 489}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[1, 0], [2, 1], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 3, "seed": [20261055, 3613290282, 6, 3], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 153, "layout": [4, 5, 6], "counts_fin": {"111": 411, "101": 73, "000": 37, "001": 375, "100": 7, "110": 35, "011": 56, "010": 6}, "counts_mcm": {"0": 527, "1": 473}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 14, "seed": [20261056, 3613290282, 0, 14], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 154, "layout": [4, 5, 6], "counts_fin": {"100": 537, "010": 428, "000": 9, "110": 19, "101": 4, "011": 2, "111": 1}, "counts_mcm": {"0": 547, "1": 453}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 19, "seed": [20261053, 3613290282, 2, 19], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 155, "layout": [4, 5, 6], "counts_fin": {"111": 408, "110": 30, "000": 42, "011": 60, "001": 379, "100": 6, "101": 67, "010": 8}, "counts_mcm": {"0": 511, "1": 489}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 14, "seed": [20261056, 3613290282, 1, 14], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 156, "layout": [4, 5, 6], "counts_fin": {"100": 408, "110": 54, "010": 404, "111": 6, "000": 66, "011": 29, "101": 25, "001": 8}, "counts_mcm": {"1": 509, "0": 491}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 12, "seed": [20261056, 3613290282, 1, 12], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 157, "layout": [4, 5, 6], "counts_fin": {"111": 421, "001": 395, "011": 48, "101": 62, "100": 8, "110": 35, "000": 29, "010": 2}, "counts_mcm": {"0": 515, "1": 485}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 4, "seed": [20261055, 3613290282, 0, 4], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": -0.28096091937238094, "order_seed": 20261062, "position": 158, "layout": [4, 5, 6], "counts_fin": {"111": 441, "001": 459, "101": 32, "000": 25, "110": 26, "011": 15, "010": 2}, "counts_mcm": {"0": 486, "1": 514}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 14, "seed": [20261053, 3613290282, 1, 14], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 159, "layout": [4, 5, 6], "counts_fin": {"001": 521, "111": 421, "101": 14, "110": 5, "000": 4, "011": 34, "100": 1}, "counts_mcm": {"010": 539, "101": 445, "011": 6, "110": 7, "111": 2, "100": 1}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 6, "seed": [20261055, 3613290282, 0, 6], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": -0.28096091937238094, "order_seed": 20261062, "position": 160, "layout": [4, 5, 6], "counts_fin": {"110": 470, "001": 23, "000": 425, "010": 21, "111": 32, "100": 25, "101": 3, "011": 1}, "counts_mcm": {"1": 534, "0": 466}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 14, "seed": [20261053, 3613290282, 2, 14], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 161, "layout": [4, 5, 6], "counts_fin": {"010": 395, "100": 375, "011": 41, "000": 65, "101": 41, "110": 64, "001": 11, "111": 8}, "counts_mcm": {"1": 509, "0": 491}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[0, 3], [2, 3], [1, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 7, "seed": [20261055, 3613290282, 7, 7], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": -0.28096091937238094, "order_seed": 20261062, "position": 162, "layout": [4, 5, 6], "counts_fin": {"010": 388, "100": 405, "101": 45, "110": 60, "000": 58, "011": 36, "001": 3, "111": 5}, "counts_mcm": {"011": 479, "100": 498, "111": 9, "101": 7, "110": 6, "000": 1}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[0, 0], [0, 0], [3, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 8, "seed": [20261055, 3613290282, 7, 8], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": 0.28096091937238094, "order_seed": 20261062, "position": 163, "layout": [4, 5, 6], "counts_fin": {"111": 27, "110": 403, "001": 36, "100": 61, "000": 401, "011": 9, "010": 56, "101": 7}, "counts_mcm": {"011": 485, "100": 485, "111": 12, "101": 13, "110": 4, "000": 1}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 7, "seed": [20261055, 3613290282, 1, 7], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 164, "layout": [4, 5, 6], "counts_fin": {"011": 476, "101": 465, "001": 30, "010": 4, "111": 14, "110": 2, "100": 7, "000": 2}, "counts_mcm": {"000": 481, "111": 492, "010": 5, "001": 12, "100": 5, "011": 5}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[0, 3], [0, 3], [1, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 0, "seed": [20261055, 3613290282, 7, 0], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": 0.28096091937238094, "order_seed": 20261062, "position": 165, "layout": [4, 5, 6], "counts_fin": {"110": 409, "000": 380, "010": 50, "111": 42, "001": 37, "100": 68, "011": 5, "101": 9}, "counts_mcm": {"000": 503, "111": 475, "011": 7, "100": 4, "010": 3, "001": 8}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[2, 1], [3, 0], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 9, "seed": [20261054, 3613290282, 4, 9], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": 0.19933400475625357, "order_seed": 20261062, "position": 166, "layout": [4, 5, 6], "counts_fin": {"100": 465, "010": 424, "011": 26, "000": 30, "110": 27, "101": 20, "001": 5, "111": 3}, "counts_mcm": {"0": 508, "1": 492}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[0, 3], [3, 3], [1, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 9, "seed": [20261055, 3613290282, 4, 9], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": 0.28096091937238094, "order_seed": 20261062, "position": 167, "layout": [4, 5, 6], "counts_fin": {"101": 26, "111": 461, "001": 424, "011": 40, "000": 23, "110": 22, "100": 4}, "counts_mcm": {"1": 523, "0": 477}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[2, 1], [2, 3], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 16, "seed": [20261053, 3613290282, 6, 16], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 168, "layout": [4, 5, 6], "counts_fin": {"111": 413, "001": 362, "100": 4, "101": 70, "110": 38, "011": 74, "000": 34, "010": 5}, "counts_mcm": {"0": 525, "1": 475}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 3, "seed": [20261055, 3613290282, 1, 3], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 169, "layout": [4, 5, 6], "counts_fin": {"111": 480, "001": 472, "110": 10, "011": 19, "000": 7, "101": 11, "100": 1}, "counts_mcm": {"101": 501, "010": 483, "111": 3, "011": 7, "110": 6}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[3, 2], [0, 1], [1, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 2, "seed": [20261053, 3613290282, 4, 2], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 170, "layout": [4, 5, 6], "counts_fin": {"100": 441, "010": 465, "000": 30, "011": 12, "110": 28, "101": 22, "111": 1, "001": 1}, "counts_mcm": {"1": 502, "0": 498}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[0, 0], [0, 1], [1, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 1, "seed": [20261054, 3613290282, 6, 1], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 171, "layout": [4, 5, 6], "counts_fin": {"001": 396, "111": 362, "101": 97, "011": 65, "000": 35, "110": 29, "100": 9, "010": 7}, "counts_mcm": {"1": 523, "0": 477}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 3, "seed": [20261054, 3613290282, 1, 3], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 172, "layout": [4, 5, 6], "counts_fin": {"110": 489, "000": 462, "100": 30, "111": 8, "001": 7, "010": 3, "101": 1}, "counts_mcm": {"000": 496, "111": 479, "001": 8, "010": 5, "101": 1, "100": 4, "011": 7}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[1, 1], [1, 0], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 6, "seed": [20261054, 3613290282, 4, 6], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": -0.19933400475625357, "order_seed": 20261062, "position": 173, "layout": [4, 5, 6], "counts_fin": {"101": 480, "100": 26, "011": 416, "111": 32, "001": 26, "010": 17, "110": 2, "000": 1}, "counts_mcm": {"0": 530, "1": 470}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 13, "seed": [20261053, 3613290282, 3, 13], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 174, "layout": [4, 5, 6], "counts_fin": {"000": 446, "110": 376, "100": 52, "010": 64, "011": 3, "001": 20, "111": 32, "101": 7}, "counts_mcm": {"010": 516, "101": 456, "111": 6, "011": 6, "110": 15, "001": 1}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 2, "seed": [20261053, 3613290282, 0, 2], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 175, "layout": [4, 5, 6], "counts_fin": {"110": 467, "000": 448, "101": 4, "111": 16, "100": 23, "001": 17, "010": 23, "011": 2}, "counts_mcm": {"0": 506, "1": 494}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 12, "seed": [20261056, 3613290282, 0, 12], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 176, "layout": [4, 5, 6], "counts_fin": {"110": 489, "000": 472, "111": 3, "100": 23, "001": 6, "010": 7}, "counts_mcm": {"0": 501, "1": 499}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[0, 1], [3, 1], [0, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 3, "seed": [20261053, 3613290282, 7, 3], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 177, "layout": [4, 5, 6], "counts_fin": {"011": 385, "101": 385, "001": 77, "000": 10, "010": 31, "111": 80, "100": 28, "110": 4}, "counts_mcm": {"011": 487, "100": 480, "101": 12, "111": 14, "110": 4, "000": 3}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 0, "seed": [20261053, 3613290282, 0, 0], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 178, "layout": [4, 5, 6], "counts_fin": {"010": 497, "100": 426, "110": 21, "101": 10, "000": 30, "011": 13, "001": 3}, "counts_mcm": {"0": 533, "1": 467}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 8, "seed": [20261054, 3613290282, 2, 8], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 179, "layout": [4, 5, 6], "counts_fin": {"110": 372, "100": 63, "111": 36, "000": 407, "010": 65, "001": 40, "011": 9, "101": 8}, "counts_mcm": {"0": 475, "1": 525}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 9, "seed": [20261053, 3613290282, 0, 9], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 180, "layout": [4, 5, 6], "counts_fin": {"100": 467, "010": 443, "011": 15, "000": 28, "101": 15, "110": 30, "111": 1, "001": 1}, "counts_mcm": {"0": 510, "1": 490}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 16, "seed": [20261053, 3613290282, 1, 16], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 181, "layout": [4, 5, 6], "counts_fin": {"011": 460, "101": 490, "001": 14, "100": 8, "111": 23, "010": 3, "110": 2}, "counts_mcm": {"101": 473, "010": 498, "111": 6, "110": 13, "011": 7, "001": 3}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 11, "seed": [20261056, 3613290282, 0, 11], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 182, "layout": [4, 5, 6], "counts_fin": {"100": 509, "010": 459, "101": 3, "011": 4, "000": 12, "111": 2, "110": 11}, "counts_mcm": {"0": 517, "1": 483}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[1, 3], [0, 2], [2, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 18, "seed": [20261053, 3613290282, 5, 18], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 183, "layout": [4, 5, 6], "counts_fin": {"110": 463, "000": 478, "100": 25, "001": 3, "010": 20, "111": 9, "011": 2}, "counts_mcm": {"001": 484, "110": 491, "111": 11, "010": 3, "101": 2, "011": 8, "000": 1}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[0, 1], [2, 0], [2, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 6, "seed": [20261053, 3613290282, 4, 6], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 184, "layout": [4, 5, 6], "counts_fin": {"111": 394, "001": 499, "101": 31, "011": 29, "110": 24, "000": 21, "010": 2}, "counts_mcm": {"1": 457, "0": 543}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 7, "seed": [20261053, 3613290282, 2, 7], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 185, "layout": [4, 5, 6], "counts_fin": {"100": 419, "010": 381, "000": 73, "011": 33, "110": 50, "001": 6, "101": 34, "111": 4}, "counts_mcm": {"1": 514, "0": 486}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 7, "seed": [20261055, 3613290282, 2, 7], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 186, "layout": [4, 5, 6], "counts_fin": {"011": 400, "010": 42, "111": 66, "101": 369, "001": 70, "100": 39, "000": 7, "110": 7}, "counts_mcm": {"0": 502, "1": 498}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[0, 3], [1, 3], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 1, "seed": [20261054, 3613290282, 4, 1], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": 0.19933400475625357, "order_seed": 20261062, "position": 187, "layout": [4, 5, 6], "counts_fin": {"111": 469, "001": 434, "000": 22, "011": 19, "101": 28, "110": 25, "100": 3}, "counts_mcm": {"0": 514, "1": 486}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 0, "seed": [20261053, 3613290282, 2, 0], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 188, "layout": [4, 5, 6], "counts_fin": {"000": 373, "010": 50, "110": 407, "001": 48, "111": 34, "100": 73, "101": 8, "011": 7}, "counts_mcm": {"1": 493, "0": 507}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 7, "seed": [20261055, 3613290282, 0, 7], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": 0.28096091937238094, "order_seed": 20261062, "position": 189, "layout": [4, 5, 6], "counts_fin": {"011": 28, "100": 450, "010": 443, "000": 31, "101": 25, "110": 23}, "counts_mcm": {"1": 512, "0": 488}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 1, "seed": [20261053, 3613290282, 0, 1], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 190, "layout": [4, 5, 6], "counts_fin": {"010": 428, "100": 478, "001": 1, "110": 33, "111": 4, "101": 15, "011": 12, "000": 29}, "counts_mcm": {"1": 476, "0": 524}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 4, "seed": [20261054, 3613290282, 0, 4], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": -0.19933400475625357, "order_seed": 20261062, "position": 191, "layout": [4, 5, 6], "counts_fin": {"110": 442, "000": 449, "010": 24, "100": 33, "001": 21, "111": 27, "011": 2, "101": 2}, "counts_mcm": {"1": 505, "0": 495}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 4, "seed": [20261055, 3613290282, 1, 4], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 192, "layout": [4, 5, 6], "counts_fin": {"011": 462, "101": 481, "001": 21, "111": 22, "010": 6, "110": 2, "100": 6}, "counts_mcm": {"101": 483, "010": 489, "111": 9, "110": 9, "011": 6, "001": 3, "100": 1}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 17, "seed": [20261056, 3613290282, 1, 17], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 193, "layout": [4, 5, 6], "counts_fin": {"010": 412, "100": 402, "110": 42, "000": 73, "011": 32, "101": 22, "001": 8, "111": 9}, "counts_mcm": {"0": 511, "1": 489}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 16, "seed": [20261053, 3613290282, 0, 16], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 194, "layout": [4, 5, 6], "counts_fin": {"101": 487, "011": 417, "010": 15, "001": 27, "111": 31, "100": 20, "000": 2, "110": 1}, "counts_mcm": {"0": 534, "1": 466}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[0, 3], [2, 3], [3, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 7, "seed": [20261054, 3613290282, 5, 7], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 195, "layout": [4, 5, 6], "counts_fin": {"111": 498, "001": 445, "101": 25, "000": 7, "011": 14, "110": 10, "010": 1}, "counts_mcm": {"001": 510, "110": 467, "000": 2, "111": 6, "011": 7, "010": 4, "101": 4}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[1, 3], [3, 1], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 3, "seed": [20261053, 3613290282, 5, 3], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 196, "layout": [4, 5, 6], "counts_fin": {"000": 465, "110": 472, "100": 31, "010": 12, "001": 10, "111": 9, "011": 1}, "counts_mcm": {"011": 481, "100": 497, "101": 11, "110": 7, "111": 4}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 1, "seed": [20261055, 3613290282, 1, 1], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 197, "layout": [4, 5, 6], "counts_fin": {"111": 528, "001": 419, "101": 37, "110": 4, "011": 3, "100": 3, "000": 6}, "counts_mcm": {"000": 531, "111": 433, "010": 6, "100": 5, "011": 7, "001": 17, "101": 1}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 0, "seed": [20261055, 3613290282, 2, 0], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 198, "layout": [4, 5, 6], "counts_fin": {"101": 387, "001": 69, "100": 27, "010": 43, "011": 394, "111": 68, "000": 7, "110": 5}, "counts_mcm": {"1": 492, "0": 508}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[0, 1], [3, 1], [0, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 0, "seed": [20261054, 3613290282, 4, 0], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": -0.19933400475625357, "order_seed": 20261062, "position": 199, "layout": [4, 5, 6], "counts_fin": {"001": 450, "011": 44, "111": 420, "101": 27, "110": 25, "100": 2, "000": 31, "010": 1}, "counts_mcm": {"0": 502, "1": 498}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[1, 0], [0, 0], [3, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 11, "seed": [20261053, 3613290282, 5, 11], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 200, "layout": [4, 5, 6], "counts_fin": {"101": 471, "011": 476, "111": 13, "110": 1, "010": 6, "001": 26, "100": 5, "000": 2}, "counts_mcm": {"110": 485, "001": 484, "010": 5, "101": 7, "111": 9, "011": 10}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 2, "seed": [20261055, 3613290282, 3, 2], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": 0.28096091937238094, "order_seed": 20261062, "position": 201, "layout": [4, 5, 6], "counts_fin": {"000": 403, "110": 389, "010": 73, "111": 27, "100": 59, "001": 39, "101": 8, "011": 2}, "counts_mcm": {"001": 499, "110": 475, "010": 6, "111": 12, "011": 5, "101": 3}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[0, 3], [0, 1], [2, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 1, "seed": [20261053, 3613290282, 6, 1], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 202, "layout": [4, 5, 6], "counts_fin": {"010": 400, "100": 395, "011": 37, "000": 68, "110": 46, "101": 38, "111": 7, "001": 9}, "counts_mcm": {"0": 508, "1": 492}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 11, "seed": [20261053, 3613290282, 3, 11], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 203, "layout": [4, 5, 6], "counts_fin": {"101": 388, "011": 415, "010": 43, "001": 61, "100": 29, "111": 53, "000": 5, "110": 6}, "counts_mcm": {"101": 464, "010": 507, "110": 13, "011": 8, "111": 7, "001": 1}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[1, 2], [1, 2], [2, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 10, "seed": [20261053, 3613290282, 6, 10], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 204, "layout": [4, 5, 6], "counts_fin": {"111": 409, "010": 8, "101": 66, "001": 390, "110": 41, "011": 44, "000": 38, "100": 4}, "counts_mcm": {"0": 513, "1": 487}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 0, "seed": [20261053, 3613290282, 3, 0], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 205, "layout": [4, 5, 6], "counts_fin": {"100": 53, "010": 56, "110": 426, "000": 396, "001": 34, "111": 29, "011": 3, "101": 3}, "counts_mcm": {"001": 487, "110": 493, "111": 6, "010": 7, "011": 5, "101": 2}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 15, "seed": [20261053, 3613290282, 1, 15], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 206, "layout": [4, 5, 6], "counts_fin": {"011": 485, "001": 22, "101": 458, "100": 10, "111": 15, "010": 7, "110": 3}, "counts_mcm": {"110": 509, "111": 9, "001": 465, "010": 6, "101": 4, "011": 6, "000": 1}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 3, "seed": [20261055, 3613290282, 2, 3], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 207, "layout": [4, 5, 6], "counts_fin": {"011": 419, "101": 363, "100": 43, "111": 52, "001": 77, "010": 31, "110": 7, "000": 8}, "counts_mcm": {"0": 518, "1": 482}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[0, 2], [1, 2], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 8, "seed": [20261055, 3613290282, 4, 8], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": -0.28096091937238094, "order_seed": 20261062, "position": 208, "layout": [4, 5, 6], "counts_fin": {"110": 470, "000": 428, "100": 28, "111": 21, "010": 28, "001": 18, "101": 5, "011": 2}, "counts_mcm": {"0": 518, "1": 482}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 5, "seed": [20261055, 3613290282, 3, 5], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": -0.28096091937238094, "order_seed": 20261062, "position": 209, "layout": [4, 5, 6], "counts_fin": {"000": 75, "100": 372, "110": 50, "001": 9, "010": 400, "011": 37, "101": 50, "111": 7}, "counts_mcm": {"101": 469, "010": 498, "011": 13, "111": 13, "110": 7}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[3, 1], [1, 0], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 5, "seed": [20261053, 3613290282, 7, 5], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 210, "layout": [4, 5, 6], "counts_fin": {"010": 56, "001": 31, "000": 427, "110": 385, "111": 27, "100": 63, "101": 8, "011": 3}, "counts_mcm": {"110": 510, "001": 459, "101": 10, "010": 6, "111": 7, "011": 6, "000": 2}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 18, "seed": [20261056, 3613290282, 1, 18], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 211, "layout": [4, 5, 6], "counts_fin": {"110": 411, "100": 68, "000": 391, "011": 3, "001": 36, "010": 50, "111": 36, "101": 5}, "counts_mcm": {"0": 501, "1": 499}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 6, "seed": [20261053, 3613290282, 3, 6], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 212, "layout": [4, 5, 6], "counts_fin": {"100": 377, "010": 397, "000": 64, "110": 65, "011": 48, "101": 34, "111": 9, "001": 6}, "counts_mcm": {"101": 471, "010": 499, "110": 12, "011": 11, "100": 1, "111": 6}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[3, 1], [3, 3], [2, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 17, "seed": [20261053, 3613290282, 5, 17], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 213, "layout": [4, 5, 6], "counts_fin": {"001": 16, "101": 443, "011": 497, "111": 29, "100": 9, "010": 6}, "counts_mcm": {"001": 448, "110": 516, "101": 15, "011": 5, "010": 7, "111": 9}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 3, "seed": [20261054, 3613290282, 2, 3], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 214, "layout": [4, 5, 6], "counts_fin": {"000": 380, "110": 396, "100": 71, "111": 42, "010": 57, "001": 39, "101": 8, "011": 7}, "counts_mcm": {"1": 504, "0": 496}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[0, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 9, "seed": [20261053, 3613290282, 2, 9], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 215, "layout": [4, 5, 6], "counts_fin": {"101": 392, "011": 399, "111": 58, "100": 35, "010": 40, "001": 64, "000": 6, "110": 6}, "counts_mcm": {"1": 500, "0": 500}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[0, 2], [3, 2], [2, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 6, "seed": [20261054, 3613290282, 5, 6], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 216, "layout": [4, 5, 6], "counts_fin": {"000": 432, "110": 504, "100": 34, "010": 19, "111": 4, "001": 6, "011": 1}, "counts_mcm": {"011": 443, "100": 518, "110": 12, "111": 14, "101": 13}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[3, 0], [2, 0], [0, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 6, "seed": [20261055, 3613290282, 4, 6], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": -0.28096091937238094, "order_seed": 20261062, "position": 217, "layout": [4, 5, 6], "counts_fin": {"100": 465, "110": 25, "010": 417, "000": 24, "011": 32, "101": 32, "001": 3, "111": 2}, "counts_mcm": {"0": 512, "1": 488}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[0, 0], [0, 1], [3, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 9, "seed": [20261054, 3613290282, 5, 9], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 218, "layout": [4, 5, 6], "counts_fin": {"101": 493, "011": 450, "111": 15, "001": 34, "100": 2, "010": 5, "000": 1}, "counts_mcm": {"101": 501, "010": 469, "111": 8, "110": 8, "011": 11, "100": 1, "001": 2}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 0, "seed": [20261054, 3613290282, 0, 0], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": -0.19933400475625357, "order_seed": 20261062, "position": 219, "layout": [4, 5, 6], "counts_fin": {"111": 435, "001": 462, "000": 20, "110": 25, "011": 26, "101": 31, "100": 1}, "counts_mcm": {"1": 499, "0": 501}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 6, "seed": [20261056, 3613290282, 0, 6], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 220, "layout": [4, 5, 6], "counts_fin": {"100": 478, "010": 479, "011": 8, "000": 23, "110": 5, "101": 7}, "counts_mcm": {"1": 499, "0": 501}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 7, "seed": [20261056, 3613290282, 0, 7], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 221, "layout": [4, 5, 6], "counts_fin": {"011": 509, "101": 445, "111": 9, "001": 25, "010": 7, "100": 5}, "counts_mcm": {"0": 532, "1": 468}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 0, "seed": [20261054, 3613290282, 2, 0], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 222, "layout": [4, 5, 6], "counts_fin": {"001": 404, "111": 367, "000": 44, "011": 60, "101": 61, "110": 48, "010": 9, "100": 7}, "counts_mcm": {"0": 507, "1": 493}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[2, 0], [0, 1], [2, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 4, "seed": [20261053, 3613290282, 6, 4], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 223, "layout": [4, 5, 6], "counts_fin": {"110": 57, "010": 380, "100": 399, "000": 76, "011": 40, "101": 39, "111": 2, "001": 7}, "counts_mcm": {"1": 511, "0": 489}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[1, 0], [1, 3], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 8, "seed": [20261055, 3613290282, 5, 8], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 224, "layout": [4, 5, 6], "counts_fin": {"110": 459, "000": 483, "010": 27, "111": 15, "011": 1, "100": 13, "001": 2}, "counts_mcm": {"111": 487, "000": 487, "001": 11, "010": 3, "011": 3, "100": 8, "101": 1}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[0, 0], [0, 1], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 13, "seed": [20261053, 3613290282, 5, 13], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 225, "layout": [4, 5, 6], "counts_fin": {"000": 507, "010": 18, "110": 435, "100": 30, "111": 2, "001": 6, "011": 1, "101": 1}, "counts_mcm": {"110": 527, "001": 446, "111": 11, "101": 4, "011": 8, "010": 3, "000": 1}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 1, "seed": [20261054, 3613290282, 0, 1], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": 0.19933400475625357, "order_seed": 20261062, "position": 226, "layout": [4, 5, 6], "counts_fin": {"101": 468, "011": 440, "001": 25, "100": 17, "010": 28, "111": 21, "000": 1}, "counts_mcm": {"0": 502, "1": 498}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[2, 3], [1, 1], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 15, "seed": [20261053, 3613290282, 5, 15], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 227, "layout": [4, 5, 6], "counts_fin": {"000": 487, "110": 464, "100": 24, "010": 12, "001": 8, "101": 2, "011": 1, "111": 2}, "counts_mcm": {"011": 504, "100": 474, "101": 10, "111": 10, "000": 1, "110": 1}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[3, 0], [1, 0], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 7, "seed": [20261053, 3613290282, 6, 7], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 228, "layout": [4, 5, 6], "counts_fin": {"110": 391, "111": 30, "100": 72, "000": 393, "010": 60, "001": 42, "101": 6, "011": 6}, "counts_mcm": {"0": 483, "1": 517}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 6, "seed": [20261055, 3613290282, 1, 6], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 229, "layout": [4, 5, 6], "counts_fin": {"010": 448, "100": 501, "000": 23, "110": 13, "101": 8, "001": 1, "011": 6}, "counts_mcm": {"010": 460, "101": 518, "110": 9, "011": 9, "111": 3, "100": 1}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[2, 3], [3, 0], [1, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 0, "seed": [20261053, 3613290282, 6, 0], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 230, "layout": [4, 5, 6], "counts_fin": {"000": 45, "101": 56, "111": 374, "001": 412, "011": 60, "110": 42, "100": 6, "010": 5}, "counts_mcm": {"0": 522, "1": 478}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[0, 1], [0, 2], [2, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 9, "seed": [20261053, 3613290282, 4, 9], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 231, "layout": [4, 5, 6], "counts_fin": {"101": 432, "011": 472, "010": 15, "001": 40, "100": 17, "111": 22, "000": 2}, "counts_mcm": {"1": 478, "0": 522}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[0, 2], [2, 2], [2, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 10, "seed": [20261053, 3613290282, 5, 10], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 232, "layout": [4, 5, 6], "counts_fin": {"100": 458, "010": 462, "110": 34, "000": 30, "011": 9, "111": 1, "101": 5, "001": 1}, "counts_mcm": {"001": 470, "110": 495, "111": 15, "011": 11, "101": 6, "010": 3}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 10, "seed": [20261053, 3613290282, 2, 10], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 233, "layout": [4, 5, 6], "counts_fin": {"000": 35, "001": 378, "110": 41, "101": 69, "111": 402, "011": 62, "100": 9, "010": 4}, "counts_mcm": {"1": 487, "0": 513}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 7, "seed": [20261053, 3613290282, 0, 7], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 234, "layout": [4, 5, 6], "counts_fin": {"010": 445, "100": 472, "000": 24, "011": 14, "110": 27, "101": 16, "001": 2}, "counts_mcm": {"1": 493, "0": 507}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[1, 1], [2, 1], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 12, "seed": [20261053, 3613290282, 4, 12], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 235, "layout": [4, 5, 6], "counts_fin": {"000": 447, "110": 463, "010": 32, "101": 2, "011": 3, "111": 15, "100": 18, "001": 20}, "counts_mcm": {"0": 494, "1": 506}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[0, 1], [2, 2], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 16, "seed": [20261053, 3613290282, 4, 16], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 236, "layout": [4, 5, 6], "counts_fin": {"001": 484, "011": 35, "111": 429, "000": 13, "101": 25, "110": 13, "100": 1}, "counts_mcm": {"0": 521, "1": 479}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[0, 0], [1, 1], [0, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 2, "seed": [20261055, 3613290282, 5, 2], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 237, "layout": [4, 5, 6], "counts_fin": {"011": 471, "101": 483, "100": 8, "001": 12, "111": 20, "010": 4, "110": 2}, "counts_mcm": {"011": 482, "100": 496, "101": 8, "111": 12, "110": 2}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 5, "seed": [20261054, 3613290282, 0, 5], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": 0.19933400475625357, "order_seed": 20261062, "position": 238, "layout": [4, 5, 6], "counts_fin": {"110": 434, "000": 471, "001": 20, "111": 14, "100": 30, "011": 3, "010": 28}, "counts_mcm": {"1": 494, "0": 506}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 7, "seed": [20261054, 3613290282, 2, 7], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 239, "layout": [4, 5, 6], "counts_fin": {"010": 406, "100": 369, "000": 68, "110": 50, "101": 51, "011": 41, "001": 9, "111": 6}, "counts_mcm": {"0": 513, "1": 487}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[0, 0], [2, 3], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 3, "seed": [20261054, 3613290282, 5, 3], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 240, "layout": [4, 5, 6], "counts_fin": {"010": 461, "100": 485, "110": 25, "011": 6, "101": 8, "000": 14, "111": 1}, "counts_mcm": {"101": 476, "010": 495, "110": 14, "011": 8, "111": 7}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 4, "seed": [20261053, 3613290282, 1, 4], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 241, "layout": [4, 5, 6], "counts_fin": {"101": 479, "011": 461, "001": 35, "111": 14, "100": 6, "000": 1, "010": 4}, "counts_mcm": {"110": 493, "001": 474, "011": 9, "101": 7, "111": 11, "010": 4, "000": 2}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 17, "seed": [20261053, 3613290282, 1, 17], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 242, "layout": [4, 5, 6], "counts_fin": {"000": 474, "100": 18, "110": 479, "111": 7, "010": 17, "001": 5}, "counts_mcm": {"100": 487, "011": 490, "111": 5, "000": 3, "101": 9, "110": 6}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[3, 0], [1, 1], [0, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 9, "seed": [20261055, 3613290282, 7, 9], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": -0.28096091937238094, "order_seed": 20261062, "position": 243, "layout": [4, 5, 6], "counts_fin": {"001": 366, "101": 68, "111": 399, "010": 10, "011": 72, "000": 44, "110": 37, "100": 4}, "counts_mcm": {"001": 470, "110": 499, "011": 7, "111": 12, "101": 9, "010": 3}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[3, 0], [0, 1], [2, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 4, "seed": [20261054, 3613290282, 5, 4], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 244, "layout": [4, 5, 6], "counts_fin": {"000": 470, "110": 471, "010": 17, "100": 34, "101": 2, "111": 5, "001": 1}, "counts_mcm": {"101": 480, "010": 484, "011": 15, "110": 11, "111": 7, "001": 1, "100": 2}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 2, "seed": [20261055, 3613290282, 1, 2], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 245, "layout": [4, 5, 6], "counts_fin": {"111": 469, "001": 473, "101": 34, "011": 15, "000": 2, "110": 7}, "counts_mcm": {"010": 484, "101": 479, "110": 11, "111": 8, "100": 1, "011": 16, "001": 1}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[3, 1], [3, 1], [3, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 15, "seed": [20261053, 3613290282, 6, 15], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 246, "layout": [4, 5, 6], "counts_fin": {"111": 390, "000": 43, "001": 384, "101": 66, "110": 39, "011": 62, "100": 7, "010": 9}, "counts_mcm": {"1": 510, "0": 490}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 12, "seed": [20261053, 3613290282, 0, 12], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 247, "layout": [4, 5, 6], "counts_fin": {"010": 32, "000": 449, "110": 455, "100": 24, "001": 17, "111": 18, "011": 4, "101": 1}, "counts_mcm": {"1": 511, "0": 489}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[2, 3], [0, 3], [1, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 4, "seed": [20261055, 3613290282, 6, 4], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 248, "layout": [4, 5, 6], "counts_fin": {"000": 406, "100": 60, "110": 356, "001": 45, "010": 77, "111": 45, "011": 7, "101": 4}, "counts_mcm": {"0": 524, "1": 476}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 1, "seed": [20261054, 3613290282, 1, 1], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 249, "layout": [4, 5, 6], "counts_fin": {"100": 432, "010": 501, "000": 33, "110": 20, "101": 4, "011": 8, "111": 2}, "counts_mcm": {"101": 446, "010": 517, "110": 14, "100": 3, "001": 3, "011": 12, "111": 5}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 18, "seed": [20261053, 3613290282, 2, 18], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 250, "layout": [4, 5, 6], "counts_fin": {"011": 395, "101": 377, "111": 60, "010": 36, "000": 13, "001": 74, "100": 37, "110": 8}, "counts_mcm": {"0": 503, "1": 497}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[1, 1], [2, 0], [2, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 1, "seed": [20261055, 3613290282, 6, 1], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 251, "layout": [4, 5, 6], "counts_fin": {"000": 398, "110": 396, "001": 41, "010": 51, "100": 59, "111": 38, "011": 6, "101": 11}, "counts_mcm": {"1": 516, "0": 484}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 0, "seed": [20261056, 3613290282, 1, 0], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 252, "layout": [4, 5, 6], "counts_fin": {"111": 32, "000": 378, "110": 463, "100": 53, "010": 37, "001": 25, "101": 9, "011": 3}, "counts_mcm": {"0": 553, "1": 447}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[0, 1], [2, 3], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 12, "seed": [20261053, 3613290282, 7, 12], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 253, "layout": [4, 5, 6], "counts_fin": {"110": 348, "000": 451, "101": 8, "010": 66, "001": 41, "100": 43, "111": 32, "011": 11}, "counts_mcm": {"101": 423, "010": 541, "011": 13, "110": 9, "111": 12, "001": 2}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 10, "seed": [20261053, 3613290282, 1, 10], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 254, "layout": [4, 5, 6], "counts_fin": {"110": 478, "000": 462, "010": 28, "100": 20, "111": 8, "001": 3, "101": 1}, "counts_mcm": {"110": 499, "001": 465, "101": 3, "000": 2, "010": 6, "111": 14, "011": 11}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 16, "seed": [20261056, 3613290282, 1, 16], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 255, "layout": [4, 5, 6], "counts_fin": {"111": 429, "001": 389, "000": 36, "011": 62, "101": 46, "110": 26, "100": 5, "010": 7}, "counts_mcm": {"1": 525, "0": 475}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 18, "seed": [20261053, 3613290282, 1, 18], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 256, "layout": [4, 5, 6], "counts_fin": {"011": 510, "101": 435, "010": 5, "100": 6, "001": 19, "111": 25}, "counts_mcm": {"110": 524, "001": 443, "111": 14, "010": 3, "101": 7, "011": 6, "000": 3}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 6, "seed": [20261054, 3613290282, 0, 6], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": -0.19933400475625357, "order_seed": 20261062, "position": 257, "layout": [4, 5, 6], "counts_fin": {"111": 447, "001": 456, "101": 35, "000": 17, "010": 4, "110": 21, "011": 20}, "counts_mcm": {"0": 492, "1": 508}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 8, "seed": [20261055, 3613290282, 0, 8], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": -0.28096091937238094, "order_seed": 20261062, "position": 258, "layout": [4, 5, 6], "counts_fin": {"100": 464, "010": 427, "011": 22, "110": 36, "101": 25, "000": 19, "111": 5, "001": 2}, "counts_mcm": {"0": 514, "1": 486}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 9, "seed": [20261054, 3613290282, 0, 9], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": 0.19933400475625357, "order_seed": 20261062, "position": 259, "layout": [4, 5, 6], "counts_fin": {"011": 443, "101": 460, "001": 31, "010": 23, "100": 21, "000": 3, "111": 17, "110": 2}, "counts_mcm": {"0": 490, "1": 510}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 8, "seed": [20261053, 3613290282, 0, 8], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 260, "layout": [4, 5, 6], "counts_fin": {"010": 436, "100": 478, "011": 17, "101": 13, "000": 27, "110": 26, "001": 2, "111": 1}, "counts_mcm": {"1": 490, "0": 510}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 15, "seed": [20261053, 3613290282, 0, 15], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 261, "layout": [4, 5, 6], "counts_fin": {"011": 451, "101": 480, "001": 25, "000": 1, "100": 14, "010": 11, "111": 18}, "counts_mcm": {"0": 480, "1": 520}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 4, "seed": [20261054, 3613290282, 3, 4], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": 0.19933400475625357, "order_seed": 20261062, "position": 262, "layout": [4, 5, 6], "counts_fin": {"100": 72, "000": 375, "110": 403, "010": 55, "111": 48, "001": 37, "101": 7, "011": 3}, "counts_mcm": {"100": 493, "011": 466, "101": 15, "111": 17, "110": 9}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[1, 0], [1, 3], [0, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 6, "seed": [20261054, 3613290282, 7, 6], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": 0.19933400475625357, "order_seed": 20261062, "position": 263, "layout": [4, 5, 6], "counts_fin": {"011": 387, "101": 396, "100": 40, "010": 35, "111": 70, "001": 60, "110": 4, "000": 8}, "counts_mcm": {"010": 474, "101": 494, "001": 3, "111": 10, "011": 11, "110": 7, "100": 1}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[3, 0], [3, 3], [3, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 11, "seed": [20261053, 3613290282, 6, 11], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 264, "layout": [4, 5, 6], "counts_fin": {"101": 394, "011": 397, "001": 71, "010": 35, "100": 44, "111": 49, "000": 6, "110": 4}, "counts_mcm": {"1": 512, "0": 488}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 12, "seed": [20261053, 3613290282, 2, 12], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 265, "layout": [4, 5, 6], "counts_fin": {"110": 84, "010": 381, "000": 46, "100": 397, "111": 11, "101": 38, "001": 6, "011": 37}, "counts_mcm": {"0": 510, "1": 490}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 4, "seed": [20261053, 3613290282, 2, 4], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 266, "layout": [4, 5, 6], "counts_fin": {"100": 376, "010": 411, "000": 65, "011": 54, "110": 51, "101": 31, "001": 7, "111": 5}, "counts_mcm": {"1": 476, "0": 524}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[0, 3], [0, 3], [0, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 9, "seed": [20261054, 3613290282, 7, 9], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": -0.19933400475625357, "order_seed": 20261062, "position": 267, "layout": [4, 5, 6], "counts_fin": {"010": 377, "100": 412, "101": 41, "001": 5, "110": 50, "000": 63, "011": 41, "111": 11}, "counts_mcm": {"011": 474, "100": 495, "101": 11, "111": 16, "110": 4}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 2, "seed": [20261055, 3613290282, 2, 2], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 268, "layout": [4, 5, 6], "counts_fin": {"110": 66, "001": 10, "010": 364, "100": 417, "000": 69, "011": 28, "101": 42, "111": 4}, "counts_mcm": {"0": 527, "1": 473}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[0, 0], [0, 1], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 2, "seed": [20261053, 3613290282, 6, 2], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 269, "layout": [4, 5, 6], "counts_fin": {"110": 395, "000": 375, "011": 3, "001": 44, "010": 59, "111": 48, "100": 74, "101": 2}, "counts_mcm": {"1": 520, "0": 480}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[0, 2], [0, 1], [0, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 18, "seed": [20261053, 3613290282, 4, 18], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 270, "layout": [4, 5, 6], "counts_fin": {"000": 25, "100": 465, "010": 422, "101": 24, "011": 16, "110": 42, "001": 4, "111": 2}, "counts_mcm": {"1": 483, "0": 517}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 15, "seed": [20261053, 3613290282, 3, 15], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 271, "layout": [4, 5, 6], "counts_fin": {"101": 388, "111": 59, "011": 400, "100": 42, "010": 31, "001": 63, "110": 10, "000": 7}, "counts_mcm": {"101": 492, "100": 2, "010": 485, "011": 5, "110": 6, "111": 8, "001": 2}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 9, "seed": [20261056, 3613290282, 1, 9], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 272, "layout": [4, 5, 6], "counts_fin": {"101": 383, "111": 44, "011": 443, "010": 30, "000": 6, "100": 28, "110": 6, "001": 60}, "counts_mcm": {"1": 487, "0": 513}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 9, "seed": [20261056, 3613290282, 0, 9], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 273, "layout": [4, 5, 6], "counts_fin": {"000": 493, "110": 466, "010": 22, "100": 10, "111": 7, "001": 2}, "counts_mcm": {"0": 502, "1": 498}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[1, 2], [1, 0], [0, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 5, "seed": [20261054, 3613290282, 7, 5], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": -0.19933400475625357, "order_seed": 20261062, "position": 274, "layout": [4, 5, 6], "counts_fin": {"000": 426, "100": 56, "110": 382, "101": 2, "001": 31, "010": 59, "111": 40, "011": 4}, "counts_mcm": {"000": 489, "111": 482, "011": 3, "010": 3, "001": 14, "100": 9}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[0, 1], [0, 3], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 5, "seed": [20261055, 3613290282, 4, 5], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": 0.28096091937238094, "order_seed": 20261062, "position": 275, "layout": [4, 5, 6], "counts_fin": {"101": 445, "011": 451, "111": 25, "100": 33, "010": 24, "001": 20, "110": 2}, "counts_mcm": {"0": 495, "1": 505}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[1, 0], [2, 0], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 7, "seed": [20261053, 3613290282, 5, 7], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 276, "layout": [4, 5, 6], "counts_fin": {"011": 481, "101": 464, "001": 41, "100": 5, "010": 3, "111": 4, "000": 2}, "counts_mcm": {"000": 486, "111": 480, "011": 8, "010": 7, "001": 12, "100": 7}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 9, "seed": [20261055, 3613290282, 1, 9], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 277, "layout": [4, 5, 6], "counts_fin": {"111": 475, "001": 463, "101": 21, "110": 9, "011": 27, "000": 5}, "counts_mcm": {"110": 502, "001": 468, "011": 9, "111": 10, "010": 6, "000": 1, "101": 4}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 8, "seed": [20261053, 3613290282, 1, 8], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 278, "layout": [4, 5, 6], "counts_fin": {"010": 483, "100": 467, "110": 26, "000": 10, "101": 6, "001": 1, "011": 7}, "counts_mcm": {"111": 505, "000": 474, "001": 8, "100": 7, "010": 3, "011": 2, "110": 1}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[1, 1], [0, 1], [3, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 6, "seed": [20261055, 3613290282, 6, 6], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 279, "layout": [4, 5, 6], "counts_fin": {"101": 403, "011": 386, "001": 54, "111": 67, "110": 7, "100": 36, "010": 42, "000": 5}, "counts_mcm": {"0": 483, "1": 517}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 14, "seed": [20261053, 3613290282, 3, 14], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 280, "layout": [4, 5, 6], "counts_fin": {"011": 363, "101": 429, "001": 76, "100": 34, "111": 58, "010": 32, "000": 6, "110": 2}, "counts_mcm": {"001": 448, "110": 518, "101": 7, "011": 11, "111": 10, "010": 4, "000": 2}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[2, 3], [3, 0], [0, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 14, "seed": [20261053, 3613290282, 5, 14], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 281, "layout": [4, 5, 6], "counts_fin": {"110": 468, "000": 475, "010": 12, "100": 27, "111": 6, "001": 10, "101": 2}, "counts_mcm": {"001": 484, "110": 497, "010": 3, "011": 6, "101": 3, "111": 5, "000": 2}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 9, "seed": [20261055, 3613290282, 0, 9], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": 0.28096091937238094, "order_seed": 20261062, "position": 282, "layout": [4, 5, 6], "counts_fin": {"100": 430, "010": 471, "101": 23, "000": 35, "011": 27, "001": 3, "110": 11}, "counts_mcm": {"1": 482, "0": 518}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[1, 1], [2, 0], [0, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 5, "seed": [20261053, 3613290282, 4, 5], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 283, "layout": [4, 5, 6], "counts_fin": {"010": 445, "100": 474, "011": 14, "000": 21, "110": 27, "101": 17, "001": 2}, "counts_mcm": {"1": 496, "0": 504}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 3, "seed": [20261054, 3613290282, 3, 3], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": -0.19933400475625357, "order_seed": 20261062, "position": 284, "layout": [4, 5, 6], "counts_fin": {"111": 379, "001": 425, "011": 48, "101": 63, "110": 39, "100": 3, "000": 38, "010": 5}, "counts_mcm": {"001": 460, "110": 515, "111": 8, "101": 5, "011": 5, "000": 1, "010": 6}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 0, "seed": [20261055, 3613290282, 0, 0], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": -0.28096091937238094, "order_seed": 20261062, "position": 285, "layout": [4, 5, 6], "counts_fin": {"001": 449, "111": 460, "000": 25, "010": 3, "011": 18, "110": 17, "101": 28}, "counts_mcm": {"0": 493, "1": 507}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 8, "seed": [20261056, 3613290282, 1, 8], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 286, "layout": [4, 5, 6], "counts_fin": {"011": 409, "111": 45, "101": 384, "001": 68, "010": 43, "100": 36, "110": 7, "000": 8}, "counts_mcm": {"0": 521, "1": 479}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 7, "seed": [20261054, 3613290282, 3, 7], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": -0.19933400475625357, "order_seed": 20261062, "position": 287, "layout": [4, 5, 6], "counts_fin": {"110": 46, "111": 421, "101": 78, "001": 374, "011": 41, "000": 26, "010": 6, "100": 8}, "counts_mcm": {"000": 511, "111": 451, "100": 9, "011": 8, "001": 18, "101": 1, "010": 2}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 1, "seed": [20261055, 3613290282, 3, 1], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": -0.28096091937238094, "order_seed": 20261062, "position": 288, "layout": [4, 5, 6], "counts_fin": {"100": 411, "011": 51, "010": 375, "000": 58, "110": 55, "101": 41, "111": 5, "001": 4}, "counts_mcm": {"001": 495, "110": 479, "111": 13, "101": 3, "010": 2, "000": 2, "011": 6}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 6, "seed": [20261054, 3613290282, 1, 6], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 289, "layout": [4, 5, 6], "counts_fin": {"011": 457, "101": 485, "010": 4, "100": 9, "111": 26, "001": 18, "110": 1}, "counts_mcm": {"011": 472, "100": 499, "111": 12, "110": 5, "101": 11, "000": 1}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[1, 3], [0, 2], [1, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 6, "seed": [20261053, 3613290282, 6, 6], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 290, "layout": [4, 5, 6], "counts_fin": {"000": 387, "111": 45, "110": 370, "010": 64, "011": 7, "001": 44, "100": 74, "101": 9}, "counts_mcm": {"0": 484, "1": 516}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 13, "seed": [20261053, 3613290282, 2, 13], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 291, "layout": [4, 5, 6], "counts_fin": {"111": 413, "001": 383, "000": 51, "110": 43, "011": 47, "101": 54, "010": 5, "100": 4}, "counts_mcm": {"0": 509, "1": 491}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 10, "seed": [20261056, 3613290282, 1, 10], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 292, "layout": [4, 5, 6], "counts_fin": {"101": 392, "011": 409, "010": 41, "111": 46, "110": 3, "100": 39, "001": 65, "000": 5}, "counts_mcm": {"1": 487, "0": 513}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[3, 1], [3, 0], [1, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 19, "seed": [20261053, 3613290282, 7, 19], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 293, "layout": [4, 5, 6], "counts_fin": {"001": 406, "111": 405, "101": 81, "000": 32, "011": 48, "100": 6, "110": 20, "010": 2}, "counts_mcm": {"101": 480, "010": 480, "001": 1, "111": 4, "011": 16, "110": 18, "100": 1}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[1, 1], [1, 0], [1, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 2, "seed": [20261055, 3613290282, 6, 2], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 294, "layout": [4, 5, 6], "counts_fin": {"001": 377, "000": 38, "111": 400, "101": 65, "110": 33, "011": 68, "100": 11, "010": 8}, "counts_mcm": {"1": 505, "0": 495}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[2, 2], [3, 2], [0, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 2, "seed": [20261053, 3613290282, 5, 2], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 295, "layout": [4, 5, 6], "counts_fin": {"000": 485, "110": 456, "100": 27, "111": 6, "010": 17, "001": 8, "101": 1}, "counts_mcm": {"101": 495, "111": 8, "010": 473, "110": 11, "011": 12, "100": 1}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[1, 0], [2, 2], [3, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 1, "seed": [20261054, 3613290282, 7, 1], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": -0.19933400475625357, "order_seed": 20261062, "position": 296, "layout": [4, 5, 6], "counts_fin": {"011": 64, "111": 403, "001": 377, "101": 67, "010": 7, "110": 38, "000": 38, "100": 6}, "counts_mcm": {"010": 454, "101": 511, "111": 7, "001": 1, "100": 1, "110": 14, "011": 12}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 8, "seed": [20261054, 3613290282, 3, 8], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": 0.19933400475625357, "order_seed": 20261062, "position": 297, "layout": [4, 5, 6], "counts_fin": {"001": 398, "111": 406, "010": 9, "011": 45, "101": 63, "110": 37, "000": 37, "100": 5}, "counts_mcm": {"011": 485, "100": 485, "111": 9, "101": 13, "110": 7, "000": 1}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[1, 2], [0, 0], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 1, "seed": [20261053, 3613290282, 5, 1], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 298, "layout": [4, 5, 6], "counts_fin": {"100": 457, "010": 496, "000": 27, "101": 4, "110": 14, "011": 2}, "counts_mcm": {"101": 464, "010": 505, "011": 11, "111": 8, "110": 9, "100": 3}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[0, 3], [2, 3], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 9, "seed": [20261053, 3613290282, 6, 9], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 299, "layout": [4, 5, 6], "counts_fin": {"100": 373, "101": 43, "010": 387, "110": 72, "000": 73, "111": 7, "011": 39, "001": 6}, "counts_mcm": {"0": 494, "1": 506}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[3, 0], [2, 2], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 8, "seed": [20261053, 3613290282, 4, 8], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 300, "layout": [4, 5, 6], "counts_fin": {"100": 509, "010": 412, "000": 24, "110": 25, "101": 16, "011": 13, "001": 1}, "counts_mcm": {"0": 540, "1": 460}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[0, 2], [2, 0], [1, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 19, "seed": [20261053, 3613290282, 6, 19], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 301, "layout": [4, 5, 6], "counts_fin": {"111": 408, "001": 377, "110": 43, "010": 7, "011": 57, "101": 63, "000": 37, "100": 8}, "counts_mcm": {"0": 507, "1": 493}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[0, 3], [2, 2], [0, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 9, "seed": [20261055, 3613290282, 5, 9], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 302, "layout": [4, 5, 6], "counts_fin": {"001": 479, "111": 453, "011": 29, "101": 24, "010": 1, "000": 8, "100": 1, "110": 5}, "counts_mcm": {"101": 493, "010": 467, "011": 15, "111": 14, "110": 9, "100": 2}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[3, 2], [1, 3], [0, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 0, "seed": [20261054, 3613290282, 6, 0], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 303, "layout": [4, 5, 6], "counts_fin": {"010": 75, "000": 414, "100": 51, "110": 360, "101": 9, "001": 46, "111": 40, "011": 5}, "counts_mcm": {"0": 528, "1": 472}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[2, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 11, "seed": [20261053, 3613290282, 1, 11], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 304, "layout": [4, 5, 6], "counts_fin": {"010": 478, "100": 469, "011": 7, "000": 27, "110": 15, "001": 1, "111": 1, "101": 2}, "counts_mcm": {"100": 495, "011": 478, "110": 4, "101": 8, "111": 14, "000": 1}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[0, 1], [2, 0], [3, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 0, "seed": [20261054, 3613290282, 5, 0], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 305, "layout": [4, 5, 6], "counts_fin": {"000": 465, "110": 478, "111": 3, "100": 23, "010": 27, "001": 3, "101": 1}, "counts_mcm": {"001": 474, "110": 499, "111": 13, "101": 5, "010": 4, "000": 1, "011": 4}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[1, 3], [2, 1], [3, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 1, "seed": [20261054, 3613290282, 5, 1], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 306, "layout": [4, 5, 6], "counts_fin": {"000": 458, "110": 492, "010": 30, "100": 10, "111": 4, "001": 6}, "counts_mcm": {"000": 468, "111": 506, "100": 9, "110": 2, "001": 10, "011": 1, "010": 4}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[3, 1], [2, 2], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 9, "seed": [20261053, 3613290282, 7, 9], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 307, "layout": [4, 5, 6], "counts_fin": {"001": 442, "111": 376, "010": 9, "011": 65, "100": 10, "101": 52, "110": 27, "000": 19}, "counts_mcm": {"000": 519, "111": 456, "100": 11, "011": 3, "010": 4, "001": 7}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[1, 2], [3, 2], [2, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 5, "seed": [20261054, 3613290282, 5, 5], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 308, "layout": [4, 5, 6], "counts_fin": {"001": 488, "110": 10, "111": 445, "101": 31, "011": 18, "000": 7, "100": 1}, "counts_mcm": {"011": 505, "100": 462, "111": 15, "110": 9, "000": 1, "101": 8}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[3, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 0, "seed": [20261054, 3613290282, 3, 0], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": 0.19933400475625357, "order_seed": 20261062, "position": 309, "layout": [4, 5, 6], "counts_fin": {"010": 367, "110": 68, "100": 440, "000": 49, "011": 32, "101": 37, "001": 4, "111": 3}, "counts_mcm": {"011": 455, "100": 517, "101": 8, "110": 6, "111": 13, "000": 1}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[2, 0], [3, 1], [1, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 0, "seed": [20261055, 3613290282, 6, 0], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 310, "layout": [4, 5, 6], "counts_fin": {"010": 368, "100": 398, "110": 80, "000": 69, "011": 34, "101": 40, "001": 4, "111": 7}, "counts_mcm": {"1": 493, "0": 507}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[0, 3], [0, 3], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 7, "seed": [20261054, 3613290282, 7, 7], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": -0.19933400475625357, "order_seed": 20261062, "position": 311, "layout": [4, 5, 6], "counts_fin": {"000": 447, "110": 352, "010": 54, "100": 59, "101": 8, "111": 40, "011": 5, "001": 35}, "counts_mcm": {"010": 535, "101": 443, "011": 7, "110": 9, "111": 5, "100": 1}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 3, "seed": [20261055, 3613290282, 0, 3], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": 0.28096091937238094, "order_seed": 20261062, "position": 312, "layout": [4, 5, 6], "counts_fin": {"100": 32, "110": 479, "010": 21, "000": 425, "001": 23, "111": 19, "101": 1}, "counts_mcm": {"0": 522, "1": 478}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[3, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 7, "seed": [20261053, 3613290282, 1, 7], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 313, "layout": [4, 5, 6], "counts_fin": {"000": 512, "110": 438, "100": 20, "111": 2, "010": 19, "001": 8, "011": 1}, "counts_mcm": {"100": 521, "011": 446, "111": 18, "101": 9, "110": 6}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 6, "seed": [20261053, 3613290282, 2, 6], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 314, "layout": [4, 5, 6], "counts_fin": {"100": 385, "011": 35, "010": 388, "000": 56, "101": 48, "111": 5, "110": 75, "001": 8}, "counts_mcm": {"0": 493, "1": 507}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[3, 2], [3, 0], [3, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 12, "seed": [20261053, 3613290282, 6, 12], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 315, "layout": [4, 5, 6], "counts_fin": {"110": 56, "010": 407, "100": 401, "000": 59, "101": 35, "111": 8, "001": 5, "011": 29}, "counts_mcm": {"1": 512, "0": 488}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[3, 2], [0, 0], [2, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 8, "seed": [20261054, 3613290282, 6, 8], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 316, "layout": [4, 5, 6], "counts_fin": {"101": 48, "111": 370, "011": 77, "001": 415, "110": 39, "000": 37, "010": 11, "100": 3}, "counts_mcm": {"0": 532, "1": 468}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 15, "seed": [20261053, 3613290282, 2, 15], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 317, "layout": [4, 5, 6], "counts_fin": {"000": 407, "101": 4, "010": 64, "110": 385, "100": 56, "111": 43, "001": 33, "011": 8}, "counts_mcm": {"0": 502, "1": 498}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[1, 3], [3, 3], [0, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 16, "seed": [20261053, 3613290282, 5, 16], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 318, "layout": [4, 5, 6], "counts_fin": {"001": 454, "111": 473, "011": 12, "101": 48, "110": 7, "010": 2, "000": 4}, "counts_mcm": {"111": 472, "000": 495, "011": 4, "001": 13, "010": 8, "100": 7, "101": 1}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[2, 1], [3, 3], [2, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 8, "seed": [20261053, 3613290282, 6, 8], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 319, "layout": [4, 5, 6], "counts_fin": {"111": 361, "001": 416, "000": 38, "011": 69, "101": 72, "110": 33, "010": 7, "100": 4}, "counts_mcm": {"1": 477, "0": 523}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[0, 0], [1, 1], [3, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 14, "seed": [20261053, 3613290282, 4, 14], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 320, "layout": [4, 5, 6], "counts_fin": {"110": 468, "100": 34, "000": 441, "001": 14, "010": 21, "111": 18, "101": 2, "011": 2}, "counts_mcm": {"0": 516, "1": 484}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 8, "seed": [20261055, 3613290282, 1, 8], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 321, "layout": [4, 5, 6], "counts_fin": {"010": 505, "110": 18, "100": 428, "000": 25, "011": 17, "101": 5, "111": 2}, "counts_mcm": {"100": 523, "111": 20, "011": 442, "101": 7, "110": 8}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[3, 3], [0, 3], [0, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 7, "seed": [20261055, 3613290282, 5, 7], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 322, "layout": [4, 5, 6], "counts_fin": {"100": 478, "010": 467, "011": 8, "110": 23, "000": 17, "101": 7}, "counts_mcm": {"100": 493, "011": 482, "111": 6, "110": 7, "101": 11, "000": 1}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[1, 3], [3, 1], [2, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 2, "seed": [20261054, 3613290282, 4, 2], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": -0.19933400475625357, "order_seed": 20261062, "position": 323, "layout": [4, 5, 6], "counts_fin": {"011": 458, "101": 454, "111": 15, "100": 16, "000": 2, "001": 31, "010": 20, "110": 4}, "counts_mcm": {"0": 504, "1": 496}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 15, "seed": [20261056, 3613290282, 0, 15], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 324, "layout": [4, 5, 6], "counts_fin": {"111": 501, "001": 470, "101": 19, "110": 4, "000": 2, "011": 4}, "counts_mcm": {"0": 517, "1": 483}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[0, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 0, "seed": [20261054, 3613290282, 1, 0], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 325, "layout": [4, 5, 6], "counts_fin": {"110": 462, "000": 486, "010": 22, "100": 16, "001": 7, "111": 6, "011": 1}, "counts_mcm": {"111": 487, "000": 497, "001": 8, "100": 4, "011": 2, "010": 2}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[1, 0], [1, 2], [0, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 4, "seed": [20261054, 3613290282, 4, 4], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": -0.19933400475625357, "order_seed": 20261062, "position": 326, "layout": [4, 5, 6], "counts_fin": {"101": 450, "011": 431, "010": 20, "111": 43, "100": 21, "001": 29, "000": 3, "110": 3}, "counts_mcm": {"0": 488, "1": 512}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 4, "seed": [20261054, 3613290282, 1, 4], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 327, "layout": [4, 5, 6], "counts_fin": {"001": 29, "011": 449, "101": 479, "111": 23, "010": 11, "100": 9}, "counts_mcm": {"101": 7, "001": 465, "110": 498, "111": 18, "010": 3, "000": 1, "011": 8}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 8, "seed": [20261055, 3613290282, 2, 8], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 328, "layout": [4, 5, 6], "counts_fin": {"010": 365, "100": 413, "110": 75, "000": 73, "101": 31, "011": 35, "001": 5, "111": 3}, "counts_mcm": {"1": 480, "0": 520}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 5, "seed": [20261053, 3613290282, 3, 5], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 329, "layout": [4, 5, 6], "counts_fin": {"000": 440, "110": 377, "010": 60, "100": 53, "111": 28, "001": 30, "011": 9, "101": 3}, "counts_mcm": {"010": 513, "101": 461, "111": 4, "011": 11, "110": 9, "001": 2}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 4, "seed": [20261055, 3613290282, 2, 4], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 330, "layout": [4, 5, 6], "counts_fin": {"111": 409, "001": 371, "101": 75, "110": 55, "100": 7, "011": 46, "000": 35, "010": 2}, "counts_mcm": {"0": 527, "1": 473}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[1, 0], [3, 1], [1, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 0, "seed": [20261053, 3613290282, 7, 0], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 331, "layout": [4, 5, 6], "counts_fin": {"110": 433, "000": 374, "111": 26, "010": 62, "100": 65, "001": 31, "011": 7, "101": 2}, "counts_mcm": {"001": 503, "110": 466, "111": 13, "010": 4, "011": 8, "101": 6}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 2, "seed": [20261054, 3613290282, 0, 2], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": -0.19933400475625357, "order_seed": 20261062, "position": 332, "layout": [4, 5, 6], "counts_fin": {"000": 454, "001": 18, "110": 459, "101": 4, "100": 35, "111": 19, "010": 11}, "counts_mcm": {"1": 500, "0": 500}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[2, 1], [1, 0], [0, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 4, "seed": [20261055, 3613290282, 5, 4], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": 0.0, "order_seed": 20261062, "position": 333, "layout": [4, 5, 6], "counts_fin": {"000": 466, "110": 483, "100": 28, "010": 12, "001": 6, "011": 1, "111": 4}, "counts_mcm": {"101": 481, "010": 501, "111": 3, "110": 9, "011": 5, "100": 1}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[0, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 4, "seed": [20261053, 3613290282, 3, 4], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 334, "layout": [4, 5, 6], "counts_fin": {"101": 402, "011": 420, "001": 55, "010": 24, "111": 58, "100": 33, "000": 4, "110": 4}, "counts_mcm": {"000": 476, "111": 507, "100": 5, "001": 4, "010": 6, "110": 1, "011": 1}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 1, "seed": [20261055, 3613290282, 0, 1], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": -1, "theta": 0.28096091937238094, "order_seed": 20261062, "position": 335, "layout": [4, 5, 6], "counts_fin": {"100": 453, "010": 442, "110": 32, "000": 15, "101": 30, "011": 26, "111": 2}, "counts_mcm": {"0": 508, "1": 492}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[1, 1], [3, 2], [0, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 9, "seed": [20261054, 3613290282, 6, 9], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 336, "layout": [4, 5, 6], "counts_fin": {"011": 390, "101": 383, "111": 68, "010": 43, "001": 57, "100": 38, "110": 5, "000": 16}, "counts_mcm": {"0": 510, "1": 490}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[3, 0], [0, 0], [1, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 17, "seed": [20261053, 3613290282, 4, 17], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 337, "layout": [4, 5, 6], "counts_fin": {"100": 501, "110": 20, "010": 432, "000": 26, "011": 14, "101": 6, "111": 1}, "counts_mcm": {"0": 522, "1": 478}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[2, 2], [1, 3], [3, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 18, "seed": [20261053, 3613290282, 6, 18], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 338, "layout": [4, 5, 6], "counts_fin": {"110": 390, "000": 395, "101": 7, "010": 57, "100": 66, "111": 45, "011": 4, "001": 36}, "counts_mcm": {"0": 495, "1": 505}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[0, 0], [0, 2], [2, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 0]}, "twirl": 7, "seed": [20261053, 3613290282, 7, 7], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 339, "layout": [4, 5, 6], "counts_fin": {"101": 379, "011": 392, "001": 92, "111": 49, "010": 43, "100": 27, "110": 6, "000": 12}, "counts_mcm": {"101": 463, "010": 505, "110": 13, "111": 3, "011": 15, "100": 1}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[1, 3], [2, 0], [0, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 16, "seed": [20261053, 3613290282, 7, 16], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 340, "layout": [4, 5, 6], "counts_fin": {"111": 428, "001": 359, "110": 34, "101": 78, "000": 38, "011": 53, "100": 8, "010": 2}, "counts_mcm": {"010": 523, "101": 441, "110": 16, "011": 12, "111": 8}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[2, 3], [3, 0], [2, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 19, "seed": [20261053, 3613290282, 4, 19], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 341, "layout": [4, 5, 6], "counts_fin": {"110": 471, "000": 450, "010": 23, "101": 1, "100": 28, "001": 14, "111": 10, "011": 3}, "counts_mcm": {"1": 515, "0": 485}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[3, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 0, "seed": [20261055, 3613290282, 3, 0], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": 0.28096091937238094, "order_seed": 20261062, "position": 342, "layout": [4, 5, 6], "counts_fin": {"100": 37, "101": 395, "011": 386, "111": 48, "010": 43, "001": 79, "000": 8, "110": 4}, "counts_mcm": {"111": 480, "000": 488, "001": 13, "010": 8, "100": 7, "011": 4}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[3, 0], [2, 0], [1, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 2, "seed": [20261053, 3613290282, 7, 2], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 343, "layout": [4, 5, 6], "counts_fin": {"100": 426, "101": 29, "010": 406, "110": 52, "011": 33, "000": 47, "001": 2, "111": 5}, "counts_mcm": {"000": 499, "111": 482, "100": 5, "010": 6, "011": 4, "001": 4}}, {"bench": "probe", "setting": [3, 3, 1], "cz_twirl": [[1, 1], [1, 2], [3, 0]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 7, "seed": [20261054, 3613290282, 6, 7], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 344, "layout": [4, 5, 6], "counts_fin": {"111": 61, "001": 60, "101": 400, "011": 391, "100": 37, "000": 9, "010": 31, "110": 11}, "counts_mcm": {"1": 497, "0": 503}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[1, 0], [1, 1], [2, 2]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 1]}, "twirl": 15, "seed": [20261053, 3613290282, 4, 15], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 345, "layout": [4, 5, 6], "counts_fin": {"000": 457, "110": 454, "010": 25, "101": 3, "100": 39, "111": 8, "011": 3, "001": 11}, "counts_mcm": {"1": 501, "0": 499}}, {"bench": "probe", "setting": [3, 1, 3], "cz_twirl": [[3, 2], [0, 3], [1, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 19, "seed": [20261053, 3613290282, 5, 19], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 346, "layout": [4, 5, 6], "counts_fin": {"100": 461, "000": 27, "010": 478, "011": 8, "110": 14, "001": 1, "101": 10, "111": 1}, "counts_mcm": {"101": 476, "011": 11, "010": 490, "110": 11, "111": 10, "100": 1, "001": 1}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[3, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 17, "seed": [20261053, 3613290282, 0, 17], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 347, "layout": [4, 5, 6], "counts_fin": {"100": 456, "010": 459, "011": 17, "000": 31, "110": 20, "101": 15, "111": 2}, "counts_mcm": {"1": 496, "0": 504}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 15, "seed": [20261056, 3613290282, 1, 15], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 348, "layout": [4, 5, 6], "counts_fin": {"010": 352, "100": 459, "000": 55, "101": 36, "110": 69, "111": 5, "011": 24}, "counts_mcm": {"1": 449, "0": 551}}, {"bench": "probe", "setting": [3, 1, 1], "cz_twirl": [[0, 2], [1, 3], [3, 3]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 4, "seed": [20261053, 3613290282, 4, 4], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 349, "layout": [4, 5, 6], "counts_fin": {"001": 482, "111": 418, "100": 3, "000": 23, "110": 21, "101": 29, "011": 21, "010": 3}, "counts_mcm": {"0": 524, "1": 476}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[0, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 1], "t": [1, 1], "a": [2, 1]}, "twirl": 16, "seed": [20261056, 3613290282, 0, 16], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 350, "layout": [4, 5, 6], "counts_fin": {"001": 446, "011": 7, "111": 512, "101": 21, "000": 6, "110": 7, "100": 1}, "counts_mcm": {"1": 468, "0": 532}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 18, "seed": [20261053, 3613290282, 0, 18], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 351, "layout": [4, 5, 6], "counts_fin": {"000": 423, "110": 476, "111": 18, "100": 44, "001": 22, "010": 14, "101": 3}, "counts_mcm": {"1": 469, "0": 531}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 2, "seed": [20261056, 3613290282, 0, 2], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 352, "layout": [4, 5, 6], "counts_fin": {"010": 440, "100": 515, "110": 24, "011": 8, "101": 4, "000": 7, "111": 2}, "counts_mcm": {"1": 472, "0": 528}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[3, 2]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 4412, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 0]}, "twirl": 1, "seed": [20261053, 3613290282, 2, 1], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 353, "layout": [4, 5, 6], "counts_fin": {"001": 365, "111": 422, "110": 42, "011": 61, "101": 57, "000": 42, "010": 7, "100": 4}, "counts_mcm": {"0": 462, "1": 538}}, {"bench": "probe", "setting": [1, 1, 3], "cz_twirl": [[2, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 0, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 7, "seed": [20261054, 3613290282, 1, 7], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": -0.0, "order_seed": 20261062, "position": 354, "layout": [4, 5, 6], "counts_fin": {"010": 498, "100": 452, "000": 26, "011": 4, "110": 13, "101": 6, "111": 1}, "counts_mcm": {"010": 506, "101": 462, "011": 8, "111": 11, "110": 12, "100": 1}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[2, 3]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 0, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 1]}, "twirl": 8, "seed": [20261055, 3613290282, 3, 8], "pad_on": true, "label": "pc2", "dose": 0.14048045968619047, "sign": 1, "theta": 0.28096091937238094, "order_seed": 20261062, "position": 355, "layout": [4, 5, 6], "counts_fin": {"100": 383, "010": 417, "011": 41, "101": 41, "000": 48, "110": 60, "111": 6, "001": 4}, "counts_mcm": {"000": 455, "111": 521, "100": 8, "010": 6, "001": 5, "011": 5}}, {"bench": "probe", "setting": [1, 3, 3], "cz_twirl": [[1, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 1], "a": [2, 0]}, "twirl": 17, "seed": [20261053, 3613290282, 3, 17], "pad_on": true, "label": "std", "order_seed": 20261062, "position": 356, "layout": [4, 5, 6], "counts_fin": {"110": 55, "010": 385, "100": 418, "000": 74, "011": 37, "101": 21, "111": 3, "001": 7}, "counts_mcm": {"101": 495, "010": 476, "111": 8, "011": 10, "110": 11}}, {"bench": "probe", "setting": [3, 3, 3], "cz_twirl": [[2, 2], [3, 0], [2, 1]], "folds": [3], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 8, "seed": [20261054, 3613290282, 7, 8], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": 1, "theta": 0.19933400475625357, "order_seed": 20261062, "position": 357, "layout": [4, 5, 6], "counts_fin": {"011": 391, "101": 394, "010": 26, "001": 67, "111": 75, "100": 36, "110": 5, "000": 6}, "counts_mcm": {"110": 482, "001": 485, "101": 8, "010": 7, "011": 7, "111": 10, "000": 1}}, {"bench": "probe", "setting": [1, 3, 1], "cz_twirl": [[3, 0]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 0.0, "delta_s": 1.3736e-05, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 3434, "fin_map": {"s": [0, 0], "t": [1, 0], "a": [2, 0]}, "twirl": 7, "seed": [20261056, 3613290282, 1, 7], "pad_on": false, "label": "nopad", "order_seed": 20261062, "position": 358, "layout": [4, 5, 6], "counts_fin": {"000": 385, "110": 423, "100": 59, "001": 38, "010": 55, "111": 27, "011": 7, "101": 6}, "counts_mcm": {"1": 483, "0": 517}}, {"bench": "probe", "setting": [1, 1, 1], "cz_twirl": [[2, 1]], "folds": [1], "mcm_twirl": [{"qubit": 1, "R": 1, "first_clbit": 0}], "pad_s": 3.912e-06, "delta_s": 0.0, "tau_w_s": 6.868e-06, "echo": true, "window_dt": 978, "fin_map": {"s": [0, 1], "t": [1, 0], "a": [2, 1]}, "twirl": 3, "seed": [20261054, 3613290282, 0, 3], "pad_on": true, "label": "pc1", "dose": 0.09966700237812678, "sign": -1, "theta": 0.19933400475625357, "order_seed": 20261062, "position": 359, "layout": [4, 5, 6], "counts_fin": {"011": 492, "111": 27, "101": 403, "001": 34, "100": 22, "010": 20, "000": 1, "110": 1}, "counts_mcm": {"0": 536, "1": 464}}]}], "calibration_after": {"utc": "2026-10-09T06:43:38.710832+00:00", "backend": "ibm_marrakesh", "qubits": {"4": {"t1": 0.000160294107799052, "t2": 0.0001975396250934556, "freq": null, "meas_err": 0.008056640625, "measure_2_err": 0.003173828125, "x_err": 0.0004858746234936747}, "5": {"t1": 0.00022540485986130126, "t2": 0.00021692241412822453, "freq": null, "meas_err": 0.0096435546875, "measure_2_err": 0.0185546875, "x_err": 0.0003310995517133921}, "6": {"t1": 0.00025720630380319213, "t2": 0.00015631381322191352, "freq": null, "meas_err": 0.0020751953125, "measure_2_err": 0.00244140625, "x_err": 0.00047460455650410246}, "7": {"t1": 0.00031162748580586524, "t2": 0.00024227579084301997, "freq": null, "meas_err": 0.01171875, "measure_2_err": 0.0107421875, "x_err": 0.00018683300720986264}, "8": {"t1": 0.00013850044559359341, "t2": 8.757041381006898e-05, "freq": null, "meas_err": 0.0849609375, "measure_2_err": 0.017822265625, "x_err": 0.00034342543382813136}, "9": {"t1": 0.00016065242462526082, "t2": 0.00022161289279109866, "freq": null, "meas_err": 0.020263671875, "measure_2_err": 0.10595703125, "x_err": 0.00032727461563014605}, "10": {"t1": 0.00023421974832767565, "t2": 0.00017101195392179303, "freq": null, "meas_err": 0.0064697265625, "measure_2_err": 0.00634765625, "x_err": 0.00018771215023589237}, "11": {"t1": 0.00016715980475729892, "t2": 0.00016002605174138566, "freq": null, "meas_err": 0.4036865234375, "measure_2_err": 0.0576171875, "x_err": 0.00040972996021579545}}, "cz": {"4-5": 0.002424805800261026, "5-6": 0.0019222480304380563, "6-7": 0.001616676957299612, "7-8": 0.0022493306850947525, "8-9": 0.0025467068650008584, "9-10": 0.001322829704022005, "10-11": 0.0020968532957354458}}}

==> anc/plots/figure_sources/original_plots.py <==
"""figures.py - the paper's planned figures (Sec. VI) from the result files. PNG (300 dpi) + PDF.

    python figures.py                       # hardware results in . -> figures/
    python figures.py --dir rehearsal/e2e   # mock data -> rehearsal/e2e/figures, watermarked

Each figure is drawn only when its inputs exist, so this can be re-run after every job.
"""
import argparse, json, os
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

# Validated categorical slots (dataviz reference palette, light mode, all-pairs pass for 3).
# Slot 3 is < 3:1 on white, so every series also carries its own marker + legend entry.
C1, C2, C3 = "#2a78d6", "#eb6834", "#1baf7a"
INK, INK2, GRID = "#0b0b0b", "#52514e", "#e4e3df"
MK = ["o", "s", "^"]
COEFS = ["bG", "bL", "bM", "bGL", "bGM", "bLM", "bGLM"]
COEF_TEX = {"bG": r"$b_G$", "bL": r"$b_L$", "bM": r"$b_M$", "bGL": r"$b_{GL}$", "bGM": r"$b_{GM}$",
            "bLM": r"$b_{LM}$", "bGLM": r"$b_{GLM}$"}
PAIR_TEX = {"probe/spec": r"probe $\langle X_s\rangle$", "probe/ff": r"probe $\langle Z_tZ_a\rangle$",
            "teleport/tel": r"teleport $\langle Z_4\rangle$", "teleport/spec": r"teleport $\langle X_5\rangle$",
            "ghz/ghz": r"GHZ $\langle X^{\otimes 4}\rangle$", "ghz/spec": r"GHZ $\langle X_s\rangle$"}
EST = [("joint", "joint CR-ZNE"), ("oat", "one-at-a-time"), ("uniform", "uniform"),
       ("latency_only_lin", "latency-only (lin.)"), ("gate_only_lin", "gate-only (lin.)")]

plt.rcParams.update({
    "font.family": "STIXGeneral", "mathtext.fontset": "stix", "font.size": 8.5,
    "axes.edgecolor": INK2, "axes.labelcolor": INK, "xtick.color": INK2, "ytick.color": INK2,
    "axes.linewidth": 0.6, "xtick.major.width": 0.6, "ytick.major.width": 0.6,
    "axes.grid": True, "grid.color": GRID, "grid.linewidth": 0.5, "axes.axisbelow": True,
    "axes.spines.top": False, "axes.spines.right": False, "legend.frameon": False,
    "lines.linewidth": 1.4, "lines.markersize": 4.5, "errorbar.capsize": 0,
    "savefig.dpi": 300, "savefig.bbox": "tight", "figure.dpi": 150,
})
COL1, COL2 = 3.4, 7.0   # PRA single / double column width, inches


def load(d, name):
    path = os.path.join(d, name)
    return json.load(open(path)) if os.path.exists(path) else None


def save(fig, out, name, mock):
    if mock:
        fig.text(0.5, 0.5, "REHEARSAL - MOCK DATA", ha="center", va="center", rotation=30,
                 fontsize=26, color="#d03b3b", alpha=0.18, transform=fig.transFigure)
    for ext in ("png", "pdf"):
        fig.savefig(os.path.join(out, f"{name}.{ext}"))
    plt.close(fig)
    print("wrote", os.path.join(out, name) + ".{png,pdf}")


def setting(s):
    return tuple(int(x) for x in s.strip("()").split(","))


def fig1_circuit(out, mock):
    from common import Timing, build
    qc, _ = build("probe", [(3, 3, 3)], 1, Timing(sim_quantum=1e-7), 0)[0]
    with plt.rc_context(matplotlib.rcParamsDefault):
        fig = qc.draw("mpl", fold=-1, idle_wires=False, style={"name": "bw"}, scale=0.8)
    fig.suptitle(r"Spectator probe at $(\lambda_G,\lambda_L,\lambda_M)=(3,3,3)$: folded twirled CZ, "
                 r"3 parity-twirled MCMs, delay window, XOR-conditioned X", fontsize=8.5, color=INK)
    save(fig, out, "fig1_probe_circuit", mock)


def fig2_knobs(chk, out, mock, chk1b=None):
    g = chk["gates"]; fl = g["flip_law"]; sc = g["latency_shape"]["scan"]
    fig, (a, b) = plt.subplots(1, 2, figsize=(COL2, 2.5))
    p = fl["p_hat"]; lam = np.linspace(1, 3, 50)
    a.plot(lam, (1 - (1 - 2 * p) ** lam) / 2, color=INK2, lw=1, ls="--", label=r"independent flips, $(1-(1-2\hat p)^{\lambda})/2$")
    for i, l in enumerate(("1", "3")):
        v = fl["by_lambda"][l]
        a.errorbar([int(l)], [v["parity_err"]], yerr=[1.96 * v["se"]], fmt=MK[0], color=C1,
                   label="observed parity error" if i == 0 else None)
    a.set_xticks([1, 2, 3]); a.set_xlabel(r"MCM repetitions $\lambda_M$"); a.set_ylabel("parity error")
    a.set_title(rf"(a) flip law: $\hat p$ = {p:.4f}, z = {fl['z']:+.1f}", loc="left", fontsize=8.5)
    a.legend(fontsize=7, loc="upper left")
    xx = np.linspace(0, 5.2, 120)
    runs = [("no echo", chk, C2, MK[1])] + ([("echo", chk1b, C1, MK[0])] if chk1b else [])
    for lab, c, col, m in runs:
        s2 = c["gates"]["latency_shape"]["scan"]; L = sorted(int(k) for k in s2)
        b.errorbar(L, [s2[str(l)]["E"] for l in L], yerr=[1.96 * s2[str(l)]["se"] for l in L], fmt=m, color=col, label=lab)
        lm = c["gates"].get("latency_model", {})
        if lm.get("params_cosine") and lm["chi2_exponential"] - lm["chi2_cosine"] > 25:
            A, w, ph = lm["params_cosine"]
            b.plot(xx, A * np.cos(w * xx + ph), color=col, lw=1, ls="--")
        elif lm.get("params_exponential"):
            A, gm = lm["params_exponential"]
            b.plot(xx, A * np.exp(-gm * xx), color=col, lw=1, ls="--")
    b.axhline(1.0, color=INK, lw=0.6)
    b.set_xlabel(r"latency knob $\lambda_L$"); b.set_ylabel(r"$\langle X_s\rangle$, $\lambda_G=\lambda_M=1$")
    b.set_title("(b) latency scan; dashed: best of cosine / exponential fit", loc="left", fontsize=8.5)
    b.set_xticks(range(0, 6)); b.legend(fontsize=7.5, loc="lower left")
    fig.tight_layout(); save(fig, out, "fig2_knob_validation", mock)


def pairs_of(rep):
    return [k for k in PAIR_TEX if k in rep]


def fig3_interaction(rep, out, mock):
    pairs = pairs_of(rep)
    fig, axs = plt.subplots(2, 3, figsize=(COL2, 3.9), squeeze=False)
    for ax, k in zip(axs.flat, pairs):
        E = {setting(s): e for s, e in rep[k]["E"].items()}
        N = {setting(s): n for s, n in rep[k]["n_shots"].items()}
        for i, m in enumerate((1, 3)):
            ys, es = [], []
            for l in (1, 3):
                fs = [np.log(E[(g, l, m)]) for g in (1, 3) if E[(g, l, m)] > 0.05]
                se = [np.sqrt((1 - E[(g, l, m)] ** 2) / N[(g, l, m)]) / E[(g, l, m)] for g in (1, 3) if E[(g, l, m)] > 0.05]
                ys.append(np.mean(fs) if fs else np.nan); es.append(1.96 * np.sqrt(np.sum(np.square(se))) / max(len(se), 1))
            ax.errorbar([1, 3], ys, yerr=es, fmt="-" + MK[i], color=(C1, C2)[i], label=fr"$\lambda_M={m}$")
        b = rep[k]["effects"]["bLM"]; ci = rep[k]["ci"]["bLM"]
        ax.set_title(f"{PAIR_TEX[k]}\n$b_{{LM}}$ = {b:+.4f} [{ci['lo']:+.4f}, {ci['hi']:+.4f}]", fontsize=8)
        ax.set_xticks([1, 3]); ax.set_xlabel(r"$\lambda_L$")
    for ax in axs[:, 0]: ax.set_ylabel(r"$\ln E$ (mean over $\lambda_G$)")
    for ax in list(axs.flat)[len(pairs):]: ax.axis("off")
    axs.flat[0].legend(fontsize=7.5)
    fig.tight_layout(); save(fig, out, "fig3_interaction_plots", mock)


def fig4_forest(rep, out, mock):
    pairs = pairs_of(rep); holm = rep.get("H1_holm_job2", {})
    fig, axs = plt.subplots(2, 3, figsize=(COL2, 4.2), sharex=False, squeeze=False)
    y = np.arange(len(COEFS))[::-1]
    for ax, k in zip(axs.flat, pairs):
        eff, ci = rep[k]["effects"], rep[k]["ci"]
        for yi, c in zip(y, COEFS):
            inter = len(c) > 2
            ax.plot([ci[c]["lo"], ci[c]["hi"]], [yi, yi], color=C1 if inter else INK2, lw=1.6, solid_capstyle="round")
            ax.plot([eff[c]], [yi], MK[0] if inter else "D", color=C1 if inter else INK2, ms=4)
        ax.axvline(0, color=INK, lw=0.7)
        ax.set_yticks(y); ax.set_yticklabels([COEF_TEX[c] for c in COEFS])
        title = PAIR_TEX[k]
        if k == "probe/spec" and holm:
            title += "\nHolm p: " + ", ".join(f"{COEF_TEX[c]} {holm[c]:.2g}" for c in ("bGL", "bGM", "bLM", "bGLM"))
        ax.set_title(title, fontsize=7.5 if "\n" in title else 8.5); ax.set_xlabel("coded coefficient (log scale)")
    for ax in list(axs.flat)[len(pairs):]: ax.axis("off")
    fig.tight_layout(); save(fig, out, "fig4_coefficient_forest", mock)


def fig5_bias(rep, out, mock):
    pairs = pairs_of(rep)
    fig, axs = plt.subplots(2, 3, figsize=(COL2, 3.9), squeeze=False)
    for ax, k in zip(axs.flat, pairs):
        est, ci = rep[k]["est"], rep[k]["ci"]
        rows = [(lab, est[e], ci.get("est_" + e, {})) for e, lab in EST if e in est]
        y = np.arange(len(rows))[::-1]
        for yi, (lab, v, c) in zip(y, rows):
            if c.get("lo") is not None:
                ax.plot([c["lo"], c["hi"]], [yi, yi], color=C1, lw=1.6, solid_capstyle="round")
            ax.plot([v], [yi], MK[0], color=C1)
        ax.axvline(1.0, color=INK, lw=0.7)
        ax.set_yticks(y); ax.set_yticklabels([r[0] for r in rows], fontsize=7.5)
        ax.set_title(PAIR_TEX[k], fontsize=8.5); ax.set_xlabel(r"extrapolated $\hat E$ (line: $E_{\mathrm{id}}=1$)")
    for ax in list(axs.flat)[len(pairs):]: ax.axis("off")
    fig.tight_layout(); save(fig, out, "fig5_estimator_bias", mock)


def fig6_drift(rep4, out, mock):
    h = rep4["H4"]
    fig, ax = plt.subplots(figsize=(COL1, 1.9))
    rows = [("Job 2 (day 1)", h["bLM_job2"], h["ci_job2"]), ("Job 4 (day 2)", h["bLM_job4"], h["ci_job4"]),
            ("difference", h["diff"], h["ci_diff"])]
    y = np.arange(len(rows))[::-1]
    for yi, (lab, v, c), col, m in zip(y, rows, (C1, C2, INK2), MK):
        ax.plot([c["lo"], c["hi"]], [yi, yi], color=col, lw=1.6, solid_capstyle="round")
        ax.plot([v], [yi], m, color=col)
    ax.axvline(0, color=INK, lw=0.7); ax.set_yticks(y); ax.set_yticklabels([r[0] for r in rows])
    ax.set_xlabel(r"$b_{LM}$, probe $\langle X_s\rangle$")
    flagged = rep4.get("drift", {}).get("job4", {}).get("flagged")
    ax.set_title(f"H4 {'supported' if h['supported'] else 'not supported'}; day 2 "
                 f"{'flagged by drift rule' if flagged else 'not flagged'} (baseline shift {h['baseline_shift_SE']:.1f} SE)",
                 fontsize=8, loc="left")
    fig.tight_layout(); save(fig, out, "fig6_drift", mock)


def figS1_sim(sim, out, mock):
    fig, axs = plt.subplots(1, 2, figsize=(COL2, 2.5))
    for ax, key, title in zip(axs, ("pint=0.0", "pint=0.004"), ("(a) separable noise", "(b) synthetic L x M interaction")):
        d = sim[key]; y = np.arange(len(COEFS))[::-1]
        for yi, c in zip(y, COEFS):
            ax.plot([d["ci"][c]["lo"], d["ci"][c]["hi"]], [yi, yi], color=C1, lw=1.6, solid_capstyle="round")
            ax.plot([d["est_b"][c]], [yi], MK[0], color=C1, label="estimate, 95% CI" if c == "bG" else None)
            ax.plot([d["true_b"][c]], [yi], "|", color=C2, ms=10, mew=1.6, label="analytic truth" if c == "bG" else None)
        ax.axvline(0, color=INK, lw=0.6); ax.set_yticks(y); ax.set_yticklabels([COEF_TEX[c] for c in COEFS])
        ax.set_title(title, loc="left", fontsize=8.5); ax.set_xlabel("coded coefficient")
    axs[0].legend(fontsize=7.5, loc="lower left")
    fig.text(0.99, 0.01, f"false-positive rate {sim['false_positive_rate']:.2f}, power {sim['power']:.2f} "
             f"(20 replicates each, N = 2e4 per setting)", ha="right", fontsize=7, color=INK2)
    fig.tight_layout(); save(fig, out, "figS1_simulation", mock)


def main():
    ap = argparse.ArgumentParser(); ap.add_argument("--dir", default="."); ap.add_argument("--out")
    a = ap.parse_args()
    out = a.out or os.path.join(a.dir, "figures"); os.makedirs(out, exist_ok=True)
    mock = "rehearsal" in os.path.normpath(a.dir)
    sim = load(".", "sim_validation_results.json")
    chk, rep, rep4 = load(a.dir, "job1_check.json"), load(a.dir, "analysis_report.json"), load(a.dir, "analysis_report_h4.json")
    fig1_circuit(out, mock)
    if sim: figS1_sim(sim, out, False if not mock else mock)
    if chk: fig2_knobs(chk, out, mock or chk.get("mock_aer"), load(a.dir, "job1b_check.json"))
    if rep:
        fig3_interaction(rep, out, mock); fig4_forest(rep, out, mock); fig5_bias(rep, out, mock)
    if rep4 and "H4" in rep4: fig6_drift(rep4, out, mock)


if __name__ == "__main__":
    main()


==> anc/plots/figure_sources/render_plots.py <==
"""Regenerate Figures 2 and 6 without changing their underlying results.
Run from any directory: python plots/figure_sources/render_plots.py
Requires numpy and matplotlib. No network or hardware calls.
"""
from pathlib import Path
import json
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import original_plots as style

ROOT = Path(__file__).resolve().parents[1]
ANC = ROOT.parent
plt.rcParams.update({'pdf.fonttype':42,'ps.fonttype':42})
# Original trial-run plot: same data, with descriptive legend labels.
style.fig2_knobs(json.loads((ANC/'job1_check.json').read_text()), str(ROOT), False,
                 json.loads((ANC/'job1b_check.json').read_text()))

R=json.loads((ANC/'precision'/'precision_results.json').read_text())
names=['joint','oat','uniform','additive']
labels=['joint CR-ZNE','one-at-a-time','uniform','additive cube']
colors=[style.C1,style.C2,style.C3,style.INK2]
markers=['o','s','^','D']
fig,axs=plt.subplots(1,2,figsize=(7.0,3.35),gridspec_kw={'width_ratios':[1.6,1]})
rows=list(R['observables'].items())
for i,(key,res) in enumerate(rows):
    for j,name in enumerate(names):
        r=res['estimators'][name]; low,high=r['ci95']; p=r['point']; y=i+(j-1.5)*.17
        axs[0].errorbar(p,y,xerr=[[p-low],[high-p]],fmt=markers[j],ms=3.4,lw=1.1,
                        color=colors[j],label=labels[j] if i==0 else None)
axs[0].axvline(1,c=style.INK,lw=.7)
axs[0].set_yticks(range(6),[style.PAIR_TEX[k] for k,_ in rows])
axs[0].invert_yaxis()
axs[0].set_xlabel(r'extrapolated $\hat E$ (line: $E_{\mathrm{id}}=1$)')
axs[0].set_title('(a) Whole-instance bootstrap',loc='left',fontsize=8.5)
axs[0].grid(axis='y',visible=False)
fac=[R['design_variance'][n]['equal_total_shot_factor'] for n in names]
axs[1].bar(range(4),fac,color=colors,width=.64,zorder=3)
axs[1].set_xticks(range(4),['joint','one-at-\na-time','uniform','additive'])
axs[1].set_ylabel('variance factor at fixed total shots')
axs[1].set_title('(b) Equal shots per setting',loc='left',fontsize=8.5)
axs[1].grid(axis='x',visible=False)
for j,v in enumerate(fac): axs[1].text(j,v+2,f'{v:g}',ha='center',fontsize=8)
axs[1].set_ylim(0,143)
handles,labs=axs[0].get_legend_handles_labels()
fig.legend(handles,labs,loc='lower center',ncol=4,fontsize=8,bbox_to_anchor=(.51,0))
fig.tight_layout(rect=(0,.10,1,1),w_pad=2)
fig.savefig(ROOT/'fig6_precision.pdf')
fig.savefig(ROOT/'fig6_precision.png',dpi=220)
plt.close(fig)


==> anc/post_hoc/analysis_report_twirl_s11.json <==
{
 "inputs": [
  "/mnt/user-data/uploads/quantum-separability/job2_results.json",
  "/mnt/user-data/uploads/quantum-separability/job3_results.json",
  "/mnt/user-data/uploads/quantum-separability/job4_results.json",
  "/mnt/user-data/uploads/quantum-separability/job1_results.json"
 ],
 "probe/spec": {
  "effects": {
   "b0": -0.1276449870967702,
   "bG": -0.0007984720829664754,
   "bL": -0.065255620681611,
   "bM": 0.03256658775415286,
   "bGL": -0.0016658634829363195,
   "bGM": -0.002690677327247183,
   "bLM": 0.0007439969885321938,
   "bGLM": 0.001166721952026776
  },
  "est": {
   "joint": 0.9190139952338091,
   "oat": 0.9266544946246418,
   "uniform": 0.9355544181829821,
   "latency_only_lin": 0.9319300000000005,
   "latency_only_exp": 0.9378732032749404,
   "gate_only_lin": 0.8983333333333337,
   "gate_only_exp": 0.898385894368878
  },
  "E": {
   "(1, 1, 1)": 0.9057999999999999,
   "(1, 1, 3)": 0.9728000000000001,
   "(1, 3, 1)": 0.7983,
   "(1, 3, 3)": 0.8559000000000001,
   "(3, 1, 1)": 0.9144000000000001,
   "(3, 1, 3)": 0.9670000000000001,
   "(3, 3, 1)": 0.7968,
   "(3, 3, 3)": 0.8491,
   "(2, 2, 1)": 0.8398000000000001,
   "(2, 2, 3)": 0.8964000000000001,
   "(1, 2, 1)": 0.8422000000000001,
   "(1, 4, 1)": 0.7675000000000001,
   "(1, 5, 1)": 0.7418,
   "(2, 1, 1)": 0.9006000000000001
  },
  "n_shots": {
   "(1, 1, 1)": 20000,
   "(1, 1, 3)": 20000,
   "(1, 3, 1)": 20000,
   "(1, 3, 3)": 20000,
   "(3, 1, 1)": 20000,
   "(3, 1, 3)": 20000,
   "(3, 3, 1)": 20000,
   "(3, 3, 3)": 20000,
   "(2, 2, 1)": 20000,
   "(2, 2, 3)": 20000,
   "(1, 2, 1)": 20000,
   "(1, 4, 1)": 20000,
   "(1, 5, 1)": 20000,
   "(2, 1, 1)": 20000
  },
  "flagged_low_E": [],
  "H2_LM_minus_GL": -0.0009218664944041256,
  "H2_LM_minus_GM": -0.0019466803387149893,
  "curvature": {
   "(2, 2, 1)": -0.01437993588112102,
   "(2, 2, 3)": -0.014290137712747689
  },
  "ci": {
   "b0": {
    "lo": -0.13086960782783683,
    "hi": -0.12447262349569979,
    "p_boot": 0.0,
    "n": 2000
   },
   "bG": {
    "lo": -0.003783741577468599,
    "hi": 0.0021442485436586342,
    "p_boot": 0.63,
    "n": 2000
   },
   "bL": {
    "lo": -0.06831561945478114,
    "hi": -0.062214333532393536,
    "p_boot": 0.0,
    "n": 2000
   },
   "bM": {
    "lo": 0.029582858677954724,
    "hi": 0.03553412829652872,
    "p_boot": 0.0,
    "n": 2000
   },
   "bGL": {
    "lo": -0.004691073523179705,
    "hi": 0.0013783022052046426,
    "p_boot": 0.296,
    "n": 2000
   },
   "bGM": {
    "lo": -0.005622606089367323,
    "hi": 0.0004057815271523928,
    "p_boot": 0.088,
    "n": 2000
   },
   "bLM": {
    "lo": -0.0020568819626972166,
    "hi": 0.0038147999159261715,
    "p_boot": 0.584,
    "n": 2000
   },
   "bGLM": {
    "lo": -0.0019321757442481175,
    "hi": 0.004262743354722327,
    "p_boot": 0.467,
    "n": 2000
   },
   "H2_LM_minus_GL": {
    "lo": -0.003668012482115769,
    "hi": 0.0026382054117473196,
    "p_boot": 0.765,
    "n": 2000
   },
   "H2_LM_minus_GM": {
    "lo": -0.004823497048810228,
    "hi": 0.002435818530846465,
    "p_boot": 0.466,
    "n": 2000
   },
   "curv_(2, 2, 1)": {
    "lo": -0.02342585206423783,
    "hi": -0.005078005351811226,
    "p_boot": 0.002,
    "n": 2000
   },
   "curv_(2, 2, 3)": {
    "lo": -0.023462702182469607,
    "hi": -0.005005948714579112,
    "p_boot": 0.004,
    "n": 2000
   },
   "est_joint": {
    "lo": 0.895223923958894,
    "hi": 0.9432639343605286,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_oat": {
    "lo": 0.9116690172248719,
    "hi": 0.9415695819055683,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_uniform": {
    "lo": 0.926061903416733,
    "hi": 0.945727890870817,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_latency_only_lin": {
    "lo": 0.9255095000000004,
    "hi": 0.93849,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_latency_only_exp": {
    "lo": 0.9307959811436674,
    "hi": 0.94511703021247,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_gate_only_lin": {
    "lo": 0.8896316666666665,
    "hi": 0.907400833333334,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_gate_only_exp": {
    "lo": 0.8898945913890302,
    "hi": 0.9073947662968926,
    "p_boot": 0.0,
    "n": 2000
   }
  },
  "pred_log_bias": {
   "oat": 0.008279431629758412,
   "uniform": 0.017837963177114582
  },
  "bias_vs_ideal": {
   "joint": -0.08098600476619089,
   "oat": -0.07334550537535822,
   "uniform": -0.06444558181701787,
   "latency_only_lin": -0.06806999999999952,
   "latency_only_exp": -0.06212679672505961,
   "gate_only_lin": -0.10166666666666635,
   "gate_only_exp": -0.10161410563112205
  },
  "H3_split": {
   "sum_b_A": -0.006028675487363883,
   "bias_diff_B": -0.008757601506961005
  }
 },
 "probe/ff": {
  "effects": {
   "b0": -0.15365737362298462,
   "bG": -0.001882789359644671,
   "bL": -0.07771321117815477,
   "bM": 0.018641455823315976,
   "bGL": 0.00215813835563395,
   "bGM": 0.0015319500900594883,
   "bLM": -0.005567638179746252,
   "bGLM": 0.0039148681065453925
  },
  "est": {
   "joint": 0.9318555850344316,
   "oat": 0.9483416931821529,
   "uniform": 0.9593919600439164,
   "latency_only_lin": 0.9612000000000004,
   "latency_only_exp": 0.9778885930833174,
   "gate_only_lin": 0.9051666666666666,
   "gate_only_exp": 0.9051552542180898
  },
  "E": {
   "(1, 1, 1)": 0.9061999999999999,
   "(1, 1, 3)": 0.9557,
   "(1, 3, 1)": 0.7871999999999999,
   "(1, 3, 3)": 0.7992999999999999,
   "(3, 1, 1)": 0.9032,
   "(3, 1, 3)": 0.9435,
   "(3, 3, 1)": 0.7790999999999999,
   "(3, 3, 3)": 0.8085,
   "(2, 2, 1)": 0.8481000000000001,
   "(2, 2, 3)": 0.8720000000000001,
   "(1, 2, 1)": 0.8394999999999999,
   "(1, 4, 1)": 0.7323,
   "(1, 5, 1)": 0.6693,
   "(2, 1, 1)": 0.8971
  },
  "n_shots": {
   "(1, 1, 1)": 20000,
   "(1, 1, 3)": 20000,
   "(1, 3, 1)": 20000,
   "(1, 3, 3)": 20000,
   "(3, 1, 1)": 20000,
   "(3, 1, 3)": 20000,
   "(3, 3, 1)": 20000,
   "(3, 3, 3)": 20000,
   "(2, 2, 1)": 20000,
   "(2, 2, 3)": 20000,
   "(1, 2, 1)": 20000,
   "(1, 4, 1)": 20000,
   "(1, 5, 1)": 20000,
   "(2, 1, 1)": 20000
  },
  "flagged_low_E": [],
  "H2_LM_minus_GL": 0.0034094998241123026,
  "H2_LM_minus_GM": 0.004035688089686764,
  "curvature": {
   "(2, 2, 1)": 0.00754210383181797,
   "(2, 2, 3)": -0.001949937273488661
  },
  "ci": {
   "b0": {
    "lo": -0.15681167188766543,
    "hi": -0.15053164196839627,
    "p_boot": 0.0,
    "n": 2000
   },
   "bG": {
    "lo": -0.004917340440079843,
    "hi": 0.0015350699278851095,
    "p_boot": 0.245,
    "n": 2000
   },
   "bL": {
    "lo": -0.08099233778309141,
    "hi": -0.07457627920178878,
    "p_boot": 0.0,
    "n": 2000
   },
   "bM": {
    "lo": 0.015284095214277914,
    "hi": 0.02163345185205472,
    "p_boot": 0.0,
    "n": 2000
   },
   "bGL": {
    "lo": -0.0011779785874561231,
    "hi": 0.005224235809851541,
    "p_boot": 0.194,
    "n": 2000
   },
   "bGM": {
    "lo": -0.0017710158282681896,
    "hi": 0.00478363824908956,
    "p_boot": 0.353,
    "n": 2000
   },
   "bLM": {
    "lo": -0.008860229101870062,
    "hi": -0.0025054240922029567,
    "p_boot": 0.0,
    "n": 2000
   },
   "bGLM": {
    "lo": 0.0007917724588359473,
    "hi": 0.007259608890825879,
    "p_boot": 0.017,
    "n": 2000
   },
   "H2_LM_minus_GL": {
    "lo": -0.0013108245908451837,
    "hi": 0.007719693866060209,
    "p_boot": 0.153,
    "n": 2000
   },
   "H2_LM_minus_GM": {
    "lo": -0.00013727307590106805,
    "hi": 0.007374552545489023,
    "p_boot": 0.058,
    "n": 2000
   },
   "curv_(2, 2, 1)": {
    "lo": -0.0005784436799237027,
    "hi": 0.01544904564309694,
    "p_boot": 0.076,
    "n": 2000
   },
   "curv_(2, 2, 3)": {
    "lo": -0.010586550553200118,
    "hi": 0.006444323420696938,
    "p_boot": 0.664,
    "n": 2000
   },
   "est_joint": {
    "lo": 0.9016448503900141,
    "hi": 0.9598451038695148,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_oat": {
    "lo": 0.9286146411394931,
    "hi": 0.965541555950473,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_uniform": {
    "lo": 0.9474178938757353,
    "hi": 0.9700900016046528,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_latency_only_lin": {
    "lo": 0.9528995000000001,
    "hi": 0.9693600000000004,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_latency_only_exp": {
    "lo": 0.9677097854911575,
    "hi": 0.9885705609841795,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_gate_only_lin": {
    "lo": 0.8944283333333339,
    "hi": 0.9146666666666667,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_gate_only_exp": {
    "lo": 0.8944535173013329,
    "hi": 0.9146970638041078,
    "p_boot": 0.0,
    "n": 2000
   }
  },
  "pred_log_bias": {
   "oat": 0.017537022160234384,
   "uniform": 0.029121857841430798
  },
  "bias_vs_ideal": {
   "joint": -0.06814441496556845,
   "oat": -0.05165830681784711,
   "uniform": -0.04060803995608364,
   "latency_only_lin": -0.03879999999999961,
   "latency_only_exp": -0.022111406916682563,
   "gate_only_lin": -0.09483333333333344,
   "gate_only_exp": -0.09484474578191016
  },
  "H3_split": {
   "sum_b_A": -0.002623604613387325,
   "bias_diff_B": -0.04411211703620035
  }
 },
 "teleport/tel": {
  "effects": {
   "b0": -0.6131675143716864,
   "bG": -0.019078167899271914,
   "bL": -0.17788157580121478,
   "bM": -0.09744311008132556,
   "bGL": 0.011100774288404808,
   "bGM": -0.0015534573866844079,
   "bLM": 0.009834917656724132,
   "bGLM": 0.00266906038765298
  },
  "est": {
   "joint": 1.0323261441906186,
   "oat": 1.0233777289376491,
   "uniform": 0.9897353517796685,
   "latency_only_lin": 0.8044100000000003,
   "latency_only_exp": 0.8641534008324713,
   "gate_only_lin": 0.7573000000000002,
   "gate_only_exp": 0.7580881431842668
  },
  "E": {
   "(1, 1, 1)": 0.7393000000000001,
   "(1, 1, 3)": 0.6015999999999999,
   "(1, 3, 1)": 0.49940000000000007,
   "(1, 3, 3)": 0.4181999999999999,
   "(3, 1, 1)": 0.7019,
   "(3, 1, 3)": 0.5616000000000001,
   "(3, 3, 1)": 0.49039999999999995,
   "(3, 3, 3)": 0.4125000000000001,
   "(2, 2, 1)": 0.5933999999999999,
   "(2, 2, 3)": 0.5038,
   "(1, 2, 1)": 0.6069,
   "(1, 4, 1)": 0.4388000000000001,
   "(1, 5, 1)": 0.3662000000000001,
   "(2, 1, 1)": 0.7184999999999999
  },
  "n_shots": {
   "(1, 1, 1)": 20000,
   "(1, 1, 3)": 20000,
   "(1, 3, 1)": 20000,
   "(1, 3, 3)": 20000,
   "(3, 1, 1)": 20000,
   "(3, 1, 3)": 20000,
   "(3, 3, 1)": 20000,
   "(3, 3, 3)": 20000,
   "(2, 2, 1)": 20000,
   "(2, 2, 3)": 20000,
   "(1, 2, 1)": 20000,
   "(1, 4, 1)": 20000,
   "(1, 5, 1)": 20000,
   "(2, 1, 1)": 20000
  },
  "flagged_low_E": [],
  "H2_LM_minus_GL": -0.0012658566316806757,
  "H2_LM_minus_GM": 0.008281460270039724,
  "curvature": {
   "(2, 2, 1)": -0.006162166835054883,
   "(2, 2, 3)": 0.02503470938938479
  },
  "ci": {
   "b0": {
    "lo": -0.623624614625699,
    "hi": -0.6030490573050664,
    "p_boot": 0.0,
    "n": 2000
   },
   "bG": {
    "lo": -0.029557956256716103,
    "hi": -0.008525624932152706,
    "p_boot": 0.0,
    "n": 2000
   },
   "bL": {
    "lo": -0.18861465765608404,
    "hi": -0.16709118933702582,
    "p_boot": 0.0,
    "n": 2000
   },
   "bM": {
    "lo": -0.10813396020907974,
    "hi": -0.08732114858226915,
    "p_boot": 0.0,
    "n": 2000
   },
   "bGL": {
    "lo": 0.0008630273734857096,
    "hi": 0.021924922035415666,
    "p_boot": 0.034,
    "n": 2000
   },
   "bGM": {
    "lo": -0.01237362376131291,
    "hi": 0.009089508119668962,
    "p_boot": 0.757,
    "n": 2000
   },
   "bLM": {
    "lo": -0.0011508130764493552,
    "hi": 0.020280478244822344,
    "p_boot": 0.081,
    "n": 2000
   },
   "bGLM": {
    "lo": -0.008040131893029394,
    "hi": 0.012915415751482,
    "p_boot": 0.628,
    "n": 2000
   },
   "H2_LM_minus_GL": {
    "lo": -0.01573794705437274,
    "hi": 0.013504459469803227,
    "p_boot": 0.92,
    "n": 2000
   },
   "H2_LM_minus_GM": {
    "lo": -0.008062236567630903,
    "hi": 0.01719516437320454,
    "p_boot": 0.394,
    "n": 2000
   },
   "curv_(2, 2, 1)": {
    "lo": -0.03205246244889181,
    "hi": 0.019164454373243687,
    "p_boot": 0.614,
    "n": 2000
   },
   "curv_(2, 2, 3)": {
    "lo": -0.003435564604928895,
    "hi": 0.05588252665614935,
    "p_boot": 0.086,
    "n": 2000
   },
   "est_joint": {
    "lo": 0.9566011052240606,
    "hi": 1.1115266927627758,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_oat": {
    "lo": 0.979455899194572,
    "hi": 1.069702342884484,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_uniform": {
    "lo": 0.9582037924357854,
    "hi": 1.0235753302979098,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_latency_only_lin": {
    "lo": 0.792049,
    "hi": 0.8170470000000002,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_latency_only_exp": {
    "lo": 0.8463764136311082,
    "hi": 0.8828498101457118,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_gate_only_lin": {
    "lo": 0.7398658333333339,
    "hi": 0.774801666666667,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_gate_only_exp": {
    "lo": 0.7401035124410307,
    "hi": 0.7763712703848246,
    "p_boot": 0.0,
    "n": 2000
   }
  },
  "pred_log_bias": {
   "oat": -0.008705993007832612,
   "uniform": -0.042132341349415715
  },
  "bias_vs_ideal": {
   "joint": 0.03232614419061863,
   "oat": 0.02337772893764911,
   "uniform": -0.010264648220331463,
   "latency_only_lin": -0.1955899999999997,
   "latency_only_exp": -0.13584659916752873,
   "gate_only_lin": -0.2426999999999998,
   "gate_only_exp": -0.24191185681573324
  },
  "H3_split": {
   "sum_b_A": 0.02909614039250155,
   "bias_diff_B": -0.011116418515243183
  }
 },
 "teleport/spec": {
  "effects": {
   "b0": -0.2541677917460173,
   "bG": 0.005194595669679711,
   "bL": -0.08022739400849127,
   "bM": -0.05415634084509198,
   "bGL": 0.0030644603646651156,
   "bGM": -0.006782020869161475,
   "bLM": 0.0011964132516679646,
   "bGLM": -0.0012560732406916505
  },
  "est": {
   "joint": 1.0041832088293787,
   "oat": 1.0016727352895718,
   "uniform": 1.0042103244661245,
   "latency_only_lin": 0.9224100000000002,
   "latency_only_exp": 0.9313911883370977,
   "gate_only_lin": 0.8771666666666671,
   "gate_only_exp": 0.8772065857657608
  },
  "E": {
   "(1, 1, 1)": 0.8814,
   "(1, 1, 3)": 0.7978000000000001,
   "(1, 3, 1)": 0.7424999999999999,
   "(1, 3, 3)": 0.6787000000000001,
   "(3, 1, 1)": 0.895,
   "(3, 1, 3)": 0.7924,
   "(3, 3, 1)": 0.7670999999999999,
   "(3, 3, 3)": 0.679,
   "(2, 2, 1)": 0.8343,
   "(2, 2, 3)": 0.7464999999999999,
   "(1, 2, 1)": 0.8404,
   "(1, 4, 1)": 0.7277,
   "(1, 5, 1)": 0.6966000000000001,
   "(2, 1, 1)": 0.8958999999999999
  },
  "n_shots": {
   "(1, 1, 1)": 20000,
   "(1, 1, 3)": 20000,
   "(1, 3, 1)": 20000,
   "(1, 3, 3)": 20000,
   "(3, 1, 1)": 20000,
   "(3, 1, 3)": 20000,
   "(3, 3, 1)": 20000,
   "(3, 3, 3)": 20000,
   "(2, 2, 1)": 20000,
   "(2, 2, 3)": 20000,
   "(1, 2, 1)": 20000,
   "(1, 4, 1)": 20000,
   "(1, 5, 1)": 20000,
   "(2, 1, 1)": 20000
  },
  "flagged_low_E": [],
  "H2_LM_minus_GL": -0.001868047112997151,
  "H2_LM_minus_GM": -0.0055856076174935106,
  "curvature": {
   "(2, 2, 1)": 0.01884922182681717,
   "(2, 2, 3)": 0.015964470588217206
  },
  "ci": {
   "b0": {
    "lo": -0.2586737958807295,
    "hi": -0.24977575465393012,
    "p_boot": 0.0,
    "n": 2000
   },
   "bG": {
    "lo": 0.0008021344258547419,
    "hi": 0.00961091280308056,
    "p_boot": 0.022,
    "n": 2000
   },
   "bL": {
    "lo": -0.08466865872211056,
    "hi": -0.07585987683207891,
    "p_boot": 0.0,
    "n": 2000
   },
   "bM": {
    "lo": -0.0583081555637331,
    "hi": -0.049945635184038606,
    "p_boot": 0.0,
    "n": 2000
   },
   "bGL": {
    "lo": -0.0013998296326264393,
    "hi": 0.007436915407613598,
    "p_boot": 0.183,
    "n": 2000
   },
   "bGM": {
    "lo": -0.010947406564520706,
    "hi": -0.002629867951874643,
    "p_boot": 0.0,
    "n": 2000
   },
   "bLM": {
    "lo": -0.002989583526454063,
    "hi": 0.005542236508587117,
    "p_boot": 0.574,
    "n": 2000
   },
   "bGLM": {
    "lo": -0.005571960927745671,
    "hi": 0.002968435920856333,
    "p_boot": 0.529,
    "n": 2000
   },
   "H2_LM_minus_GL": {
    "lo": -0.005950064761877221,
    "hi": 0.0034425347605816533,
    "p_boot": 0.646,
    "n": 2000
   },
   "H2_LM_minus_GM": {
    "lo": -0.009801895497743194,
    "hi": 0.00043110416091295557,
    "p_boot": 0.08,
    "n": 2000
   },
   "curv_(2, 2, 1)": {
    "lo": 0.009625279743857051,
    "hi": 0.028133971116764966,
    "p_boot": 0.0,
    "n": 2000
   },
   "curv_(2, 2, 3)": {
    "lo": 0.004035844388149831,
    "hi": 0.0283976225930468,
    "p_boot": 0.011,
    "n": 2000
   },
   "est_joint": {
    "lo": 0.9677037730324689,
    "hi": 1.0397329452929998,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_oat": {
    "lo": 0.9788277650786434,
    "hi": 1.0240363669390116,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_uniform": {
    "lo": 0.9891304971848295,
    "hi": 1.0191178213299654,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_latency_only_lin": {
    "lo": 0.9132195000000001,
    "hi": 0.9312002500000002,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_latency_only_exp": {
    "lo": 0.9207672170890391,
    "hi": 0.9418223186474408,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_gate_only_lin": {
    "lo": 0.8659658333333335,
    "hi": 0.8882000000000001,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_gate_only_exp": {
    "lo": 0.8661540491176095,
    "hi": 0.8882032447880773,
    "p_boot": 0.0,
    "n": 2000
   }
  },
  "pred_log_bias": {
   "oat": -0.002503145709938207,
   "uniform": 2.700231433528169e-05
  },
  "bias_vs_ideal": {
   "joint": 0.004183208829378726,
   "oat": 0.0016727352895717917,
   "uniform": 0.00421032446612446,
   "latency_only_lin": -0.07758999999999983,
   "latency_only_exp": -0.06860881166290234,
   "gate_only_lin": -0.1228333333333329,
   "gate_only_exp": -0.12279341423423917
  },
  "H3_split": {
   "sum_b_A": -0.0017188570727476732,
   "bias_diff_B": -0.00865103297584469
  }
 },
 "ghz/ghz": {
  "effects": {
   "b0": -1.1409530398896561,
   "bG": -0.04695005225490101,
   "bL": -0.22671275400409094,
   "bM": -0.19685038010139397,
   "bGL": -0.004339011232146389,
   "bGM": -0.017179154420635223,
   "bLM": -0.007376930846705432,
   "bGLM": -0.0041857667981390345
  },
  "est": {
   "joint": 0.7542579062115571,
   "oat": 0.7634795879848127,
   "uniform": 0.8021575611921463,
   "latency_only_lin": 0.5488900000000002,
   "latency_only_exp": 0.6273396099935399,
   "gate_only_lin": 0.5075333333333337,
   "gate_only_exp": 0.5078299998154187
  },
  "E": {
   "(1, 1, 1)": 0.4990000000000001,
   "(1, 1, 3)": 0.3506,
   "(1, 3, 1)": 0.3219000000000001,
   "(1, 3, 3)": 0.22330000000000005,
   "(3, 1, 1)": 0.47029999999999994,
   "(3, 1, 3)": 0.3137000000000001,
   "(3, 3, 1)": 0.3031999999999999,
   "(3, 3, 3)": 0.19310000000000005,
   "(2, 2, 1)": 0.36729999999999996,
   "(2, 2, 3)": 0.2661,
   "(1, 2, 1)": 0.36529999999999996,
   "(1, 4, 1)": 0.2298,
   "(1, 5, 1)": 0.18589999999999995,
   "(2, 1, 1)": 0.46720000000000006
  },
  "n_shots": {
   "(1, 1, 1)": 20000,
   "(1, 1, 3)": 20000,
   "(1, 3, 1)": 20000,
   "(1, 3, 3)": 20000,
   "(3, 1, 1)": 20000,
   "(3, 1, 3)": 20000,
   "(3, 3, 1)": 20000,
   "(3, 3, 3)": 20000,
   "(2, 2, 1)": 20000,
   "(2, 2, 3)": 20000,
   "(1, 2, 1)": 20000,
   "(1, 4, 1)": 20000,
   "(1, 5, 1)": 20000,
   "(2, 1, 1)": 20000
  },
  "flagged_low_E": [],
  "H2_LM_minus_GL": 0.0030379196145590426,
  "H2_LM_minus_GM": -0.009802223573929791,
  "curvature": {
   "(2, 2, 1)": -0.05747366636825357,
   "(2, 2, 3)": 0.013920318992556524
  },
  "ci": {
   "b0": {
    "lo": -1.1603752472086712,
    "hi": -1.123632920131563,
    "p_boot": 0.0,
    "n": 2000
   },
   "bG": {
    "lo": -0.0656456378625248,
    "hi": -0.0280279390902226,
    "p_boot": 0.0,
    "n": 2000
   },
   "bL": {
    "lo": -0.24560352529096313,
    "hi": -0.2071396877258189,
    "p_boot": 0.0,
    "n": 2000
   },
   "bM": {
    "lo": -0.2160817670727741,
    "hi": -0.17895065307942234,
    "p_boot": 0.0,
    "n": 2000
   },
   "bGL": {
    "lo": -0.02302216108448515,
    "hi": 0.014814352145124287,
    "p_boot": 0.635,
    "n": 2000
   },
   "bGM": {
    "lo": -0.035696801784247174,
    "hi": 0.002305589166606945,
    "p_boot": 0.089,
    "n": 2000
   },
   "bLM": {
    "lo": -0.026298520695620376,
    "hi": 0.011375427095441436,
    "p_boot": 0.448,
    "n": 2000
   },
   "bGLM": {
    "lo": -0.02320893675514315,
    "hi": 0.014603406933451484,
    "p_boot": 0.66,
    "n": 2000
   },
   "H2_LM_minus_GL": {
    "lo": -0.016505636185348657,
    "hi": 0.02099077787486715,
    "p_boot": 0.916,
    "n": 2000
   },
   "H2_LM_minus_GM": {
    "lo": -0.02922534687747149,
    "hi": 0.01791187540465411,
    "p_boot": 0.499,
    "n": 2000
   },
   "curv_(2, 2, 1)": {
    "lo": -0.1045288577385101,
    "hi": -0.01921615393102793,
    "p_boot": 0.002,
    "n": 2000
   },
   "curv_(2, 2, 3)": {
    "lo": -0.06282410542227912,
    "hi": 0.08665425390675684,
    "p_boot": 0.678,
    "n": 2000
   },
   "est_joint": {
    "lo": 0.6499479544570929,
    "hi": 0.8689303761682178,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_oat": {
    "lo": 0.6984120469276166,
    "hi": 0.8320288601685388,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_uniform": {
    "lo": 0.7591096366452905,
    "hi": 0.8502072230563866,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_latency_only_lin": {
    "lo": 0.53242725,
    "hi": 0.5661510000000002,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_latency_only_exp": {
    "lo": 0.5980280910230282,
    "hi": 0.6599904378140945,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_gate_only_lin": {
    "lo": 0.4832983333333336,
    "hi": 0.5310758333333334,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_gate_only_exp": {
    "lo": 0.483209462271041,
    "hi": 0.5334235984680601,
    "p_boot": 0.0,
    "n": 2000
   }
  },
  "pred_log_bias": {
   "oat": 0.012152029306930906,
   "uniform": 0.061570688709626925
  },
  "bias_vs_ideal": {
   "joint": -0.24574209378844292,
   "oat": -0.23652041201518725,
   "uniform": -0.19784243880785368,
   "latency_only_lin": -0.4511099999999998,
   "latency_only_exp": -0.3726603900064601,
   "gate_only_lin": -0.4924666666666663,
   "gate_only_exp": -0.49217000018458135
  },
  "H3_split": {
   "sum_b_A": -0.009690553000667387,
   "bias_diff_B": -0.11432317092473099
  }
 },
 "ghz/spec": {
  "effects": {
   "b0": -0.583550242812086,
   "bG": 0.036517192852269176,
   "bL": -0.09040295500285896,
   "bM": 0.01988247652678976,
   "bGL": 0.008068617819870963,
   "bGM": 0.00874085985475892,
   "bLM": 0.009790941562217825,
   "bGLM": -0.04732716992006686
  },
  "est": {
   "joint": 0.9699365371374435,
   "oat": 0.7815831520744281,
   "uniform": 0.6741592550741968,
   "latency_only_lin": 0.6038000000000002,
   "latency_only_exp": 0.6019683164008858,
   "gate_only_lin": 0.6373333333333336,
   "gate_only_exp": 0.638068994261073
  },
  "E": {
   "(1, 1, 1)": 0.6214999999999999,
   "(1, 1, 3)": 0.5669,
   "(1, 3, 1)": 0.45530000000000004,
   "(1, 3, 3)": 0.5219,
   "(3, 1, 1)": 0.5881000000000001,
   "(3, 1, 3)": 0.6713,
   "(3, 3, 1)": 0.5377000000000001,
   "(3, 3, 3)": 0.5282,
   "(2, 2, 1)": 0.4811000000000001,
   "(2, 2, 3)": 0.5394000000000001,
   "(1, 2, 1)": 0.5286,
   "(1, 4, 1)": 0.49239999999999995,
   "(1, 5, 1)": 0.4987999999999999,
   "(2, 1, 1)": 0.6022000000000001
  },
  "n_shots": {
   "(1, 1, 1)": 20000,
   "(1, 1, 3)": 20000,
   "(1, 3, 1)": 20000,
   "(1, 3, 3)": 20000,
   "(3, 1, 1)": 20000,
   "(3, 1, 3)": 20000,
   "(3, 3, 1)": 20000,
   "(3, 3, 3)": 20000,
   "(2, 2, 1)": 20000,
   "(2, 2, 3)": 20000,
   "(1, 2, 1)": 20000,
   "(1, 4, 1)": 20000,
   "(1, 5, 1)": 20000,
   "(2, 1, 1)": 20000
  },
  "flagged_low_E": [],
  "H2_LM_minus_GL": 0.0017223237423468624,
  "H2_LM_minus_GM": 0.0010500817074589053,
  "curvature": {
   "(2, 2, 1)": -0.12824741093785308,
   "(2, 2, 3)": -0.05363010199121099
  },
  "ci": {
   "b0": {
    "lo": -0.6364920079328206,
    "hi": -0.5352783020248426,
    "p_boot": 0.0,
    "n": 2000
   },
   "bG": {
    "lo": -0.014432970464886652,
    "hi": 0.08757455208099023,
    "p_boot": 0.16,
    "n": 2000
   },
   "bL": {
    "lo": -0.1401885006337423,
    "hi": -0.04000013383902721,
    "p_boot": 0.0,
    "n": 2000
   },
   "bM": {
    "lo": -0.032301202560634706,
    "hi": 0.06834211815948653,
    "p_boot": 0.445,
    "n": 2000
   },
   "bGL": {
    "lo": -0.04207492239407048,
    "hi": 0.057503227750788886,
    "p_boot": 0.793,
    "n": 2000
   },
   "bGM": {
    "lo": -0.041997044739509944,
    "hi": 0.06004179195967826,
    "p_boot": 0.752,
    "n": 2000
   },
   "bLM": {
    "lo": -0.04032228285371089,
    "hi": 0.060738477712986357,
    "p_boot": 0.731,
    "n": 2000
   },
   "bGLM": {
    "lo": -0.0973771834517516,
    "hi": 0.0019086290566295541,
    "p_boot": 0.062,
    "n": 2000
   },
   "H2_LM_minus_GL": {
    "lo": -0.04644837929299018,
    "hi": 0.046424296300270076,
    "p_boot": 0.998,
    "n": 2000
   },
   "H2_LM_minus_GM": {
    "lo": -0.04811387598131955,
    "hi": 0.04756316182900092,
    "p_boot": 0.978,
    "n": 2000
   },
   "curv_(2, 2, 1)": {
    "lo": -0.31268400554963066,
    "hi": 0.0451524542179219,
    "p_boot": 0.152,
    "n": 2000
   },
   "curv_(2, 2, 3)": {
    "lo": -0.22591920816068736,
    "hi": 0.10671758748016044,
    "p_boot": 0.533,
    "n": 2000
   },
   "est_joint": {
    "lo": 0.5729660838478756,
    "hi": 1.5472691326157757,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_oat": {
    "lo": 0.5481193425986939,
    "hi": 1.0470417136895038,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_uniform": {
    "lo": 0.5413588786523272,
    "hi": 0.8166598021299638,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_latency_only_lin": {
    "lo": 0.5255077500000003,
    "hi": 0.6765485000000002,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_latency_only_exp": {
    "lo": 0.5213859221228808,
    "hi": 0.6820466232568957,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_gate_only_lin": {
    "lo": 0.5146791666666668,
    "hi": 0.7484749999999999,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_gate_only_exp": {
    "lo": 0.5192174990604489,
    "hi": 0.7623442389009185,
    "p_boot": 0.0,
    "n": 2000
   }
  },
  "pred_log_bias": {
   "oat": -0.21590909891711513,
   "uniform": -0.3637642772309443
  },
  "bias_vs_ideal": {
   "joint": -0.030063462862556456,
   "oat": -0.21841684792557192,
   "uniform": -0.32584074492580317,
   "latency_only_lin": -0.3961999999999998,
   "latency_only_exp": -0.3980316835991142,
   "gate_only_lin": -0.36266666666666636,
   "gate_only_exp": -0.361931005738927
  },
  "H3_split": {
   "sum_b_A": 0.04217598304363161,
   "bias_diff_B": 0.21720183541806973
  }
 },
 "H1_holm_job2": {
  "bGM": 0.372,
  "bGL": 0.765,
  "bGLM": 0.868,
  "bLM": 0.868
 },
 "H1": {
  "bLM": 0.0007439969885321938,
  "ci": {
   "lo": -0.0022516377081902156,
   "hi": 0.0037117693303625318,
   "p_boot": 0.636,
   "n": 2000
  },
  "p_holm": 0.868,
  "supported": false
 },
 "H2": {
  "H2_LM_minus_GL": {
   "point": -0.0009218664944041256,
   "ci": {
    "lo": -0.003832692079343164,
    "hi": 0.0026335284720172066,
    "p_boot": 0.746,
    "n": 2000
   }
  },
  "H2_LM_minus_GM": {
   "point": -0.0019466803387149893,
   "ci": {
    "lo": -0.00504306111130863,
    "hi": 0.0024397680903154874,
    "p_boot": 0.486,
    "n": 2000
   }
  },
  "supported": false
 },
 "H3": {
  "pairs": [
   {
    "pair": "probe/spec",
    "abs_sum_b_A": 0.006028675487363883,
    "bias_diff_B": -0.008757601506961005
   },
   {
    "pair": "probe/ff",
    "abs_sum_b_A": 0.002623604613387325,
    "bias_diff_B": -0.04411211703620035
   },
   {
    "pair": "teleport/tel",
    "abs_sum_b_A": 0.02909614039250155,
    "bias_diff_B": -0.011116418515243183
   },
   {
    "pair": "teleport/spec",
    "abs_sum_b_A": 0.0017188570727476732,
    "bias_diff_B": -0.00865103297584469
   },
   {
    "pair": "ghz/ghz",
    "abs_sum_b_A": 0.009690553000667387,
    "bias_diff_B": -0.11432317092473099
   },
   {
    "pair": "ghz/spec",
    "abs_sum_b_A": 0.04217598304363161,
    "bias_diff_B": 0.21720183541806973
   }
  ],
  "spearman": 0.14285714285714288,
  "ci": {
   "lo": -1.0,
   "hi": 1.0,
   "p_boot": 0.8144072036018009,
   "n": 1999
  },
  "n_pairs": 6
 },
 "H4": {
  "bLM_job2": 0.0007439969885321938,
  "ci_job2": {
   "lo": -0.0022516377081902156,
   "hi": 0.0037117693303625318,
   "p_boot": 0.636,
   "n": 2000
  },
  "bLM_job4": -0.003088219853187373,
  "ci_job4": {
   "lo": -0.004924238211074793,
   "hi": -0.001275158182997582,
   "p_boot": 0.0,
   "n": 2000
  },
  "diff": -0.0038322168417195667,
  "ci_diff": {
   "lo": -0.007326498795986381,
   "hi": -0.0003294212178022642,
   "p_boot": 0.03,
   "n": 2000
  },
  "supported": false,
  "baseline_shift_SE": 15.733532482728094
 },
 "E1": {
  "bLM_job1_noecho": 0.019808744629931874,
  "ci_job1": {
   "lo": 0.013404581268576694,
   "hi": 0.02604322339805987,
   "p_boot": 0.0,
   "n": 2000
  },
  "bLM_job2_echo": 0.0007439969885321938,
  "ci_job2": {
   "lo": -0.0022516377081902156,
   "hi": 0.0037117693303625318,
   "p_boot": 0.636,
   "n": 2000
  },
  "abs_diff": 0.01906474764139968,
  "ci_abs_diff": {
   "lo": 0.01154117109326965,
   "hi": 0.02485435174780577,
   "p_boot": 0.0,
   "n": 2000
  }
 },
 "drift": {
  "job3": {
   "flagged": false,
   "reasons": [],
   "used_qubits": [
    "4",
    "5",
    "6",
    "7",
    "8",
    "9",
    "10",
    "11"
   ],
   "same_qubits": true
  },
  "job4": {
   "flagged": true,
   "reasons": [
    "(1,1,1) baseline shifted 15.7 SE (> 5 SE): 0.9058 -> 0.9619"
   ],
   "used_qubits": [
    "4",
    "5",
    "6"
   ],
   "same_qubits": true,
   "baseline_shift_gt_5SE": true
  },
  "job1": {
   "flagged": false,
   "reasons": [],
   "used_qubits": [
    "13",
    "14",
    "15"
   ],
   "same_qubits": false
  }
 }
}

==> anc/post_hoc/analysis_report_twirl_s7.json <==
{
 "inputs": [
  "/mnt/user-data/uploads/quantum-separability/job2_results.json",
  "/mnt/user-data/uploads/quantum-separability/job3_results.json",
  "/mnt/user-data/uploads/quantum-separability/job4_results.json",
  "/mnt/user-data/uploads/quantum-separability/job1_results.json"
 ],
 "probe/spec": {
  "effects": {
   "b0": -0.1276449870967702,
   "bG": -0.0007984720829664754,
   "bL": -0.065255620681611,
   "bM": 0.03256658775415286,
   "bGL": -0.0016658634829363195,
   "bGM": -0.002690677327247183,
   "bLM": 0.0007439969885321938,
   "bGLM": 0.001166721952026776
  },
  "est": {
   "joint": 0.9190139952338091,
   "oat": 0.9266544946246418,
   "uniform": 0.9355544181829821,
   "latency_only_lin": 0.9319300000000005,
   "latency_only_exp": 0.9378732032749404,
   "gate_only_lin": 0.8983333333333337,
   "gate_only_exp": 0.898385894368878
  },
  "E": {
   "(1, 1, 1)": 0.9057999999999999,
   "(1, 1, 3)": 0.9728000000000001,
   "(1, 3, 1)": 0.7983,
   "(1, 3, 3)": 0.8559000000000001,
   "(3, 1, 1)": 0.9144000000000001,
   "(3, 1, 3)": 0.9670000000000001,
   "(3, 3, 1)": 0.7968,
   "(3, 3, 3)": 0.8491,
   "(2, 2, 1)": 0.8398000000000001,
   "(2, 2, 3)": 0.8964000000000001,
   "(1, 2, 1)": 0.8422000000000001,
   "(1, 4, 1)": 0.7675000000000001,
   "(1, 5, 1)": 0.7418,
   "(2, 1, 1)": 0.9006000000000001
  },
  "n_shots": {
   "(1, 1, 1)": 20000,
   "(1, 1, 3)": 20000,
   "(1, 3, 1)": 20000,
   "(1, 3, 3)": 20000,
   "(3, 1, 1)": 20000,
   "(3, 1, 3)": 20000,
   "(3, 3, 1)": 20000,
   "(3, 3, 3)": 20000,
   "(2, 2, 1)": 20000,
   "(2, 2, 3)": 20000,
   "(1, 2, 1)": 20000,
   "(1, 4, 1)": 20000,
   "(1, 5, 1)": 20000,
   "(2, 1, 1)": 20000
  },
  "flagged_low_E": [],
  "H2_LM_minus_GL": -0.0009218664944041256,
  "H2_LM_minus_GM": -0.0019466803387149893,
  "curvature": {
   "(2, 2, 1)": -0.01437993588112102,
   "(2, 2, 3)": -0.014290137712747689
  },
  "ci": {
   "b0": {
    "lo": -0.13085377855425173,
    "hi": -0.12476961395840347,
    "p_boot": 0.0,
    "n": 2000
   },
   "bG": {
    "lo": -0.003965067180192773,
    "hi": 0.002125872860933002,
    "p_boot": 0.615,
    "n": 2000
   },
   "bL": {
    "lo": -0.06824909863548975,
    "hi": -0.062082813180645624,
    "p_boot": 0.0,
    "n": 2000
   },
   "bM": {
    "lo": 0.02950935176462774,
    "hi": 0.03568829738268017,
    "p_boot": 0.0,
    "n": 2000
   },
   "bGL": {
    "lo": -0.004699173635777562,
    "hi": 0.0012115487441509219,
    "p_boot": 0.266,
    "n": 2000
   },
   "bGM": {
    "lo": -0.005841136746413827,
    "hi": 0.0002647882007292652,
    "p_boot": 0.082,
    "n": 2000
   },
   "bLM": {
    "lo": -0.00231974532293044,
    "hi": 0.0037802831439123124,
    "p_boot": 0.598,
    "n": 2000
   },
   "bGLM": {
    "lo": -0.001742850012100238,
    "hi": 0.004148740042489892,
    "p_boot": 0.451,
    "n": 2000
   },
   "H2_LM_minus_GL": {
    "lo": -0.003630315956162013,
    "hi": 0.0027730540632791164,
    "p_boot": 0.78,
    "n": 2000
   },
   "H2_LM_minus_GM": {
    "lo": -0.0048556860117981,
    "hi": 0.002558859992265336,
    "p_boot": 0.472,
    "n": 2000
   },
   "curv_(2, 2, 1)": {
    "lo": -0.02396364928555596,
    "hi": -0.004829970780767965,
    "p_boot": 0.003,
    "n": 2000
   },
   "curv_(2, 2, 3)": {
    "lo": -0.02348678947196038,
    "hi": -0.0049220010230752245,
    "p_boot": 0.001,
    "n": 2000
   },
   "est_joint": {
    "lo": 0.8946654289816391,
    "hi": 0.943013722480627,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_oat": {
    "lo": 0.9112621153378222,
    "hi": 0.9417076266203765,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_uniform": {
    "lo": 0.925249366360053,
    "hi": 0.9455628650109104,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_latency_only_lin": {
    "lo": 0.9255192500000002,
    "hi": 0.9383317500000006,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_latency_only_exp": {
    "lo": 0.9306222472600765,
    "hi": 0.9449796015746935,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_gate_only_lin": {
    "lo": 0.8896666666666669,
    "hi": 0.9074333333333338,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_gate_only_exp": {
    "lo": 0.8898676297211274,
    "hi": 0.9074061355973885,
    "p_boot": 0.0,
    "n": 2000
   }
  },
  "pred_log_bias": {
   "oat": 0.008279431629758412,
   "uniform": 0.017837963177114582
  },
  "bias_vs_ideal": {
   "joint": -0.08098600476619089,
   "oat": -0.07334550537535822,
   "uniform": -0.06444558181701787,
   "latency_only_lin": -0.06806999999999952,
   "latency_only_exp": -0.06212679672505961,
   "gate_only_lin": -0.10166666666666635,
   "gate_only_exp": -0.10161410563112205
  },
  "H3_split": {
   "sum_b_A": -0.006028675487363883,
   "bias_diff_B": -0.008757601506961005
  }
 },
 "probe/ff": {
  "effects": {
   "b0": -0.15365737362298462,
   "bG": -0.001882789359644671,
   "bL": -0.07771321117815477,
   "bM": 0.018641455823315976,
   "bGL": 0.00215813835563395,
   "bGM": 0.0015319500900594883,
   "bLM": -0.005567638179746252,
   "bGLM": 0.0039148681065453925
  },
  "est": {
   "joint": 0.9318555850344316,
   "oat": 0.9483416931821529,
   "uniform": 0.9593919600439164,
   "latency_only_lin": 0.9612000000000004,
   "latency_only_exp": 0.9778885930833174,
   "gate_only_lin": 0.9051666666666666,
   "gate_only_exp": 0.9051552542180898
  },
  "E": {
   "(1, 1, 1)": 0.9061999999999999,
   "(1, 1, 3)": 0.9557,
   "(1, 3, 1)": 0.7871999999999999,
   "(1, 3, 3)": 0.7992999999999999,
   "(3, 1, 1)": 0.9032,
   "(3, 1, 3)": 0.9435,
   "(3, 3, 1)": 0.7790999999999999,
   "(3, 3, 3)": 0.8085,
   "(2, 2, 1)": 0.8481000000000001,
   "(2, 2, 3)": 0.8720000000000001,
   "(1, 2, 1)": 0.8394999999999999,
   "(1, 4, 1)": 0.7323,
   "(1, 5, 1)": 0.6693,
   "(2, 1, 1)": 0.8971
  },
  "n_shots": {
   "(1, 1, 1)": 20000,
   "(1, 1, 3)": 20000,
   "(1, 3, 1)": 20000,
   "(1, 3, 3)": 20000,
   "(3, 1, 1)": 20000,
   "(3, 1, 3)": 20000,
   "(3, 3, 1)": 20000,
   "(3, 3, 3)": 20000,
   "(2, 2, 1)": 20000,
   "(2, 2, 3)": 20000,
   "(1, 2, 1)": 20000,
   "(1, 4, 1)": 20000,
   "(1, 5, 1)": 20000,
   "(2, 1, 1)": 20000
  },
  "flagged_low_E": [],
  "H2_LM_minus_GL": 0.0034094998241123026,
  "H2_LM_minus_GM": 0.004035688089686764,
  "curvature": {
   "(2, 2, 1)": 0.00754210383181797,
   "(2, 2, 3)": -0.001949937273488661
  },
  "ci": {
   "b0": {
    "lo": -0.15689911836512835,
    "hi": -0.15029583942287406,
    "p_boot": 0.0,
    "n": 2000
   },
   "bG": {
    "lo": -0.005166652092629522,
    "hi": 0.0014994993885426835,
    "p_boot": 0.253,
    "n": 2000
   },
   "bL": {
    "lo": -0.08087913804708947,
    "hi": -0.07457087292851625,
    "p_boot": 0.0,
    "n": 2000
   },
   "bM": {
    "lo": 0.01523891003159441,
    "hi": 0.021807078360405234,
    "p_boot": 0.0,
    "n": 2000
   },
   "bGL": {
    "lo": -0.0010634489786384776,
    "hi": 0.005320593848811058,
    "p_boot": 0.187,
    "n": 2000
   },
   "bGM": {
    "lo": -0.0017520721143255726,
    "hi": 0.004802964847151878,
    "p_boot": 0.343,
    "n": 2000
   },
   "bLM": {
    "lo": -0.008591523292705449,
    "hi": -0.002319580335675657,
    "p_boot": 0.0,
    "n": 2000
   },
   "bGLM": {
    "lo": 0.0007894903333144008,
    "hi": 0.007055878141843638,
    "p_boot": 0.011,
    "n": 2000
   },
   "H2_LM_minus_GL": {
    "lo": -0.0015562147953675472,
    "hi": 0.007579472839178243,
    "p_boot": 0.186,
    "n": 2000
   },
   "H2_LM_minus_GM": {
    "lo": -9.070073592465253e-05,
    "hi": 0.007220754343167511,
    "p_boot": 0.058,
    "n": 2000
   },
   "curv_(2, 2, 1)": {
    "lo": -0.0007051364831181613,
    "hi": 0.015904045750239678,
    "p_boot": 0.079,
    "n": 2000
   },
   "curv_(2, 2, 3)": {
    "lo": -0.010639348019814324,
    "hi": 0.007171790380435833,
    "p_boot": 0.712,
    "n": 2000
   },
   "est_joint": {
    "lo": 0.9034247792561122,
    "hi": 0.960113578331915,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_oat": {
    "lo": 0.9292872259845943,
    "hi": 0.9662095051330111,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_uniform": {
    "lo": 0.948245392182338,
    "hi": 0.9713459189425401,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_latency_only_lin": {
    "lo": 0.9525295000000003,
    "hi": 0.9695602500000006,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_latency_only_exp": {
    "lo": 0.9673428683286589,
    "hi": 0.9883294986665657,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_gate_only_lin": {
    "lo": 0.8948325000000008,
    "hi": 0.915266666666667,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_gate_only_exp": {
    "lo": 0.8948296239898107,
    "hi": 0.9152792963013653,
    "p_boot": 0.0,
    "n": 2000
   }
  },
  "pred_log_bias": {
   "oat": 0.017537022160234384,
   "uniform": 0.029121857841430798
  },
  "bias_vs_ideal": {
   "joint": -0.06814441496556845,
   "oat": -0.05165830681784711,
   "uniform": -0.04060803995608364,
   "latency_only_lin": -0.03879999999999961,
   "latency_only_exp": -0.022111406916682563,
   "gate_only_lin": -0.09483333333333344,
   "gate_only_exp": -0.09484474578191016
  },
  "H3_split": {
   "sum_b_A": -0.002623604613387325,
   "bias_diff_B": -0.04411211703620035
  }
 },
 "teleport/tel": {
  "effects": {
   "b0": -0.6131675143716864,
   "bG": -0.019078167899271914,
   "bL": -0.17788157580121478,
   "bM": -0.09744311008132556,
   "bGL": 0.011100774288404808,
   "bGM": -0.0015534573866844079,
   "bLM": 0.009834917656724132,
   "bGLM": 0.00266906038765298
  },
  "est": {
   "joint": 1.0323261441906186,
   "oat": 1.0233777289376491,
   "uniform": 0.9897353517796685,
   "latency_only_lin": 0.8044100000000003,
   "latency_only_exp": 0.8641534008324713,
   "gate_only_lin": 0.7573000000000002,
   "gate_only_exp": 0.7580881431842668
  },
  "E": {
   "(1, 1, 1)": 0.7393000000000001,
   "(1, 1, 3)": 0.6015999999999999,
   "(1, 3, 1)": 0.49940000000000007,
   "(1, 3, 3)": 0.4181999999999999,
   "(3, 1, 1)": 0.7019,
   "(3, 1, 3)": 0.5616000000000001,
   "(3, 3, 1)": 0.49039999999999995,
   "(3, 3, 3)": 0.4125000000000001,
   "(2, 2, 1)": 0.5933999999999999,
   "(2, 2, 3)": 0.5038,
   "(1, 2, 1)": 0.6069,
   "(1, 4, 1)": 0.4388000000000001,
   "(1, 5, 1)": 0.3662000000000001,
   "(2, 1, 1)": 0.7184999999999999
  },
  "n_shots": {
   "(1, 1, 1)": 20000,
   "(1, 1, 3)": 20000,
   "(1, 3, 1)": 20000,
   "(1, 3, 3)": 20000,
   "(3, 1, 1)": 20000,
   "(3, 1, 3)": 20000,
   "(3, 3, 1)": 20000,
   "(3, 3, 3)": 20000,
   "(2, 2, 1)": 20000,
   "(2, 2, 3)": 20000,
   "(1, 2, 1)": 20000,
   "(1, 4, 1)": 20000,
   "(1, 5, 1)": 20000,
   "(2, 1, 1)": 20000
  },
  "flagged_low_E": [],
  "H2_LM_minus_GL": -0.0012658566316806757,
  "H2_LM_minus_GM": 0.008281460270039724,
  "curvature": {
   "(2, 2, 1)": -0.006162166835054883,
   "(2, 2, 3)": 0.02503470938938479
  },
  "ci": {
   "b0": {
    "lo": -0.624458819320876,
    "hi": -0.6024092761964877,
    "p_boot": 0.0,
    "n": 2000
   },
   "bG": {
    "lo": -0.029264778280794004,
    "hi": -0.008758794031997653,
    "p_boot": 0.0,
    "n": 2000
   },
   "bL": {
    "lo": -0.18826105217868427,
    "hi": -0.16800068695428952,
    "p_boot": 0.0,
    "n": 2000
   },
   "bM": {
    "lo": -0.10880498924047174,
    "hi": -0.08685453423509938,
    "p_boot": 0.0,
    "n": 2000
   },
   "bGL": {
    "lo": 0.00046797726769537873,
    "hi": 0.02133634577138054,
    "p_boot": 0.043,
    "n": 2000
   },
   "bGM": {
    "lo": -0.012028242179521803,
    "hi": 0.009099092124747759,
    "p_boot": 0.803,
    "n": 2000
   },
   "bLM": {
    "lo": -0.0015570689319088164,
    "hi": 0.020193022606884443,
    "p_boot": 0.09,
    "n": 2000
   },
   "bGLM": {
    "lo": -0.00777576551538441,
    "hi": 0.01303674024295144,
    "p_boot": 0.634,
    "n": 2000
   },
   "H2_LM_minus_GL": {
    "lo": -0.015869813852126442,
    "hi": 0.012665112692764572,
    "p_boot": 0.88,
    "n": 2000
   },
   "H2_LM_minus_GM": {
    "lo": -0.007520504857468254,
    "hi": 0.01769068821117245,
    "p_boot": 0.41,
    "n": 2000
   },
   "curv_(2, 2, 1)": {
    "lo": -0.03320501116912175,
    "hi": 0.018796146742553147,
    "p_boot": 0.639,
    "n": 2000
   },
   "curv_(2, 2, 3)": {
    "lo": -0.005320553596592795,
    "hi": 0.05383777506386048,
    "p_boot": 0.102,
    "n": 2000
   },
   "est_joint": {
    "lo": 0.9573628319932233,
    "hi": 1.1103977201289146,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_oat": {
    "lo": 0.9791583457043419,
    "hi": 1.0679919469873558,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_uniform": {
    "lo": 0.9575915797953676,
    "hi": 1.0248508080946441,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_latency_only_lin": {
    "lo": 0.79186975,
    "hi": 0.8162700000000003,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_latency_only_exp": {
    "lo": 0.8464275025434463,
    "hi": 0.8820197957392055,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_gate_only_lin": {
    "lo": 0.7394933333333337,
    "hi": 0.7742341666666666,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_gate_only_exp": {
    "lo": 0.7396848064692089,
    "hi": 0.7757258145753894,
    "p_boot": 0.0,
    "n": 2000
   }
  },
  "pred_log_bias": {
   "oat": -0.008705993007832612,
   "uniform": -0.042132341349415715
  },
  "bias_vs_ideal": {
   "joint": 0.03232614419061863,
   "oat": 0.02337772893764911,
   "uniform": -0.010264648220331463,
   "latency_only_lin": -0.1955899999999997,
   "latency_only_exp": -0.13584659916752873,
   "gate_only_lin": -0.2426999999999998,
   "gate_only_exp": -0.24191185681573324
  },
  "H3_split": {
   "sum_b_A": 0.02909614039250155,
   "bias_diff_B": -0.011116418515243183
  }
 },
 "teleport/spec": {
  "effects": {
   "b0": -0.2541677917460173,
   "bG": 0.005194595669679711,
   "bL": -0.08022739400849127,
   "bM": -0.05415634084509198,
   "bGL": 0.0030644603646651156,
   "bGM": -0.006782020869161475,
   "bLM": 0.0011964132516679646,
   "bGLM": -0.0012560732406916505
  },
  "est": {
   "joint": 1.0041832088293787,
   "oat": 1.0016727352895718,
   "uniform": 1.0042103244661245,
   "latency_only_lin": 0.9224100000000002,
   "latency_only_exp": 0.9313911883370977,
   "gate_only_lin": 0.8771666666666671,
   "gate_only_exp": 0.8772065857657608
  },
  "E": {
   "(1, 1, 1)": 0.8814,
   "(1, 1, 3)": 0.7978000000000001,
   "(1, 3, 1)": 0.7424999999999999,
   "(1, 3, 3)": 0.6787000000000001,
   "(3, 1, 1)": 0.895,
   "(3, 1, 3)": 0.7924,
   "(3, 3, 1)": 0.7670999999999999,
   "(3, 3, 3)": 0.679,
   "(2, 2, 1)": 0.8343,
   "(2, 2, 3)": 0.7464999999999999,
   "(1, 2, 1)": 0.8404,
   "(1, 4, 1)": 0.7277,
   "(1, 5, 1)": 0.6966000000000001,
   "(2, 1, 1)": 0.8958999999999999
  },
  "n_shots": {
   "(1, 1, 1)": 20000,
   "(1, 1, 3)": 20000,
   "(1, 3, 1)": 20000,
   "(1, 3, 3)": 20000,
   "(3, 1, 1)": 20000,
   "(3, 1, 3)": 20000,
   "(3, 3, 1)": 20000,
   "(3, 3, 3)": 20000,
   "(2, 2, 1)": 20000,
   "(2, 2, 3)": 20000,
   "(1, 2, 1)": 20000,
   "(1, 4, 1)": 20000,
   "(1, 5, 1)": 20000,
   "(2, 1, 1)": 20000
  },
  "flagged_low_E": [],
  "H2_LM_minus_GL": -0.001868047112997151,
  "H2_LM_minus_GM": -0.0055856076174935106,
  "curvature": {
   "(2, 2, 1)": 0.01884922182681717,
   "(2, 2, 3)": 0.015964470588217206
  },
  "ci": {
   "b0": {
    "lo": -0.2583543888232351,
    "hi": -0.24975550679037906,
    "p_boot": 0.0,
    "n": 2000
   },
   "bG": {
    "lo": 0.0006052676482458386,
    "hi": 0.009680301326644379,
    "p_boot": 0.027,
    "n": 2000
   },
   "bL": {
    "lo": -0.08446808456870186,
    "hi": -0.07580509582631655,
    "p_boot": 0.0,
    "n": 2000
   },
   "bM": {
    "lo": -0.05841320676871913,
    "hi": -0.0496768743151792,
    "p_boot": 0.0,
    "n": 2000
   },
   "bGL": {
    "lo": -0.00144809972583676,
    "hi": 0.007625780657908332,
    "p_boot": 0.165,
    "n": 2000
   },
   "bGM": {
    "lo": -0.01116472588400414,
    "hi": -0.0024984602596397868,
    "p_boot": 0.003,
    "n": 2000
   },
   "bLM": {
    "lo": -0.0032882929981083993,
    "hi": 0.005848230774895576,
    "p_boot": 0.555,
    "n": 2000
   },
   "bGLM": {
    "lo": -0.0056631220140729915,
    "hi": 0.002988959908251926,
    "p_boot": 0.562,
    "n": 2000
   },
   "H2_LM_minus_GL": {
    "lo": -0.0059451685439463635,
    "hi": 0.0034111301755882528,
    "p_boot": 0.606,
    "n": 2000
   },
   "H2_LM_minus_GM": {
    "lo": -0.009943071641575048,
    "hi": 0.0007261819451284228,
    "p_boot": 0.086,
    "n": 2000
   },
   "curv_(2, 2, 1)": {
    "lo": 0.008783575781304547,
    "hi": 0.02784711006810963,
    "p_boot": 0.0,
    "n": 2000
   },
   "curv_(2, 2, 3)": {
    "lo": 0.0038714534731703054,
    "hi": 0.027289057272971054,
    "p_boot": 0.006,
    "n": 2000
   },
   "est_joint": {
    "lo": 0.967667977877797,
    "hi": 1.0432941664241728,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_oat": {
    "lo": 0.9782640545689748,
    "hi": 1.026617501449068,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_uniform": {
    "lo": 0.9872321834598259,
    "hi": 1.0194492819188337,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_latency_only_lin": {
    "lo": 0.9127692500000002,
    "hi": 0.9325015000000003,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_latency_only_exp": {
    "lo": 0.9200638504430462,
    "hi": 0.9431918799661282,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_gate_only_lin": {
    "lo": 0.8651325000000006,
    "hi": 0.8891691666666676,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_gate_only_exp": {
    "lo": 0.8653465467109549,
    "hi": 0.8891529224766396,
    "p_boot": 0.0,
    "n": 2000
   }
  },
  "pred_log_bias": {
   "oat": -0.002503145709938207,
   "uniform": 2.700231433528169e-05
  },
  "bias_vs_ideal": {
   "joint": 0.004183208829378726,
   "oat": 0.0016727352895717917,
   "uniform": 0.00421032446612446,
   "latency_only_lin": -0.07758999999999983,
   "latency_only_exp": -0.06860881166290234,
   "gate_only_lin": -0.1228333333333329,
   "gate_only_exp": -0.12279341423423917
  },
  "H3_split": {
   "sum_b_A": -0.0017188570727476732,
   "bias_diff_B": -0.00865103297584469
  }
 },
 "ghz/ghz": {
  "effects": {
   "b0": -1.1409530398896561,
   "bG": -0.04695005225490101,
   "bL": -0.22671275400409094,
   "bM": -0.19685038010139397,
   "bGL": -0.004339011232146389,
   "bGM": -0.017179154420635223,
   "bLM": -0.007376930846705432,
   "bGLM": -0.0041857667981390345
  },
  "est": {
   "joint": 0.7542579062115571,
   "oat": 0.7634795879848127,
   "uniform": 0.8021575611921463,
   "latency_only_lin": 0.5488900000000002,
   "latency_only_exp": 0.6273396099935399,
   "gate_only_lin": 0.5075333333333337,
   "gate_only_exp": 0.5078299998154187
  },
  "E": {
   "(1, 1, 1)": 0.4990000000000001,
   "(1, 1, 3)": 0.3506,
   "(1, 3, 1)": 0.3219000000000001,
   "(1, 3, 3)": 0.22330000000000005,
   "(3, 1, 1)": 0.47029999999999994,
   "(3, 1, 3)": 0.3137000000000001,
   "(3, 3, 1)": 0.3031999999999999,
   "(3, 3, 3)": 0.19310000000000005,
   "(2, 2, 1)": 0.36729999999999996,
   "(2, 2, 3)": 0.2661,
   "(1, 2, 1)": 0.36529999999999996,
   "(1, 4, 1)": 0.2298,
   "(1, 5, 1)": 0.18589999999999995,
   "(2, 1, 1)": 0.46720000000000006
  },
  "n_shots": {
   "(1, 1, 1)": 20000,
   "(1, 1, 3)": 20000,
   "(1, 3, 1)": 20000,
   "(1, 3, 3)": 20000,
   "(3, 1, 1)": 20000,
   "(3, 1, 3)": 20000,
   "(3, 3, 1)": 20000,
   "(3, 3, 3)": 20000,
   "(2, 2, 1)": 20000,
   "(2, 2, 3)": 20000,
   "(1, 2, 1)": 20000,
   "(1, 4, 1)": 20000,
   "(1, 5, 1)": 20000,
   "(2, 1, 1)": 20000
  },
  "flagged_low_E": [],
  "H2_LM_minus_GL": 0.0030379196145590426,
  "H2_LM_minus_GM": -0.009802223573929791,
  "curvature": {
   "(2, 2, 1)": -0.05747366636825357,
   "(2, 2, 3)": 0.013920318992556524
  },
  "ci": {
   "b0": {
    "lo": -1.160566757710854,
    "hi": -1.1222047659123333,
    "p_boot": 0.0,
    "n": 2000
   },
   "bG": {
    "lo": -0.06683917418007562,
    "hi": -0.028382300456017903,
    "p_boot": 0.0,
    "n": 2000
   },
   "bL": {
    "lo": -0.2468666083419396,
    "hi": -0.2084239665126736,
    "p_boot": 0.0,
    "n": 2000
   },
   "bM": {
    "lo": -0.21726498055183213,
    "hi": -0.17838070397476669,
    "p_boot": 0.0,
    "n": 2000
   },
   "bGL": {
    "lo": -0.0237055888511478,
    "hi": 0.015308157554789875,
    "p_boot": 0.67,
    "n": 2000
   },
   "bGM": {
    "lo": -0.03649314657169189,
    "hi": 0.0020771173883999583,
    "p_boot": 0.083,
    "n": 2000
   },
   "bLM": {
    "lo": -0.02749135323946405,
    "hi": 0.01077915829859131,
    "p_boot": 0.427,
    "n": 2000
   },
   "bGLM": {
    "lo": -0.022390231089168756,
    "hi": 0.015030958595598639,
    "p_boot": 0.631,
    "n": 2000
   },
   "H2_LM_minus_GL": {
    "lo": -0.01759769748215503,
    "hi": 0.02188485550152501,
    "p_boot": 0.905,
    "n": 2000
   },
   "H2_LM_minus_GM": {
    "lo": -0.030858679984107993,
    "hi": 0.018667338214677164,
    "p_boot": 0.539,
    "n": 2000
   },
   "curv_(2, 2, 1)": {
    "lo": -0.0981848366230948,
    "hi": -0.015244867415163234,
    "p_boot": 0.003,
    "n": 2000
   },
   "curv_(2, 2, 3)": {
    "lo": -0.0637548561754741,
    "hi": 0.08620352256935856,
    "p_boot": 0.686,
    "n": 2000
   },
   "est_joint": {
    "lo": 0.6542390435197566,
    "hi": 0.8706960515178396,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_oat": {
    "lo": 0.6979624600739588,
    "hi": 0.8325123605381497,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_uniform": {
    "lo": 0.7570111126074052,
    "hi": 0.8486430163157513,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_latency_only_lin": {
    "lo": 0.5318700000000002,
    "hi": 0.5649322500000001,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_latency_only_exp": {
    "lo": 0.5981096727741996,
    "hi": 0.6587179496903288,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_gate_only_lin": {
    "lo": 0.4838641666666669,
    "hi": 0.531035,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_gate_only_exp": {
    "lo": 0.4838412687382976,
    "hi": 0.5325033439966177,
    "p_boot": 0.0,
    "n": 2000
   }
  },
  "pred_log_bias": {
   "oat": 0.012152029306930906,
   "uniform": 0.061570688709626925
  },
  "bias_vs_ideal": {
   "joint": -0.24574209378844292,
   "oat": -0.23652041201518725,
   "uniform": -0.19784243880785368,
   "latency_only_lin": -0.4511099999999998,
   "latency_only_exp": -0.3726603900064601,
   "gate_only_lin": -0.4924666666666663,
   "gate_only_exp": -0.49217000018458135
  },
  "H3_split": {
   "sum_b_A": -0.009690553000667387,
   "bias_diff_B": -0.11432317092473099
  }
 },
 "ghz/spec": {
  "effects": {
   "b0": -0.583550242812086,
   "bG": 0.036517192852269176,
   "bL": -0.09040295500285896,
   "bM": 0.01988247652678976,
   "bGL": 0.008068617819870963,
   "bGM": 0.00874085985475892,
   "bLM": 0.009790941562217825,
   "bGLM": -0.04732716992006686
  },
  "est": {
   "joint": 0.9699365371374435,
   "oat": 0.7815831520744281,
   "uniform": 0.6741592550741968,
   "latency_only_lin": 0.6038000000000002,
   "latency_only_exp": 0.6019683164008858,
   "gate_only_lin": 0.6373333333333336,
   "gate_only_exp": 0.638068994261073
  },
  "E": {
   "(1, 1, 1)": 0.6214999999999999,
   "(1, 1, 3)": 0.5669,
   "(1, 3, 1)": 0.45530000000000004,
   "(1, 3, 3)": 0.5219,
   "(3, 1, 1)": 0.5881000000000001,
   "(3, 1, 3)": 0.6713,
   "(3, 3, 1)": 0.5377000000000001,
   "(3, 3, 3)": 0.5282,
   "(2, 2, 1)": 0.4811000000000001,
   "(2, 2, 3)": 0.5394000000000001,
   "(1, 2, 1)": 0.5286,
   "(1, 4, 1)": 0.49239999999999995,
   "(1, 5, 1)": 0.4987999999999999,
   "(2, 1, 1)": 0.6022000000000001
  },
  "n_shots": {
   "(1, 1, 1)": 20000,
   "(1, 1, 3)": 20000,
   "(1, 3, 1)": 20000,
   "(1, 3, 3)": 20000,
   "(3, 1, 1)": 20000,
   "(3, 1, 3)": 20000,
   "(3, 3, 1)": 20000,
   "(3, 3, 3)": 20000,
   "(2, 2, 1)": 20000,
   "(2, 2, 3)": 20000,
   "(1, 2, 1)": 20000,
   "(1, 4, 1)": 20000,
   "(1, 5, 1)": 20000,
   "(2, 1, 1)": 20000
  },
  "flagged_low_E": [],
  "H2_LM_minus_GL": 0.0017223237423468624,
  "H2_LM_minus_GM": 0.0010500817074589053,
  "curvature": {
   "(2, 2, 1)": -0.12824741093785308,
   "(2, 2, 3)": -0.05363010199121099
  },
  "ci": {
   "b0": {
    "lo": -0.6395045571545476,
    "hi": -0.5378322964346778,
    "p_boot": 0.0,
    "n": 2000
   },
   "bG": {
    "lo": -0.011927294848404768,
    "hi": 0.08731008726407898,
    "p_boot": 0.13,
    "n": 2000
   },
   "bL": {
    "lo": -0.14139704705923495,
    "hi": -0.04141184237111982,
    "p_boot": 0.001,
    "n": 2000
   },
   "bM": {
    "lo": -0.029472714642800282,
    "hi": 0.06983652116437743,
    "p_boot": 0.437,
    "n": 2000
   },
   "bGL": {
    "lo": -0.04418866202895532,
    "hi": 0.05897109405938132,
    "p_boot": 0.726,
    "n": 2000
   },
   "bGM": {
    "lo": -0.039495802719177034,
    "hi": 0.0600181304695524,
    "p_boot": 0.73,
    "n": 2000
   },
   "bLM": {
    "lo": -0.0387653225515203,
    "hi": 0.05869795460032481,
    "p_boot": 0.73,
    "n": 2000
   },
   "bGLM": {
    "lo": -0.09721860386713295,
    "hi": -0.00016572910176117068,
    "p_boot": 0.049,
    "n": 2000
   },
   "H2_LM_minus_GL": {
    "lo": -0.04945063337965182,
    "hi": 0.046184207173283795,
    "p_boot": 0.961,
    "n": 2000
   },
   "H2_LM_minus_GM": {
    "lo": -0.047690901408031,
    "hi": 0.044576749383724176,
    "p_boot": 0.979,
    "n": 2000
   },
   "curv_(2, 2, 1)": {
    "lo": -0.3058221130912238,
    "hi": 0.044610451975518474,
    "p_boot": 0.151,
    "n": 2000
   },
   "curv_(2, 2, 3)": {
    "lo": -0.2380036088950527,
    "hi": 0.10230962334076926,
    "p_boot": 0.523,
    "n": 2000
   },
   "est_joint": {
    "lo": 0.5675426077540103,
    "hi": 1.566715627555404,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_oat": {
    "lo": 0.5512132981206621,
    "hi": 1.0596754617939002,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_uniform": {
    "lo": 0.5445107837448515,
    "hi": 0.813542813865501,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_latency_only_lin": {
    "lo": 0.5243852500000004,
    "hi": 0.6779352500000002,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_latency_only_exp": {
    "lo": 0.5202637529185222,
    "hi": 0.6862480715015372,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_gate_only_lin": {
    "lo": 0.5172150000000002,
    "hi": 0.7465075000000002,
    "p_boot": 0.0,
    "n": 2000
   },
   "est_gate_only_exp": {
    "lo": 0.5204320258601437,
    "hi": 0.760205083220965,
    "p_boot": 0.0,
    "n": 2000
   }
  },
  "pred_log_bias": {
   "oat": -0.21590909891711513,
   "uniform": -0.3637642772309443
  },
  "bias_vs_ideal": {
   "joint": -0.030063462862556456,
   "oat": -0.21841684792557192,
   "uniform": -0.32584074492580317,
   "latency_only_lin": -0.3961999999999998,
   "latency_only_exp": -0.3980316835991142,
   "gate_only_lin": -0.36266666666666636,
   "gate_only_exp": -0.361931005738927
  },
  "H3_split": {
   "sum_b_A": 0.04217598304363161,
   "bias_diff_B": 0.21720183541806973
  }
 },
 "H1_holm_job2": {
  "bGM": 0.328,
  "bGL": 0.8699999999999999,
  "bGLM": 0.874,
  "bLM": 0.874
 },
 "H1": {
  "bLM": 0.0007439969885321938,
  "ci": {
   "lo": -0.0021883937994888274,
   "hi": 0.0036639776525673935,
   "p_boot": 0.608,
   "n": 2000
  },
  "p_holm": 0.874,
  "supported": false
 },
 "H2": {
  "H2_LM_minus_GL": {
   "point": -0.0009218664944041256,
   "ci": {
    "lo": -0.0038276563271122835,
    "hi": 0.0025102755983483073,
    "p_boot": 0.763,
    "n": 2000
   }
  },
  "H2_LM_minus_GM": {
   "point": -0.0019466803387149893,
   "ci": {
    "lo": -0.0047931048172710645,
    "hi": 0.00235860257457407,
    "p_boot": 0.485,
    "n": 2000
   }
  },
  "supported": false
 },
 "H3": {
  "pairs": [
   {
    "pair": "probe/spec",
    "abs_sum_b_A": 0.006028675487363883,
    "bias_diff_B": -0.008757601506961005
   },
   {
    "pair": "probe/ff",
    "abs_sum_b_A": 0.002623604613387325,
    "bias_diff_B": -0.04411211703620035
   },
   {
    "pair": "teleport/tel",
    "abs_sum_b_A": 0.02909614039250155,
    "bias_diff_B": -0.011116418515243183
   },
   {
    "pair": "teleport/spec",
    "abs_sum_b_A": 0.0017188570727476732,
    "bias_diff_B": -0.00865103297584469
   },
   {
    "pair": "ghz/ghz",
    "abs_sum_b_A": 0.009690553000667387,
    "bias_diff_B": -0.11432317092473099
   },
   {
    "pair": "ghz/spec",
    "abs_sum_b_A": 0.04217598304363161,
    "bias_diff_B": 0.21720183541806973
   }
  ],
  "spearman": 0.14285714285714288,
  "ci": {
   "lo": -1.0,
   "hi": 1.0,
   "p_boot": 0.788,
   "n": 2000
  },
  "n_pairs": 6
 },
 "H4": {
  "bLM_job2": 0.0007439969885321938,
  "ci_job2": {
   "lo": -0.0021883937994888274,
   "hi": 0.0036639776525673935,
   "p_boot": 0.608,
   "n": 2000
  },
  "bLM_job4": -0.003088219853187373,
  "ci_job4": {
   "lo": -0.004953176274512321,
   "hi": -0.0013022326860137707,
   "p_boot": 0.002,
   "n": 2000
  },
  "diff": -0.0038322168417195667,
  "ci_diff": {
   "lo": -0.007256082087734306,
   "hi": -0.0002948682261603111,
   "p_boot": 0.029,
   "n": 2000
  },
  "supported": false,
  "baseline_shift_SE": 15.733532482728094
 },
 "E1": {
  "bLM_job1_noecho": 0.019808744629931874,
  "ci_job1": {
   "lo": 0.013419500110771466,
   "hi": 0.026046556753925025,
   "p_boot": 0.0,
   "n": 2000
  },
  "bLM_job2_echo": 0.0007439969885321938,
  "ci_job2": {
   "lo": -0.0021883937994888274,
   "hi": 0.0036639776525673935,
   "p_boot": 0.608,
   "n": 2000
  },
  "abs_diff": 0.01906474764139968,
  "ci_abs_diff": {
   "lo": 0.012018785052505507,
   "hi": 0.02500143179176818,
   "p_boot": 0.0,
   "n": 2000
  }
 },
 "drift": {
  "job3": {
   "flagged": false,
   "reasons": [],
   "used_qubits": [
    "4",
    "5",
    "6",
    "7",
    "8",
    "9",
    "10",
    "11"
   ],
   "same_qubits": true
  },
  "job4": {
   "flagged": true,
   "reasons": [
    "(1,1,1) baseline shifted 15.7 SE (> 5 SE): 0.9058 -> 0.9619"
   ],
   "used_qubits": [
    "4",
    "5",
    "6"
   ],
   "same_qubits": true,
   "baseline_shift_gt_5SE": true
  },
  "job1": {
   "flagged": false,
   "reasons": [],
   "used_qubits": [
    "13",
    "14",
    "15"
   ],
   "same_qubits": false
  }
 }
}

==> anc/post_hoc/job5_followup.json <==
{
 "units": "log scale f = ln E; rates per microsecond; p per slot of padding",
 "t_slot_us": 1.956,
 "tau_w_us": 6.868,
 "B": 2000,
 "seed": 7,
 "predicted_spec_shift_of_b0_and_bLM": {
  "pc1": -0.010000000000000024,
  "pc2": -0.020000000000000018
 },
 "job5": {
  "value": {
   "spec_bL": -0.0647328579618946,
   "spec_bM": 0.022733847396261504,
   "spec_bLM": -0.0013583500125299228,
   "spec_rate_stretch": 0.00942528508472548,
   "spec_cost_L1": 0.0547134248468821,
   "spec_p_L1": 0.02735671242344105,
   "spec_rate_pad_L1": 0.013986049296237757,
   "spec_ratio_L1": 1.4838860756480887,
   "spec_cost_L3": 0.0424320604696804,
   "spec_p_L3": 0.0212160302348402,
   "spec_rate_pad_L3": 0.01084664122435593,
   "spec_ratio_L3": 1.1508024560375245,
   "spec_shift_first_term": -0.026762564393154036,
   "spec_bLM_if_front_loaded": -0.004460427398859006,
   "spec_bLM_observed_minus_front_loaded": 0.0031020773863290833,
   "spec_bLM_pc1": -0.011715164768705565,
   "spec_delta_b0_pc1": -0.008646408950840359,
   "spec_delta_bG_pc1": 0.0035894421615291633,
   "spec_delta_bL_pc1": 0.0024744508552333594,
   "spec_delta_bM_pc1": 0.0008652747182929729,
   "spec_delta_bGL_pc1": 0.0024019599256397163,
   "spec_delta_bGM_pc1": -0.0006241807279496955,
   "spec_delta_bLM_pc1": -0.010356814756175642,
   "spec_delta_bGLM_pc1": -0.0014907526671696439,
   "spec_delta_f_L1M1_pc1": -0.022342949280542333,
   "spec_delta_bLM_from_L1M1_pc1": -0.005585737320135583,
   "spec_delta_f_L1M3_pc1": 0.00010122966839489628,
   "spec_delta_bLM_from_L1M3_pc1": -2.530741709872407e-05,
   "spec_delta_f_L3M1_pc1": 0.0033195819422756623,
   "spec_delta_bLM_from_L3M1_pc1": -0.0008298954855689156,
   "spec_delta_f_L3M3_pc1": -0.01566349813348966,
   "spec_delta_bLM_from_L3M3_pc1": -0.003915874533372415,
   "spec_bLM_pc2": -0.022612272720206057,
   "spec_delta_b0_pc2": -0.017653259747749214,
   "spec_delta_bG_pc2": -0.0007359874243559744,
   "spec_delta_bL_pc2": 0.002827863969936839,
   "spec_delta_bM_pc2": -0.0040652753796488715,
   "spec_delta_bGL_pc2": -0.0007493769821582778,
   "spec_delta_bGM_pc2": 0.0035064314674804024,
   "spec_delta_bLM_pc2": -0.021253922707676134,
   "spec_delta_bGLM_pc2": 0.004036088753021848,
   "spec_delta_f_L1M1_pc2": -0.03766977104571332,
   "spec_delta_bLM_from_L1M1_pc2": -0.00941744276142833,
   "spec_delta_f_L1M3_pc2": -0.003292476389658811,
   "spec_delta_bLM_from_L1M3_pc2": 0.0008231190974147028,
   "spec_delta_f_L3M1_pc2": 0.01049380230951262,
   "spec_delta_bLM_from_L3M1_pc2": -0.002623450577378155,
   "spec_delta_f_L3M3_pc2": -0.0401445938651374,
   "spec_delta_bLM_from_L3M3_pc2": -0.01003614846628435,
   "spec_bLM_pc": -0.017148848274247952,
   "spec_delta_b0_pc": -0.013112265927412423,
   "spec_delta_bG_pc": 0.001416040760079909,
   "spec_delta_bL_pc": 0.0026729081921535863,
   "spec_delta_bM_pc": -0.0015986820316434107,
   "spec_delta_bGL_pc": 0.0008149400728288368,
   "spec_delta_bGM_pc": 0.0014462294758859247,
   "spec_delta_bLM_pc": -0.01579049826171803,
   "spec_delta_bGLM_pc": 0.0012762562134922984,
   "spec_delta_f_L1M1_pc": -0.02997699034964063,
   "spec_delta_bLM_from_L1M1_pc": -0.007494247587410158,
   "spec_delta_f_L1M3_pc": -0.0015933578894914008,
   "spec_delta_bLM_from_L1M3_pc": 0.0003983394723728502,
   "spec_delta_f_L3M1_pc": 0.006949822558102614,
   "spec_delta_bLM_from_L3M1_pc": -0.0017374556395256535,
   "spec_delta_f_L3M3_pc": -0.027828538028620273,
   "spec_delta_bLM_from_L3M3_pc": -0.006957134507155068,
   "ff_bL": -0.11088022788334938,
   "ff_bM": 0.010080607955992756,
   "ff_bLM": -0.00536958318150365,
   "ff_rate_stretch": 0.01614447115366182,
   "ff_cost_L1": 0.06097521236664952,
   "ff_p_L1": 0.03048760618332476,
   "ff_rate_pad_L1": 0.015586710727671144,
   "ff_ratio_L1": 0.9654519234057309,
   "ff_cost_L3": 0.05065413496575838,
   "ff_p_L3": 0.02532706748287919,
   "ff_rate_pad_L3": 0.012948398508629442,
   "ff_ratio_L3": 0.8020329923097259,
   "ff_shift_first_term": 0.003272938179713282,
   "ff_bLM_if_front_loaded": 0.0005454896966188803,
   "ff_bLM_observed_minus_front_loaded": -0.00591507287812253,
   "ff_bLM_pc1": 0.0002142995913884463,
   "ff_delta_b0_pc1": -0.0053874576809895824,
   "ff_delta_bG_pc1": -0.002444709852496396,
   "ff_delta_bL_pc1": -0.002721950218868327,
   "ff_delta_bM_pc1": 0.007068786964637086,
   "ff_delta_bGL_pc1": -0.004018346878783434,
   "ff_delta_bGM_pc1": 0.004244245236624658,
   "ff_delta_bLM_pc1": 0.005583882772892096,
   "ff_delta_bGLM_pc1": 0.0008849293739851688,
   "ff_delta_f_L1M1_pc1": -0.0041504116538662525,
   "ff_delta_bLM_from_L1M1_pc1": -0.0010376029134665631,
   "ff_delta_f_L1M3_pc1": -0.0011806032703762445,
   "ff_delta_bLM_from_L1M3_pc1": 0.00029515081759406113,
   "ff_delta_f_L3M1_pc1": -0.020762077637387105,
   "ff_delta_bLM_from_L3M1_pc1": 0.005190519409346776,
   "ff_delta_f_L3M3_pc1": 0.004543261837671259,
   "ff_delta_bLM_from_L3M3_pc1": 0.0011358154594178146,
   "ff_bLM_pc2": 0.002674692864605324,
   "ff_delta_b0_pc2": -0.0015272462392109665,
   "ff_delta_bG_pc2": 0.0005749337406750488,
   "ff_delta_bL_pc2": -0.005317006675128952,
   "ff_delta_bM_pc2": 0.005710605581377738,
   "ff_delta_bGL_pc2": -0.0015161225198704331,
   "ff_delta_bGM_pc2": 0.0038897667963213936,
   "ff_delta_bLM_pc2": 0.008044276046108974,
   "ff_delta_bGLM_pc2": -0.0013698369783645345,
   "ff_delta_f_L1M1_pc2": 0.006123430900649214,
   "ff_delta_bLM_from_L1M1_pc2": 0.0015308577251623035,
   "ff_delta_f_L1M3_pc2": 0.0014560899711867567,
   "ff_delta_bLM_from_L1M3_pc2": -0.0003640224927966892,
   "ff_delta_f_L3M1_pc2": -0.02059913454182663,
   "ff_delta_bLM_from_L3M1_pc2": 0.005149783635456658,
   "ff_delta_f_L3M3_pc2": 0.006910628713146794,
   "ff_delta_bLM_from_L3M3_pc2": 0.0017276571782866984,
   "ff_bLM_pc": 0.0014458278726012241,
   "ff_delta_b0_pc": -0.0034510866400054296,
   "ff_delta_bG_pc": -0.0009348638285152089,
   "ff_delta_bL_pc": -0.004020729445484192,
   "ff_delta_bM_pc": 0.006385111279718601,
   "ff_delta_bGL_pc": -0.002766231409113397,
   "ff_delta_bGM_pc": 0.004068640537176017,
   "ff_delta_bLM_pc": 0.006815411054104874,
   "ff_delta_bGLM_pc": -0.00024339203062830744,
   "ff_delta_f_L1M1_pc": 0.0009999425798650555,
   "ff_delta_bLM_from_L1M1_pc": 0.00024998564496626387,
   "ff_delta_f_L1M3_pc": 0.00013934303109251756,
   "ff_delta_bLM_from_L1M3_pc": -3.483575777312939e-05,
   "ff_delta_f_L3M1_pc": -0.020672338419313097,
   "ff_delta_bLM_from_L3M1_pc": 0.005168084604828274,
   "ff_delta_f_L3M3_pc": 0.0057287062483338536,
   "ff_delta_bLM_from_L3M3_pc": 0.0014321765620834634,
   "ff_bLM_pc_minus_std": 0.006815411054104874,
   "ff_bLM_pc1_minus_pc2": -0.002460393273216878
  },
  "ci_instance": {
   "spec_bL": [
    -0.06740171139634253,
    -0.06212781058909237
   ],
   "spec_bM": [
    0.020089381478679846,
    0.025235811869067558
   ],
   "spec_bLM": [
    -0.003927288904288537,
    0.0013227848802055116
   ],
   "spec_rate_stretch": [
    0.009045982904643618,
    0.009813877605757504
   ],
   "spec_cost_L1": [
    0.04853026287847675,
    0.06122461357532567
   ],
   "spec_p_L1": [
    0.024265131439238374,
    0.030612306787662837
   ],
   "spec_rate_pad_L1": [
    0.012405486420878513,
    0.015650463592874662
   ],
   "spec_ratio_L1": [
    1.2960684728842722,
    1.6890228988200255
   ],
   "spec_cost_L3": [
    0.03102323992964815,
    0.053782502639271826
   ],
   "spec_p_L3": [
    0.015511619964824076,
    0.026891251319635913
   ],
   "spec_rate_pad_L3": [
    0.007930276055636032,
    0.013748083496746376
   ],
   "spec_ratio_L3": [
    0.8407405721046761,
    1.447058628491465
   ],
   "spec_shift_first_term": [
    -0.03756921883697419,
    -0.016640660309254363
   ],
   "spec_bLM_if_front_loaded": [
    -0.006261536472829033,
    -0.002773443384875727
   ],
   "spec_bLM_observed_minus_front_loaded": [
    0.0003015741973375616,
    0.005828527227964097
   ],
   "spec_bLM_pc1": [
    -0.015199086959969786,
    -0.007925137275782524
   ],
   "spec_delta_b0_pc1": [
    -0.013048289798652708,
    -0.004444938813642319
   ],
   "spec_delta_bG_pc1": [
    -0.0009216062161843723,
    0.008052455986527285
   ],
   "spec_delta_bL_pc1": [
    -0.0018781194979539968,
    0.006708235858456031
   ],
   "spec_delta_bM_pc1": [
    -0.003519158097533623,
    0.005296348069118202
   ],
   "spec_delta_bGL_pc1": [
    -0.001980676016874746,
    0.006830548460929977
   ],
   "spec_delta_bGM_pc1": [
    -0.005013342262508394,
    0.003640957291670626
   ],
   "spec_delta_bLM_pc1": [
    -0.01478775007184746,
    -0.005790293860663355
   ],
   "spec_delta_bGLM_pc1": [
    -0.005952364164373986,
    0.0027916578754275585
   ],
   "spec_delta_f_L1M1_pc1": [
    -0.029463551017621003,
    -0.015368841164554246
   ],
   "spec_delta_bLM_from_L1M1_pc1": [
    -0.007365887754405251,
    -0.0038422102911385616
   ],
   "spec_delta_f_L1M3_pc1": [
    -0.0035416384451546594,
    0.0036388941461973053
   ],
   "spec_delta_bLM_from_L1M3_pc1": [
    -0.0009097235365493263,
    0.0008854096112886648
   ],
   "spec_delta_f_L3M1_pc1": [
    -0.008166029712446343,
    0.013757459175121313
   ],
   "spec_delta_bLM_from_L3M1_pc1": [
    -0.0034393647937803287,
    0.0020415074281115836
   ],
   "spec_delta_f_L3M3_pc1": [
    -0.027418484239909127,
    -0.004932389778405078
   ],
   "spec_delta_bLM_from_L3M3_pc1": [
    -0.006854621059977282,
    -0.0012330974446012695
   ],
   "spec_bLM_pc2": [
    -0.025735749022532308,
    -0.019165820342499567
   ],
   "spec_delta_b0_pc2": [
    -0.02176460894301551,
    -0.01357700304176402
   ],
   "spec_delta_bG_pc2": [
    -0.00486315389457325,
    0.003420979537903786
   ],
   "spec_delta_bL_pc2": [
    -0.0014500259892214179,
    0.006805730867774574
   ],
   "spec_delta_bM_pc2": [
    -0.008105071067741616,
    6.24988846430339e-05
   ],
   "spec_delta_bGL_pc2": [
    -0.004831596549224845,
    0.0036406303970728687
   ],
   "spec_delta_bGM_pc2": [
    -0.0008551534174602011,
    0.007498005355914699
   ],
   "spec_delta_bLM_pc2": [
    -0.02525253312207566,
    -0.017182232101565557
   ],
   "spec_delta_bGLM_pc2": [
    -0.000120544632888694,
    0.008103437509203698
   ],
   "spec_delta_f_L1M1_pc2": [
    -0.04510981967403877,
    -0.02977050627282512
   ],
   "spec_delta_bLM_from_L1M1_pc2": [
    -0.011277454918509693,
    -0.00744262656820628
   ],
   "spec_delta_f_L1M3_pc2": [
    -0.007166849898578623,
    0.0005655185607972012
   ],
   "spec_delta_bLM_from_L1M3_pc2": [
    -0.0001413796401993021,
    0.0017917124746446547
   ],
   "spec_delta_f_L3M1_pc2": [
    -0.00022332842239920178,
    0.020427630620385658
   ],
   "spec_delta_bLM_from_L3M1_pc2": [
    -0.005106907655096416,
    5.583210559980002e-05
   ],
   "spec_delta_f_L3M3_pc2": [
    -0.049759143751430895,
    -0.030903385277830785
   ],
   "spec_delta_bLM_from_L3M3_pc2": [
    -0.012439785937857724,
    -0.007725846319457696
   ],
   "spec_bLM_pc": [
    -0.019524471164392324,
    -0.01463481961798038
   ],
   "spec_delta_b0_pc": [
    -0.016623304705499338,
    -0.009607074614142543
   ],
   "spec_delta_bG_pc": [
    -0.002106671838905893,
    0.004955643577823301
   ],
   "spec_delta_bL_pc": [
    -0.0008329588834440186,
    0.006236995624379028
   ],
   "spec_delta_bM_pc": [
    -0.005064828937184328,
    0.0019302315971191715
   ],
   "spec_delta_bGL_pc": [
    -0.0027185032697695957,
    0.004469146666289619
   ],
   "spec_delta_bGM_pc": [
    -0.0021693261129316823,
    0.004936526690170848
   ],
   "spec_delta_bLM_pc": [
    -0.01921793645550678,
    -0.012354694933588173
   ],
   "spec_delta_bGLM_pc": [
    -0.0022421981643359714,
    0.0048802184144744794
   ],
   "spec_delta_f_L1M1_pc": [
    -0.03611797040475601,
    -0.023974485859788137
   ],
   "spec_delta_bLM_from_L1M1_pc": [
    -0.009029492601189003,
    -0.005993621464947034
   ],
   "spec_delta_f_L1M3_pc": [
    -0.004673823179824212,
    0.001387750007248779
   ],
   "spec_delta_bLM_from_L1M3_pc": [
    -0.0003469375018121948,
    0.001168455794956053
   ],
   "spec_delta_f_L3M1_pc": [
    -0.0017684299247823388,
    0.015205060165037157
   ],
   "spec_delta_bLM_from_L3M1_pc": [
    -0.003801265041259291,
    0.00044210748119558464
   ],
   "spec_delta_f_L3M3_pc": [
    -0.036851429130987726,
    -0.019061232187544033
   ],
   "spec_delta_bLM_from_L3M3_pc": [
    -0.009212857282746931,
    -0.004765308046886008
   ],
   "ff_bL": [
    -0.11515167717517522,
    -0.1068740122521771
   ],
   "ff_bM": [
    0.005895653343747879,
    0.013986433534008622
   ],
   "ff_bLM": [
    -0.009568967375162751,
    -0.001294928431474891
   ],
   "ff_rate_stretch": [
    0.015561154958092181,
    0.016766406111702856
   ],
   "ff_cost_L1": [
    0.052768809041872776,
    0.06897140422056967
   ],
   "ff_p_L1": [
    0.026384404520936388,
    0.03448570211028484
   ],
   "ff_rate_pad_L1": [
    0.013488959366531895,
    0.01763072705024787
   ],
   "ff_ratio_L1": [
    0.8260968909747778,
    1.1068817926193397
   ],
   "ff_cost_L3": [
    0.028706721249472572,
    0.07068522920431881
   ],
   "ff_p_L3": [
    0.014353360624736286,
    0.03534261460215941
   ],
   "ff_rate_pad_L3": [
    0.007338118928801782,
    0.018068821371247143
   ],
   "ff_ratio_L3": [
    0.46316093841879485,
    1.1120834150443673
   ],
   "ff_shift_first_term": [
    -0.010000085372651244,
    0.016676102780376168
   ],
   "ff_bLM_if_front_loaded": [
    -0.001666680895441874,
    0.0027793504633960285
   ],
   "ff_bLM_observed_minus_front_loaded": [
    -0.010374267698322288,
    -0.0015936688304917864
   ],
   "ff_bLM_pc1": [
    -0.005011882789783483,
    0.005504336304457548
   ],
   "ff_delta_b0_pc1": [
    -0.012333361101369589,
    0.0012147942388546816
   ],
   "ff_delta_bG_pc1": [
    -0.009237301834586034,
    0.004536972893896338
   ],
   "ff_delta_bL_pc1": [
    -0.009221018688951817,
    0.0038532178429505006
   ],
   "ff_delta_bM_pc1": [
    0.0001910474793829319,
    0.013597852472366397
   ],
   "ff_delta_bGL_pc1": [
    -0.010860616179666688,
    0.00305088140954931
   ],
   "ff_delta_bGM_pc1": [
    -0.002626206548542337,
    0.010999998427290807
   ],
   "ff_delta_bLM_pc1": [
    -0.0010435580209473812,
    0.012388970674054976
   ],
   "ff_delta_bGLM_pc1": [
    -0.005670197838031627,
    0.007497322295691429
   ],
   "ff_delta_f_L1M1_pc1": [
    -0.012078116685103207,
    0.004453740942862861
   ],
   "ff_delta_bLM_from_L1M1_pc1": [
    -0.0030195291712758017,
    0.0011134352357157153
   ],
   "ff_delta_f_L1M3_pc1": [
    -0.009258276316079353,
    0.007721059445678073
   ],
   "ff_delta_bLM_from_L1M3_pc1": [
    -0.0019302648614195183,
    0.0023145690790198382
   ],
   "ff_delta_f_L3M1_pc1": [
    -0.03769627787409551,
    -0.004709183023998272
   ],
   "ff_delta_bLM_from_L3M1_pc1": [
    0.0011772957559995658,
    0.009424069468523876
   ],
   "ff_delta_f_L3M3_pc1": [
    -0.012895127519669421,
    0.022068046375194026
   ],
   "ff_delta_bLM_from_L3M3_pc1": [
    -0.0032237818799173553,
    0.0055170115937985065
   ],
   "ff_bLM_pc2": [
    -0.0021300393626957266,
    0.0072000463898776205
   ],
   "ff_delta_b0_pc2": [
    -0.007641497097428026,
    0.00461189150225546
   ],
   "ff_delta_bG_pc2": [
    -0.005438382942365963,
    0.007225480282668424
   ],
   "ff_delta_bL_pc2": [
    -0.011625281983661102,
    0.0006395797674907511
   ],
   "ff_delta_bM_pc2": [
    -0.0005524092983182309,
    0.011733496655094287
   ],
   "ff_delta_bGL_pc2": [
    -0.007625584588843188,
    0.004910772335760549
   ],
   "ff_delta_bGM_pc2": [
    -0.0024631931284749887,
    0.009974212205134357
   ],
   "ff_delta_bLM_pc2": [
    0.0018688738915411153,
    0.014434258232927311
   ],
   "ff_delta_bGLM_pc2": [
    -0.007594062832533156,
    0.005329855577639165
   ],
   "ff_delta_f_L1M1_pc2": [
    -0.001936523535635959,
    0.013800096126042636
   ],
   "ff_delta_bLM_from_L1M1_pc2": [
    -0.00048413088390898977,
    0.003450024031510659
   ],
   "ff_delta_f_L1M3_pc2": [
    -0.005914681049522218,
    0.008934515394248561
   ],
   "ff_delta_bLM_from_L1M3_pc2": [
    -0.0022336288485621408,
    0.0014786702623805542
   ],
   "ff_delta_f_L3M1_pc2": [
    -0.03628014818578961,
    -0.004084167270075376
   ],
   "ff_delta_bLM_from_L3M1_pc2": [
    0.0010210418175188392,
    0.009070037046447401
   ],
   "ff_delta_f_L3M3_pc2": [
    -0.007821744595358494,
    0.021777506945408913
   ],
   "ff_delta_bLM_from_L3M3_pc2": [
    -0.0019554361488396234,
    0.005444376736352228
   ],
   "ff_bLM_pc": [
    -0.002094159583232726,
    0.004869783030957702
   ],
   "ff_delta_b0_pc": [
    -0.008764350142626942,
    0.001992868531074988
   ],
   "ff_delta_bG_pc": [
    -0.006391954262687935,
    0.0048922579972688245
   ],
   "ff_delta_bL_pc": [
    -0.00926514459923635,
    0.0012662359360408816
   ],
   "ff_delta_bM_pc": [
    0.000923752242504455,
    0.011692824180016175
   ],
   "ff_delta_bGL_pc": [
    -0.00826643197488342,
    0.0030204871031523184
   ],
   "ff_delta_bGM_pc": [
    -0.0014180470523262887,
    0.00962661343299453
   ],
   "ff_delta_bLM_pc": [
    0.0014240178935190583,
    0.012302541947516642
   ],
   "ff_delta_bGLM_pc": [
    -0.00568940121614765,
    0.0051916859130915535
   ],
   "ff_delta_f_L1M1_pc": [
    -0.005613163432029513,
    0.007651161717696197
   ],
   "ff_delta_bLM_from_L1M1_pc": [
    -0.0014032908580073782,
    0.0019127904294240492
   ],
   "ff_delta_f_L1M3_pc": [
    -0.006136632163445414,
    0.006895662264462195
   ],
   "ff_delta_bLM_from_L1M3_pc": [
    -0.0017239155661155493,
    0.001534158040861349
   ],
   "ff_delta_f_L3M1_pc": [
    -0.034740968118421346,
    -0.006790810233687216
   ],
   "ff_delta_bLM_from_L3M1_pc": [
    0.0016977025584218037,
    0.008685242029605337
   ],
   "ff_delta_f_L3M3_pc": [
    -0.007654218643407742,
    0.019076385359909905
   ],
   "ff_delta_bLM_from_L3M3_pc": [
    -0.0019135546608519355,
    0.004769096339977476
   ],
   "ff_bLM_pc_minus_std": [
    0.0014240178935190583,
    0.012302541947516642
   ],
   "ff_bLM_pc1_minus_pc2": [
    -0.009333613013838187,
    0.004663564986618729
   ]
  },
  "ci_prespecified": {
   "spec_bL": [
    -0.06842619719388564,
    -0.06097175319247926
   ],
   "spec_bM": [
    0.019317587587645298,
    0.026337875504347352
   ],
   "spec_bLM": [
    -0.004978410725659054,
    0.00223506246302843
   ],
   "spec_rate_stretch": [
    0.008877657715853122,
    0.009963045601905305
   ],
   "spec_cost_L1": [
    0.045538004164521084,
    0.06389517311222907
   ],
   "spec_p_L1": [
    0.022769002082260542,
    0.031947586556114536
   ],
   "spec_rate_pad_L1": [
    0.011640594111585145,
    0.01633312196120375
   ],
   "spec_ratio_L1": [
    1.2154331164585086,
    1.7777081529881622
   ],
   "spec_cost_L3": [
    0.024668137235823628,
    0.05939933631066095
   ],
   "spec_p_L3": [
    0.012334068617911814,
    0.029699668155330476
   ],
   "spec_rate_pad_L3": [
    0.006305761052102155,
    0.015183879425015583
   ],
   "spec_ratio_L3": [
    0.6855201776995027,
    1.6026394112618358
   ],
   "spec_shift_first_term": [
    -0.04172227703551558,
    -0.012234430684808895
   ],
   "spec_bLM_if_front_loaded": [
    -0.006953712839252596,
    -0.0020390717808014824
   ],
   "spec_bLM_observed_minus_front_loaded": [
    -0.0006532941092628888,
    0.006953619206886038
   ],
   "spec_bLM_pc1": [
    -0.016685287531766988,
    -0.006343142374245736
   ],
   "spec_delta_b0_pc1": [
    -0.015167894614080083,
    -0.0021426298798869494
   ],
   "spec_delta_bG_pc1": [
    -0.0023240043945477033,
    0.009992435463558503
   ],
   "spec_delta_bL_pc1": [
    -0.0039785025818829195,
    0.008727837113022633
   ],
   "spec_delta_bM_pc1": [
    -0.005505978357311381,
    0.0073685965023201965
   ],
   "spec_delta_bGL_pc1": [
    -0.003997288101544333,
    0.00889052984428291
   ],
   "spec_delta_bGM_pc1": [
    -0.007054785547230919,
    0.005559891163941772
   ],
   "spec_delta_bLM_pc1": [
    -0.016532915437282886,
    -0.004077682622349723
   ],
   "spec_delta_bGLM_pc1": [
    -0.007401394976425594,
    0.004947877789488929
   ],
   "spec_delta_f_L1M1_pc1": [
    -0.033033972752322935,
    -0.011726436705042457
   ],
   "spec_delta_bLM_from_L1M1_pc1": [
    -0.008258493188080734,
    -0.002931609176260614
   ],
   "spec_delta_f_L1M3_pc1": [
    -0.005192180780955857,
    0.005431298299575832
   ],
   "spec_delta_bLM_from_L1M3_pc1": [
    -0.0013578245748939617,
    0.0012980451952389605
   ],
   "spec_delta_f_L3M1_pc1": [
    -0.012309156288824065,
    0.019046224926074003
   ],
   "spec_delta_bLM_from_L3M1_pc1": [
    -0.004761556231518502,
    0.0030772890722060146
   ],
   "spec_delta_f_L3M3_pc1": [
    -0.031213262648579154,
    0.0004234505840515113
   ],
   "spec_delta_bLM_from_L3M3_pc1": [
    -0.0078033156621447886,
    0.00010586264601287782
   ],
   "spec_bLM_pc2": [
    -0.02761831631295736,
    -0.01761854930232256
   ],
   "spec_delta_b0_pc2": [
    -0.02412888843316087,
    -0.011610070716133694
   ],
   "spec_delta_bG_pc2": [
    -0.007072396927305778,
    0.00496921050840109
   ],
   "spec_delta_bL_pc2": [
    -0.003483142789931596,
    0.008814539036510633
   ],
   "spec_delta_bM_pc2": [
    -0.010109165388170764,
    0.002342311422075788
   ],
   "spec_delta_bGL_pc2": [
    -0.006940847635277938,
    0.0053587906412932975
   ],
   "spec_delta_bGM_pc2": [
    -0.0029582919080725816,
    0.009883666355648949
   ],
   "spec_delta_bLM_pc2": [
    -0.027252572512850005,
    -0.01500318137306764
   ],
   "spec_delta_bGLM_pc2": [
    -0.0019593950184282945,
    0.01025329428780422
   ],
   "spec_delta_f_L1M1_pc2": [
    -0.0488939077261081,
    -0.027114559118536746
   ],
   "spec_delta_bLM_from_L1M1_pc2": [
    -0.012223476931527024,
    -0.006778639779634187
   ],
   "spec_delta_f_L1M3_pc2": [
    -0.009110789445034176,
    0.002555610292820022
   ],
   "spec_delta_bLM_from_L1M3_pc2": [
    -0.0006389025732050058,
    0.0022776973612585426
   ],
   "spec_delta_f_L3M1_pc2": [
    -0.004840117228259764,
    0.025679341666915406
   ],
   "spec_delta_bLM_from_L3M1_pc2": [
    -0.006419835416728853,
    0.00121002930706494
   ],
   "spec_delta_f_L3M3_pc2": [
    -0.054609648837679006,
    -0.02551475876766855
   ],
   "spec_delta_bLM_from_L3M3_pc2": [
    -0.013652412209419752,
    -0.006378689691917137
   ],
   "spec_bLM_pc": [
    -0.020700854031064534,
    -0.013680876780715036
   ],
   "spec_delta_b0_pc": [
    -0.018438989561373107,
    -0.00809155452444749
   ],
   "spec_delta_bG_pc": [
    -0.0035651420395176707,
    0.006197814654067298
   ],
   "spec_delta_bL_pc": [
    -0.0024732519639586704,
    0.007552360941164523
   ],
   "spec_delta_bM_pc": [
    -0.006480081780844509,
    0.003334190150202898
   ],
   "spec_delta_bGL_pc": [
    -0.004345001124897708,
    0.006050948116633426
   ],
   "spec_delta_bGM_pc": [
    -0.0038916522707587997,
    0.0065266889889566155
   ],
   "spec_delta_bLM_pc": [
    -0.020899136503312987,
    -0.010901582446541883
   ],
   "spec_delta_bGLM_pc": [
    -0.00375943577376762,
    0.006239395779870748
   ],
   "spec_delta_f_L1M1_pc": [
    -0.03869070228946524,
    -0.0211828815634321
   ],
   "spec_delta_bLM_from_L1M1_pc": [
    -0.00967267557236631,
    -0.005295720390858025
   ],
   "spec_delta_f_L1M3_pc": [
    -0.006164994050798161,
    0.002928970032186763
   ],
   "spec_delta_bLM_from_L1M3_pc": [
    -0.0007322425080466909,
    0.00154124851269954
   ],
   "spec_delta_f_L3M1_pc": [
    -0.005854740776359018,
    0.019586895261554993
   ],
   "spec_delta_bLM_from_L3M1_pc": [
    -0.004896723815388749,
    0.0014636851940897538
   ],
   "spec_delta_f_L3M3_pc": [
    -0.039968785283113956,
    -0.01554720134352126
   ],
   "spec_delta_bLM_from_L3M3_pc": [
    -0.009992196320778489,
    -0.003886800335880315
   ],
   "ff_bL": [
    -0.11678033384541894,
    -0.10528572283435596
   ],
   "ff_bM": [
    0.004616694581491126,
    0.015388546790076923
   ],
   "ff_bLM": [
    -0.010767761628275191,
    0.00011140274877390661
   ],
   "ff_rate_stretch": [
    0.015329895578677337,
    0.017003543075920054
   ],
   "ff_cost_L1": [
    0.0487308593277579,
    0.07241595018877775
   ],
   "ff_p_L1": [
    0.02436542966387895,
    0.036207975094388875
   ],
   "ff_rate_pad_L1": [
    0.012456763631839953,
    0.01851123471083276
   ],
   "ff_ratio_L1": [
    0.7585135169932661,
    1.1595056350496076
   ],
   "ff_cost_L3": [
    0.022466119858506457,
    0.07941714933120401
   ],
   "ff_p_L3": [
    0.011233059929253228,
    0.03970857466560201
   ],
   "ff_rate_pad_L3": [
    0.005742873174464841,
    0.020300907293252565
   ],
   "ff_ratio_L3": [
    0.36212403111433056,
    1.2416382761045028
   ],
   "ff_shift_first_term": [
    -0.014856365894937136,
    0.02340375730578477
   ],
   "ff_bLM_if_front_loaded": [
    -0.002476060982489523,
    0.003900626217630795
   ],
   "ff_bLM_observed_minus_front_loaded": [
    -0.011954228862767218,
    -0.0001411319811516389
   ],
   "ff_bLM_pc1": [
    -0.007373687931555913,
    0.007986647209907145
   ],
   "ff_delta_b0_pc1": [
    -0.014857899332448797,
    0.004121725210604371
   ],
   "ff_delta_bG_pc1": [
    -0.011375723139925258,
    0.006857185947658832
   ],
   "ff_delta_bL_pc1": [
    -0.012301800579896915,
    0.0071086142920706655
   ],
   "ff_delta_bM_pc1": [
    -0.0021233737494325638,
    0.016637166547905098
   ],
   "ff_delta_bGL_pc1": [
    -0.013578414237477828,
    0.005410041099405914
   ],
   "ff_delta_bGM_pc1": [
    -0.005167125031844894,
    0.013596355718858397
   ],
   "ff_delta_bLM_pc1": [
    -0.003923287388010157,
    0.014892993265621475
   ],
   "ff_delta_bGLM_pc1": [
    -0.00834012500857214,
    0.009967128844982581
   ],
   "ff_delta_f_L1M1_pc1": [
    -0.016874332094608903,
    0.008214698868631087
   ],
   "ff_delta_bLM_from_L1M1_pc1": [
    -0.004218583023652226,
    0.0020536747171577717
   ],
   "ff_delta_f_L1M3_pc1": [
    -0.012970501626544985,
    0.01021616803519964
   ],
   "ff_delta_bLM_from_L1M3_pc1": [
    -0.002554042008799911,
    0.003242625406636246
   ],
   "ff_delta_f_L3M1_pc1": [
    -0.045079404923906774,
    0.0024016413988061976
   ],
   "ff_delta_bLM_from_L3M1_pc1": [
    -0.0006004103497015495,
    0.01126985123097669
   ],
   "ff_delta_f_L3M3_pc1": [
    -0.019805434961116104,
    0.027491903254356912
   ],
   "ff_delta_bLM_from_L3M3_pc1": [
    -0.004951358740279026,
    0.006872975813589228
   ],
   "ff_bLM_pc2": [
    -0.004811690244812348,
    0.0097895357144416
   ],
   "ff_delta_b0_pc2": [
    -0.010838017087633808,
    0.007623326705026796
   ],
   "ff_delta_bG_pc2": [
    -0.008433946862166612,
    0.00986763141819461
   ],
   "ff_delta_bL_pc2": [
    -0.01450416389351365,
    0.003899663120776332
   ],
   "ff_delta_bM_pc2": [
    -0.0029231670767116045,
    0.014684813689360744
   ],
   "ff_delta_bGL_pc2": [
    -0.010589512104059982,
    0.007327605579671361
   ],
   "ff_delta_bGM_pc2": [
    -0.005513882765913034,
    0.01296741033668181
   ],
   "ff_delta_bLM_pc2": [
    -0.001004273607065243,
    0.017239051511118146
   ],
   "ff_delta_bGLM_pc2": [
    -0.010536602399427485,
    0.007723349993982498
   ],
   "ff_delta_f_L1M1_pc2": [
    -0.0055068853676764635,
    0.017783603081379818
   ],
   "ff_delta_bLM_from_L1M1_pc2": [
    -0.0013767213419191159,
    0.0044459007703449545
   ],
   "ff_delta_f_L1M3_pc2": [
    -0.009453329293719025,
    0.011877987306208595
   ],
   "ff_delta_bLM_from_L1M3_pc2": [
    -0.0029694968265521486,
    0.0023633323234297557
   ],
   "ff_delta_f_L3M1_pc2": [
    -0.045723349705973644,
    0.002566470509807838
   ],
   "ff_delta_bLM_from_L3M1_pc2": [
    -0.0006416176274519599,
    0.011430837426493392
   ],
   "ff_delta_f_L3M3_pc2": [
    -0.016074967382998306,
    0.02905772900118156
   ],
   "ff_delta_bLM_from_L3M3_pc2": [
    -0.004018741845749576,
    0.00726443225029539
   ],
   "ff_bLM_pc": [
    -0.003668459255005967,
    0.0066593293257761485
   ],
   "ff_delta_b0_pc": [
    -0.011220206900428105,
    0.004385562806858209
   ],
   "ff_delta_bG_pc": [
    -0.008297028279299847,
    0.007123982784228461
   ],
   "ff_delta_bL_pc": [
    -0.011208895997818404,
    0.0037745739287028904
   ],
   "ff_delta_bM_pc": [
    -0.001399482461824839,
    0.014122383777954316
   ],
   "ff_delta_bGL_pc": [
    -0.010461142275944075,
    0.005248129628141909
   ],
   "ff_delta_bGM_pc": [
    -0.0037470343994732325,
    0.01190604801323698
   ],
   "ff_delta_bLM_pc": [
    -0.0008740605057166922,
    0.014274328351165547
   ],
   "ff_delta_bGLM_pc": [
    -0.007666318536836503,
    0.007286032085976723
   ],
   "ff_delta_f_L1M1_pc": [
    -0.009047892193384807,
    0.01107786525128107
   ],
   "ff_delta_bLM_from_L1M1_pc": [
    -0.0022619730483462016,
    0.0027694663128202675
   ],
   "ff_delta_f_L1M3_pc": [
    -0.00906961935297897,
    0.008813259900981541
   ],
   "ff_delta_bLM_from_L1M3_pc": [
    -0.0022033149752453854,
    0.002267404838244742
   ],
   "ff_delta_f_L3M1_pc": [
    -0.040377242885082223,
    -0.0011114673491521858
   ],
   "ff_delta_bLM_from_L3M1_pc": [
    0.00027786683728804574,
    0.01009431072127055
   ],
   "ff_delta_f_L3M3_pc": [
    -0.013745965725423316,
    0.025114117513019604
   ],
   "ff_delta_bLM_from_L3M3_pc": [
    -0.003436491431355829,
    0.006278529378254901
   ],
   "ff_bLM_pc_minus_std": [
    -0.0008740605057166922,
    0.014274328351165547
   ],
   "ff_bLM_pc1_minus_pc2": [
    -0.012568308763442724,
    0.007852570900993497
   ]
  }
 },
 "permutation_ff": {
  "sizes": {
   "std": 20,
   "pc1": 10,
   "pc2": 10
  },
  "T_pool": 0.006815411054104874,
  "p_pool": 0.0197980201979802,
  "T_max": 0.008044276046108974,
  "p_max": 0.04709529047095291,
  "n_perm": 10000,
  "seed": 7
 },
 "drift_within_job5": {
  "spec": {
   "slope_per_100_positions": -0.002669005506486244,
   "se": 0.0009108397621557617,
   "change_over_job": -0.009581729768285616,
   "shift_pc1": -0.010356814756175642,
   "shift_pc2": -0.021253922707676134,
   "shift_pc1_detrended": -0.010149966829422947,
   "shift_pc2_detrended": -0.021304633812299367
  },
  "ff": {
   "slope_per_100_positions": 0.006462828844627788,
   "se": 0.0013336996273282799,
   "change_over_job": 0.023201555552213763,
   "shift_pc1": 0.005583882772892096,
   "shift_pc2": 0.008044276046108974,
   "shift_pc1_detrended": 0.005083013537433435,
   "shift_pc2_detrended": 0.008167069794156892
  }
 },
 "job2_ff_bLM": {
  "bLM": -0.005567638179746252,
  "ci_instance": [
   -0.008736775284407819,
   -0.0025149104172691
  ],
  "ci_prespecified": [
   -0.009945371248773384,
   -0.0010045026361578493
  ]
 },
 "job4_ff_bLM": {
  "bLM": 0.0016660343762768919,
  "ci_instance": [
   -0.0014908887992053504,
   0.005034109426673983
  ],
  "ci_prespecified": [
   -0.0025771295284975227,
   0.006402766368535059
  ]
 },
 "spec_bLM_job5_minus_job2": {
  "value": -0.0021023470010621166,
  "ci_instance": [
   -0.006124942895765305,
   0.002040867153534787
  ],
  "ci_prespecified": [
   -0.007664235946736578,
   0.003379423036654518
  ]
 },
 "spec_bLM_job5_minus_job4": {
  "value": 0.00172986984065745,
  "ci_instance": [
   -0.0015349083407288407,
   0.00491912206651258
  ],
  "ci_prespecified": [
   -0.002650226272308502,
   0.006371349180102372
  ]
 },
 "spec_bLM_job5_ci90": {
  "instance": [
   -0.003464856023223881,
   0.0008629844902046733
  ],
  "prespecified": [
   -0.004403062466194154,
   0.0017428566219804267
  ]
 },
 "spec_bLM_job2_net_of_job5_delay_only": {
  "value": 0.0038143380828326197,
  "ci_instance": [
   -0.0006013840662106028,
   0.008456145236485685
  ],
  "ci_prespecified": [
   -0.002367007753480491,
   0.010287556444852042
  ]
 }
}

==> anc/post_hoc/job5_followup.py <==
"""Follow-up numbers from Job 5 (Secs. IV B, IV D and IV F of the paper), computed after Job 5's planned
analysis (job5_analysis.py) and outside its plan.

1. Padding against stretch, within Job 5. Job 5 ran the probe at (1,1,1) and (1,3,1) with and without
   the duration-matching padding (2 t_slot of echoed free evolution), and the 8 corners with padding.
   On the log scale f = ln E, per observable:
     cost_L       = f(unpadded) - f(padded) at (1, L, 1), L = 1, 3
     p_L          = cost_L / 2                  (cost of one slot of padding)
     rate_pad_L   = p_L / t_slot                (per microsecond)
     rate_stretch = -b_L / tau_w                (per microsecond; b_L from the 8 padded corners)
     ratio_L      = rate_pad_L / rate_stretch
     shift_first_term = -3 (p_1 - rate_stretch * t_slot)   (Appendix A of the paper)
     bLM_if_front_loaded = -(p_1 - rate_stretch * t_slot) / 2  (Appendix A, stretch-rate version)
   The same quantities from the trial run Job 1c are in post_hoc/window_checks.json.

2. The rotated blocks. The positive control (blocks pc1, pc2) rotates only the spectator, after the
   last feedforward operation, by theta = +-a (x_L + x_M), which is 0 at the corners with
   (lambda_L, lambda_M) = (1,3) and (3,1). Its exact prediction for <X_s>: b_0 and b_LM shift by
   (1/2) ln cos 2a, every other coefficient by 0; for <Z_t Z_a>, every coefficient by 0. Reported:
   every coded coefficient of each block minus that of the standard block, for both observables;
   b_LM of <Z_t Z_a> in each block and in the two rotated blocks pooled ("pc"); and, for each
   (lambda_L, lambda_M), the difference of f from the standard block averaged over lambda_G
   (delta_f_LlMm) and its contribution x_L x_M delta_f / 4 to the difference of b_LM.

3. Permutation test for <Z_t Z_a>. If the rotation does not affect <Z_t Z_a>, the twirled instances
   of the three blocks at each corner are exchangeable for that observable. The block labels are
   permuted within each corner (20 std, 10 pc1, 10 pc2), and the statistics
     T_pool = b_LM(pc1 and pc2 pooled) - b_LM(std),   T_max = max(|b_LM(pc1) - b_LM(std)|, |b_LM(pc2) - b_LM(std)|)
   are compared with their permutation distributions (two-sided p values).

4. For comparison, b_LM of <Z_t Z_a> in Jobs 2 and 4.

5. Drift within Job 5. The 360 circuits ran in a random order (field "position"). For each observable,
   an ordinary least-squares fit of ln E of every instance on its position, with a separate constant
   for every block and setting (and, for <X_s> in the rotated blocks, every rotation sign), gives the
   slope per 100 positions and its standard error; the b_LM shifts of the rotated blocks are then
   recomputed after removing that linear trend from each instance.

6. Differences between runs of b_LM for <X_s> (Job 5 minus Job 2, Job 5 minus Job 4), each job
   bootstrapped independently (seeds 7, 8 and 9 for Jobs 5, 2 and 4) and the replicates paired by index;
   the 90% intervals of b_LM in Job 5 with both bootstraps; and b_LM of Job 2 net of the interaction
   that duration matching would cause if decay depended only on the total length of echoed delay,
   b_LM(Job 2) - (cost_3 - cost_1)/4 (Job 5), the two jobs again bootstrapped independently.

Intervals: 95% percentile intervals, B = 2000, seed 7, from the instance-level bootstrap that Job 5's
plan specified (whole instances resampled, separately for each rotation sign) and from the pre-specified
bootstrap of analysis.py (instances resampled, then shots redrawn; here also separately per sign).

Usage (from the top-level folder of the deposit):
    uv run python post_hoc/job5_followup.py analysis.py job5_results.json job2_results.json \
        job4_results.json rerun/job5_followup.json
The last argument names the output file; the deposited output is post_hoc/job5_followup.json.
"""
import importlib.util
import json
import math
import sys

import numpy as np

spec_ = importlib.util.spec_from_file_location("analysis_author", sys.argv[1])
A = importlib.util.module_from_spec(spec_)
spec_.loader.exec_module(A)
F5, F2, F4, OUT = sys.argv[2:6]
B, SEED, NPERM = 2000, 7, 10000
OBS = {"spec": ["s"], "ff": ["t", "a"]}
CORNERS = A.CORNERS
COEFS = ["b0", "bG", "bL", "bM", "bGL", "bGM", "bLM", "bGLM"]


def load(fn):
    """{(label, obs, setting): [(n_plus, n, sign), ...]} and the records, for the probe of one results file."""
    J = json.load(open(fn))
    g, recs = {}, []
    for sj in J["subjobs"]:
        for r in sj["records"]:
            if r.get("bench") != "probe":
                continue
            recs.append(r)
            lab = r.get("label", "std")
            for o, labs in OBS.items():
                npl, n = A.plus_counts(r, labs)
                g.setdefault((lab, o, tuple(r["setting"])), []).append((npl, n, r.get("sign", 0)))
    return J, g, recs


def e_point(inst):
    return 2 * sum(a for a, _, _ in inst) / sum(b for _, b, _ in inst) - 1


def by_sign(inst):
    groups = {}
    for x in inst:
        groups.setdefault(x[2], []).append(x)
    return [groups[k] for k in sorted(groups)]


def draw_instance(inst, rng):
    npl = n = 0
    for grp in by_sign(inst):
        for i in rng.integers(len(grp), size=len(grp)):
            npl += grp[i][0]
            n += grp[i][1]
    return 2 * npl / n - 1


def draw_prespecified(inst, rng):
    npl = n = 0
    for grp in by_sign(inst):
        for i in rng.integers(len(grp), size=len(grp)):
            a, b, _ = grp[i]
            npl += rng.binomial(b, a / b)
            n += b
    return 2 * npl / n - 1


def coded(E, lab, o):
    return A.coded_effects({s: A.f(E[(lab, o, s)]) for s in CORNERS})


def stats(E, t_slot, tau_w):
    out = {}
    for o in OBS:
        b = {lab: coded(E, lab, o) for lab in ("std", "pc1", "pc2", "pc")}
        r = -b["std"]["bL"] / tau_w
        cost = {L: A.f(E[("nopad", o, (1, L, 1))]) - A.f(E[("std", o, (1, L, 1))]) for L in (1, 3)}
        p = {L: cost[L] / 2 for L in (1, 3)}
        out[f"{o}_bL"], out[f"{o}_bM"], out[f"{o}_bLM"] = b["std"]["bL"], b["std"]["bM"], b["std"]["bLM"]
        out[f"{o}_rate_stretch"] = r
        for L in (1, 3):
            out[f"{o}_cost_L{L}"] = cost[L]
            out[f"{o}_p_L{L}"] = p[L]
            out[f"{o}_rate_pad_L{L}"] = p[L] / t_slot
            out[f"{o}_ratio_L{L}"] = p[L] / t_slot / r
        out[f"{o}_shift_first_term"] = -3 * (p[1] - r * t_slot)
        out[f"{o}_bLM_if_front_loaded"] = -(p[1] - r * t_slot) / 2
        out[f"{o}_bLM_observed_minus_front_loaded"] = b["std"]["bLM"] + (p[1] - r * t_slot) / 2
        for lab in ("pc1", "pc2", "pc"):
            out[f"{o}_bLM_{lab}"] = b[lab]["bLM"]
            for c in COEFS:
                out[f"{o}_delta_{c}_{lab}"] = b[lab][c] - b["std"][c]
            for l in (1, 3):
                for m in (1, 3):   # difference of f, averaged over lambda_G, and its share of delta b_LM
                    d = sum(A.f(E[(lab, o, (g, l, m))]) - A.f(E[("std", o, (g, l, m))]) for g in (1, 3)) / 2
                    out[f"{o}_delta_f_L{l}M{m}_{lab}"] = d
                    out[f"{o}_delta_bLM_from_L{l}M{m}_{lab}"] = (l - 2) * (m - 2) * d / 4
    out["ff_bLM_pc_minus_std"] = out["ff_bLM_pc"] - out["ff_bLM"]
    out["ff_bLM_pc1_minus_pc2"] = out["ff_bLM_pc1"] - out["ff_bLM_pc2"]
    return out


def with_pooled(groups):
    """Adds label 'pc': the instances of pc1 and pc2 together, per (obs, setting)."""
    g = dict(groups)
    for o in OBS:
        for s in CORNERS:
            g[("pc", o, s)] = groups[("pc1", o, s)] + groups[("pc2", o, s)]
    return g


def interval(vals):
    v = np.asarray(vals, float)
    v = v[np.isfinite(v)]
    return [float(np.percentile(v, 2.5)), float(np.percentile(v, 97.5))]


def boot(groups, stat, draw):
    rng = np.random.default_rng(SEED)
    base = {k: v for k, v in groups.items() if k[0] != "pc"}
    reps = []
    for _ in range(B):
        E = {k: draw(v, rng) for k, v in base.items()}
        for o in OBS:
            for s in CORNERS:   # pooled block from the same resampled instances, weighted by counts
                n1 = sum(b for _, b, _ in groups[("pc1", o, s)])
                n2 = sum(b for _, b, _ in groups[("pc2", o, s)])
                E[("pc", o, s)] = (E[("pc1", o, s)] * n1 + E[("pc2", o, s)] * n2) / (n1 + n2)
        reps.append(stat(E))
    return reps


def blm_ff(groups, draw=None, rng=None):
    E = {s: (draw(groups[("std", "ff", s)], rng) if draw else e_point(groups[("std", "ff", s)])) for s in CORNERS}
    return A.coded_effects({s: A.f(e) for s, e in E.items()})["bLM"]


def perm_test(groups):
    rng = np.random.default_rng(SEED)
    blocks = {}
    for s in CORNERS:
        inst = [(a, b) for lab in ("std", "pc1", "pc2") for a, b, _ in groups[(lab, "ff", s)]]
        blocks[s] = np.array(inst, float)
    sizes = {lab: len(groups[(lab, "ff", CORNERS[0])]) for lab in ("std", "pc1", "pc2")}
    n_std, n1 = sizes["std"], sizes["pc1"]

    def blm(idx_by_corner):
        out = {}
        for lab, sl in (("std", slice(0, n_std)), ("pc1", slice(n_std, n_std + n1)), ("pc2", slice(n_std + n1, None)),
                        ("pc", slice(n_std, None))):
            fv = {}
            for s in CORNERS:
                x = blocks[s][idx_by_corner[s][sl]]
                fv[s] = math.log(2 * x[:, 0].sum() / x[:, 1].sum() - 1)
            out[lab] = A.coded_effects(fv)["bLM"]
        return out
    ident = {s: np.arange(len(blocks[s])) for s in CORNERS}
    obs = blm(ident)
    t_pool = obs["pc"] - obs["std"]
    t_max = max(abs(obs["pc1"] - obs["std"]), abs(obs["pc2"] - obs["std"]))
    ge_pool = ge_max = 0
    for _ in range(NPERM):
        perm = {s: rng.permutation(len(blocks[s])) for s in CORNERS}
        q = blm(perm)
        ge_pool += abs(q["pc"] - q["std"]) >= abs(t_pool) - 1e-15
        ge_max += max(abs(q["pc1"] - q["std"]), abs(q["pc2"] - q["std"])) >= t_max - 1e-15
    return {"sizes": sizes, "T_pool": t_pool, "p_pool": (1 + ge_pool) / (1 + NPERM),
            "T_max": t_max, "p_max": (1 + ge_max) / (1 + NPERM), "n_perm": NPERM, "seed": SEED}


def drift(recs):
    """Linear trend of ln E with execution order, and the b_LM shifts of the rotated blocks without it."""
    out = {}
    mid = (len(recs) - 1) / 2
    for o, labs in OBS.items():
        rows, y, cells = [], [], {}
        for r in recs:
            key = (r["label"], tuple(r["setting"]), r.get("sign", 0) if o == "spec" else 0)
            cells.setdefault(key, len(cells))
        for r in recs:
            npl, n = A.plus_counts(r, labs)
            row = np.zeros(len(cells) + 1)
            row[cells[(r["label"], tuple(r["setting"]), r.get("sign", 0) if o == "spec" else 0)]] = 1
            row[-1] = (r["position"] - mid) / 100
            rows.append(row)
            y.append(math.log(2 * npl / n - 1))
        X, y = np.array(rows), np.array(y)
        beta = np.linalg.lstsq(X, y, rcond=None)[0]
        resid = y - X @ beta
        s2 = resid @ resid / (len(y) - X.shape[1])
        se = math.sqrt(s2 * np.linalg.inv(X.T @ X)[-1, -1])
        slope = float(beta[-1])

        def blm(lab, adjust):
            fv = {}
            for s in CORNERS:
                rs = [r for r in recs if r["label"] == lab and tuple(r["setting"]) == s]
                npl = sum(A.plus_counts(r, labs)[0] for r in rs)
                n = sum(A.plus_counts(r, labs)[1] for r in rs)
                fv[s] = A.f(2 * npl / n - 1)
                if adjust:
                    fv[s] -= slope * np.mean([(r["position"] - mid) / 100 for r in rs])
            return A.coded_effects(fv)["bLM"]
        b = {(lab, adj): blm(lab, adj) for lab in ("std", "pc1", "pc2") for adj in (False, True)}
        out[o] = {"slope_per_100_positions": slope, "se": se, "change_over_job": slope * (len(recs) - 1) / 100,
                  "shift_pc1": b[("pc1", False)] - b[("std", False)], "shift_pc2": b[("pc2", False)] - b[("std", False)],
                  "shift_pc1_detrended": b[("pc1", True)] - b[("std", True)],
                  "shift_pc2_detrended": b[("pc2", True)] - b[("std", True)]}
    return out


def main():
    J5, g5, recs5 = load(F5)
    rec = next(r for r in recs5 if r.get("label") == "std" and tuple(r["setting"]) == (1, 1, 1))
    t_slot, tau_w = rec["pad_s"] / 2 * 1e6, rec["tau_w_s"] * 1e6
    g = with_pooled({k: v for k, v in g5.items() if k[0] in ("std", "pc1", "pc2", "nopad")})
    point = stats({k: e_point(v) for k, v in g.items()}, t_slot, tau_w)
    stat = lambda E: stats(E, t_slot, tau_w)
    ci, delay_only_reps = {}, {}
    for name, draw in (("instance", draw_instance), ("prespecified", draw_prespecified)):
        reps = boot(g, stat, draw)
        ci[name] = {k: interval([r[k] for r in reps]) for k in point}
        delay_only_reps[name] = np.array([(r["spec_cost_L3"] - r["spec_cost_L1"]) / 4 for r in reps])
    doses = {r["label"]: r["dose"] for r in recs5 if r.get("label") in ("pc1", "pc2")}
    predicted = {lab: 0.5 * math.log(math.cos(2 * d)) for lab, d in doses.items()}
    out = {"units": "log scale f = ln E; rates per microsecond; p per slot of padding",
           "t_slot_us": t_slot, "tau_w_us": tau_w, "B": B, "seed": SEED,
           "predicted_spec_shift_of_b0_and_bLM": predicted,
           "job5": {"value": point, "ci_instance": ci["instance"], "ci_prespecified": ci["prespecified"]},
           "permutation_ff": perm_test(g), "drift_within_job5": drift(recs5)}
    spec_reps = {}

    def blm_spec(groups, draw=None, rng=None):
        E = {s: (draw(groups[("std", "spec", s)], rng) if draw else e_point(groups[("std", "spec", s)]))
             for s in CORNERS}
        return A.coded_effects({s: A.f(e) for s, e in E.items()})["bLM"]
    for fn in (F5, F2, F4):
        J, gj, _ = load(fn)
        spec_reps[J["job"]] = {"point": blm_spec(gj)}
        for name, draw in (("instance", draw_instance), ("prespecified", draw_prespecified)):
            rng = np.random.default_rng(SEED + {"job5": 0, "job2": 1, "job4": 2}[J["job"]])
            spec_reps[J["job"]][name] = np.array([blm_spec(gj, draw, rng) for _ in range(B)])
        if fn == F5:
            continue
        entry = {"bLM": blm_ff(gj)}
        for name, draw in (("instance", draw_instance), ("prespecified", draw_prespecified)):
            rng = np.random.default_rng(SEED)
            entry[f"ci_{name}"] = interval([blm_ff(gj, draw, rng) for _ in range(B)])
        out[f"{J['job']}_ff_bLM"] = entry
    for other in ("job2", "job4"):
        a, b = spec_reps["job5"], spec_reps[other]
        out[f"spec_bLM_job5_minus_{other}"] = {
            "value": a["point"] - b["point"],
            "ci_instance": interval(a["instance"] - b["instance"]),
            "ci_prespecified": interval(a["prespecified"] - b["prespecified"])}
    out["spec_bLM_job5_ci90"] = {name: [float(np.percentile(spec_reps["job5"][name], 5)),
                                        float(np.percentile(spec_reps["job5"][name], 95))]
                                 for name in ("instance", "prespecified")}
    a = spec_reps["job2"]
    out["spec_bLM_job2_net_of_job5_delay_only"] = {
        "value": a["point"] - (point["spec_cost_L3"] - point["spec_cost_L1"]) / 4,
        "ci_instance": interval(a["instance"] - delay_only_reps["instance"]),
        "ci_prespecified": interval(a["prespecified"] - delay_only_reps["prespecified"])}
    json.dump(out, open(OUT, "w"), indent=1, default=A._json)
    v, c = point, ci["instance"]
    for o in OBS:
        print(f"{o}: rate_stretch {v[o+'_rate_stretch']:.4f} {np.round(c[o+'_rate_stretch'], 4)}; "
              f"rate_pad L1 {v[o+'_rate_pad_L1']:.4f} {np.round(c[o+'_rate_pad_L1'], 4)} ratio {v[o+'_ratio_L1']:.2f} "
              f"{np.round(c[o+'_ratio_L1'], 2)}; L3 ratio {v[o+'_ratio_L3']:.2f} {np.round(c[o+'_ratio_L3'], 2)}; "
              f"first term {v[o+'_shift_first_term']:+.4f} {np.round(c[o+'_shift_first_term'], 4)}")
    print("ff b_LM std/pc1/pc2/pc:", [round(v[k], 4) for k in ("ff_bLM", "ff_bLM_pc1", "ff_bLM_pc2", "ff_bLM_pc")],
          "pc - std", round(v["ff_bLM_pc_minus_std"], 4), np.round(c["ff_bLM_pc_minus_std"], 4))
    print("permutation:", out["permutation_ff"])
    print("drift:", {o: {k: round(x, 4) for k, x in d.items()} for o, d in out["drift_within_job5"].items()})
    for other in ("job2", "job4"):
        q = out[f"spec_bLM_job5_minus_{other}"]
        print(f"spec b_LM job5 - {other}: {q['value']:+.4f} instance {np.round(q['ci_instance'], 4)} "
              f"prespecified {np.round(q['ci_prespecified'], 4)}")
    print("spec b_LM job5 90% intervals:", {k: np.round(x, 4).tolist() for k, x in out["spec_bLM_job5_ci90"].items()})
    q = out["spec_bLM_job2_net_of_job5_delay_only"]
    print(f"spec b_LM job2 net of delay-only artifact: {q['value']:+.4f} instance {np.round(q['ci_instance'], 4)} "
          f"prespecified {np.round(q['ci_prespecified'], 4)}")
    print("wrote", OUT)


if __name__ == "__main__":
    main()


==> anc/post_hoc/rerun_twirl_bootstrap.py <==
"""Sensitivity check for Sec. IV E (not part of the pre-specified plan).

The pre-specified bootstrap in analysis.py resamples twirl instances and then
redraws each instance's shots binomially. Because the spread between instances
already contains shot noise, that counts it twice. This script makes a copy of
analysis.py whose bootstrap resamples whole instances only (the one-line change
below), runs it with two random seeds on the same job files used for
analysis_report_h4.json, and writes one report per seed.

Usage (from the project folder):
    python rerun_twirl_bootstrap.py analysis.py job2_results.json job3_results.json job4_results.json job1_results.json
"""
import pathlib
import subprocess
import sys

src_path, *jobs = sys.argv[1:]
src = pathlib.Path(src_path).read_text(encoding="utf-8")
old = "        a, b = inst[i]; npl += rng.binomial(b, a / b); n += b\n"
new = "        a, b = inst[i]; npl += a; n += b\n"
seed_line = "B = 2000; RNG = np.random.default_rng(7)"
assert src.count(old) == 1 and src.count(seed_line) == 1, "analysis.py is not the expected version"
for seed in (7, 11):
    variant = src.replace(old, new).replace(seed_line, f"B = 2000; RNG = np.random.default_rng({seed})")
    tmp = pathlib.Path(f"_analysis_twirl_s{seed}.py")
    tmp.write_text(variant, encoding="utf-8")
    out = f"analysis_report_twirl_s{seed}.json"
    subprocess.run([sys.executable, str(tmp), *jobs, "--out", out], check=True)
    print("wrote", out)


==> anc/post_hoc/tauff_results.json <==
{
 "tau_w_s": 6.868e-06,
 "t_slot_s": 1.956e-06,
 "targets": {
  "0.5": 0.07280139778683747,
  "1.0": 0.0,
  "2.0": -0.14560279557367495
 },
 "pairs": {
  "probe/spec": {
   "0.5": {
    "joint": {
     "est": 0.9150920240025431,
     "lo": 0.8840873166971869,
     "hi": 0.9469798389635045
    },
    "oat": {
     "est": 0.9224029198042067,
     "lo": 0.9017520299178448,
     "hi": 0.9427929113015361
    },
    "latency_only_lin": {
     "est": 0.9289982877111246,
     "lo": 0.9196440716365758,
     "hi": 0.9390913497379151
    },
    "latency_only_exp": {
     "est": 0.934517483848412,
     "lo": 0.9241299016231972,
     "hi": 0.9459361421098113
    }
   },
   "1.0": {
    "joint": {
     "est": 0.9190139952338091,
     "lo": 0.8868695209921502,
     "hi": 0.952268115906732
    },
    "oat": {
     "est": 0.9266544946246418,
     "lo": 0.905464670342709,
     "hi": 0.9475396714016613
    },
    "latency_only_lin": {
     "est": 0.9319300000000005,
     "lo": 0.9224597500000006,
     "hi": 0.9421537500000002
    },
    "latency_only_exp": {
     "est": 0.9378732032749404,
     "lo": 0.9272615156285593,
     "hi": 0.9495630458291513
    }
   },
   "2.0": {
    "joint": {
     "est": 0.9269084369888134,
     "lo": 0.8922086400860199,
     "hi": 0.9632386164379041
    },
    "oat": {
     "est": 0.9352165241544104,
     "lo": 0.9128947150660599,
     "hi": 0.9572691482556959
    },
    "latency_only_lin": {
     "est": 0.9377934245777524,
     "lo": 0.9280157018054752,
     "hi": 0.948573208211998
    },
    "latency_only_exp": {
     "est": 0.9446208351316754,
     "lo": 0.93355724802337,
     "hi": 0.9568863388075803
    }
   }
  },
  "probe/ff": {
   "0.5": {
    "joint": {
     "est": 0.9281159627009207,
     "lo": 0.890794194483748,
     "hi": 0.9635331017403284
    },
    "oat": {
     "est": 0.9434944354177276,
     "lo": 0.9191119504249755,
     "hi": 0.967010673908991
    },
    "latency_only_lin": {
     "est": 0.9569702387885851,
     "lo": 0.9463231525917302,
     "hi": 0.9675879799068146
    },
    "latency_only_exp": {
     "est": 0.9726156592610372,
     "lo": 0.959480875901918,
     "hi": 0.9854692960228971
    }
   },
   "1.0": {
    "joint": {
     "est": 0.9318555850344316,
     "lo": 0.8932450429481003,
     "hi": 0.9690476853375667
    },
    "oat": {
     "est": 0.9483416931821529,
     "lo": 0.923426489338121,
     "hi": 0.972405042375963
    },
    "latency_only_lin": {
     "est": 0.9612000000000004,
     "lo": 0.9501777500000004,
     "hi": 0.9721405000000004
    },
    "latency_only_exp": {
     "est": 0.9778885930833174,
     "lo": 0.9643736479429292,
     "hi": 0.9912151452425624
    }
   },
   "2.0": {
    "joint": {
     "est": 0.9393800941679673,
     "lo": 0.8981557326388347,
     "hi": 0.9793524667270838
    },
    "oat": {
     "est": 0.9581110458615498,
     "lo": 0.93209453972599,
     "hi": 0.9832835835729589
    },
    "latency_only_lin": {
     "est": 0.9696595224228309,
     "lo": 0.958064456319162,
     "hi": 0.9811717569889339
    },
    "latency_only_exp": {
     "est": 0.988520375681068,
     "lo": 0.9742515729096117,
     "hi": 1.0027776658894354
    }
   }
  },
  "teleport/tel": {
   "0.5": {
    "joint": {
     "est": 1.0167320089651295,
     "lo": 0.9296044424233132,
     "hi": 1.1103008785933062
    },
    "oat": {
     "est": 1.0088678803792803,
     "lo": 0.9539036174087409,
     "hi": 1.0629382825245486
    },
    "latency_only_lin": {
     "est": 0.7977537682003497,
     "lo": 0.7821837903319745,
     "hi": 0.8143233299359348
    },
    "latency_only_exp": {
     "est": 0.8533418719823173,
     "lo": 0.8301228809981227,
     "hi": 0.8786633930261664
    }
   },
   "1.0": {
    "joint": {
     "est": 1.0323261441906186,
     "lo": 0.9400838395048422,
     "hi": 1.1299615509291616
    },
    "oat": {
     "est": 1.0233777289376493,
     "lo": 0.9665820751800853,
     "hi": 1.0795629668706088
    },
    "latency_only_lin": {
     "est": 0.8044100000000003,
     "lo": 0.78851975,
     "hi": 0.8213410000000001
    },
    "latency_only_exp": {
     "est": 0.8641534008324713,
     "lo": 0.8401150415517413,
     "hi": 0.8905027217218019
    }
   },
   "2.0": {
    "joint": {
     "est": 1.064235608509604,
     "lo": 0.9621569480420307,
     "hi": 1.1742420913991438
    },
    "oat": {
     "est": 1.053026482759684,
     "lo": 0.9923276321057164,
     "hi": 1.112341568433784
    },
    "latency_only_lin": {
     "est": 0.8177224635993015,
     "lo": 0.8011573067850903,
     "hi": 0.8352925963890508
    },
    "latency_only_exp": {
     "est": 0.8861891283226653,
     "lo": 0.8605865547031888,
     "hi": 0.9143246677908523
    }
   }
  },
  "teleport/spec": {
   "0.5": {
    "joint": {
     "est": 0.9973511608325526,
     "lo": 0.9465320804765647,
     "hi": 1.045360187314763
    },
    "oat": {
     "est": 0.9954394609430186,
     "lo": 0.9624787039005156,
     "hi": 1.0273972924020394
    },
    "latency_only_lin": {
     "est": 0.918898788584741,
     "lo": 0.9065096875364008,
     "hi": 0.9311090550378573
    },
    "latency_only_exp": {
     "est": 0.9272331762489086,
     "lo": 0.9128407170215719,
     "hi": 0.9411664169656342
    }
   },
   "1.0": {
    "joint": {
     "est": 1.0041832088293787,
     "lo": 0.9515124301965874,
     "hi": 1.0540499465350925
    },
    "oat": {
     "est": 1.0016727352895718,
     "lo": 0.9681257519720755,
     "hi": 1.0344461981662083
    },
    "latency_only_lin": {
     "est": 0.9224100000000002,
     "lo": 0.9097787500000002,
     "hi": 0.93493
    },
    "latency_only_exp": {
     "est": 0.9313911883370977,
     "lo": 0.9166241741307383,
     "hi": 0.945707937863594
    }
   },
   "2.0": {
    "joint": {
     "est": 1.0179880279611218,
     "lo": 0.9608971129387207,
     "hi": 1.0718848541271766
    },
    "oat": {
     "est": 1.0142566235369224,
     "lo": 0.9791561376598796,
     "hi": 1.0488267504035829
    },
    "latency_only_lin": {
     "est": 0.9294324228305185,
     "lo": 0.9161596389050672,
     "hi": 0.9424858709959232
    },
    "latency_only_exp": {
     "est": 0.9397632337222062,
     "lo": 0.9241975850998022,
     "hi": 0.9549724805849228
    }
   }
  },
  "ghz/ghz": {
   "0.5": {
    "joint": {
     "est": 0.7422724136115154,
     "lo": 0.6226693413414836,
     "hi": 0.8843375574945749
    },
    "oat": {
     "est": 0.751393581768404,
     "lo": 0.6746196523953167,
     "hi": 0.8397526821786574
    },
    "latency_only_lin": {
     "est": 0.5433447175305768,
     "lo": 0.5232086421083284,
     "hi": 0.5648559251601631
    },
    "latency_only_exp": {
     "est": 0.6163018396794948,
     "lo": 0.5797913895421755,
     "hi": 0.6563436361480434
    }
   },
   "1.0": {
    "joint": {
     "est": 0.7542579062115571,
     "lo": 0.6290074382058833,
     "hi": 0.9036448347956113
    },
    "oat": {
     "est": 0.7634795879848127,
     "lo": 0.6837902827787015,
     "hi": 0.8551030556954217
    },
    "latency_only_lin": {
     "est": 0.5488900000000002,
     "lo": 0.5282975000000003,
     "hi": 0.5708247500000003
    },
    "latency_only_exp": {
     "est": 0.6273396099935399,
     "lo": 0.589052904014614,
     "hi": 0.6692618265933319
    }
   },
   "2.0": {
    "joint": {
     "est": 0.7788126065597245,
     "lo": 0.6423815620014182,
     "hi": 0.9455963829017352
    },
    "oat": {
     "est": 0.7882379298450897,
     "lo": 0.7028607849609354,
     "hi": 0.8866636108405969
    },
    "latency_only_lin": {
     "est": 0.5599805649388471,
     "lo": 0.5384500396039608,
     "hi": 0.5827657492719864
    },
    "latency_only_exp": {
     "est": 0.6500117399484505,
     "lo": 0.6084887994235684,
     "hi": 0.6961017805909865
    }
   }
  },
  "ghz/spec": {
   "0.5": {
    "joint": {
     "est": 0.9479169035875729,
     "lo": 0.5566697087282119,
     "hi": 1.5510981626456297
    },
    "oat": {
     "est": 0.7727799966489252,
     "lo": 0.5477288812707461,
     "hi": 1.0670534536309422
    },
    "latency_only_lin": {
     "est": 0.6017499126383229,
     "lo": 0.5273879807804311,
     "hi": 0.6783571962725685
    },
    "latency_only_exp": {
     "est": 0.5997339279144092,
     "lo": 0.5242873714150835,
     "hi": 0.682213734862467
    }
   },
   "1.0": {
    "joint": {
     "est": 0.9699365371374435,
     "lo": 0.5624752783724946,
     "hi": 1.6113729590710986
    },
    "oat": {
     "est": 0.7815831520744281,
     "lo": 0.55021823528174,
     "hi": 1.0844620615499185
    },
    "latency_only_lin": {
     "est": 0.6038000000000002,
     "lo": 0.5279415000000001,
     "hi": 0.6822862500000002
    },
    "latency_only_exp": {
     "est": 0.6019683164008858,
     "lo": 0.5244184968232884,
     "hi": 0.6867845852381556
    }
   },
   "2.0": {
    "joint": {
     "est": 1.015522201324023,
     "lo": 0.5682348572421512,
     "hi": 1.7559848168700651
    },
    "oat": {
     "est": 0.7994914498183049,
     "lo": 0.5553415730555943,
     "hi": 1.1213351277489327
    },
    "latency_only_lin": {
     "est": 0.6079001747233549,
     "lo": 0.5290069713162493,
     "hi": 0.6902865859056494
    },
    "latency_only_exp": {
     "est": 0.6064620979220562,
     "lo": 0.5255465153932914,
     "hi": 0.695981471795083
    }
   }
  }
 }
}

==> anc/post_hoc/tauff_sensitivity.py <==
"""Sensitivity of the zero-noise extrapolations to the assumed feedforward latency.

The latency knob added free evolution delta = (lambda_L - 1) * tau_w, with
tau_w = 3 t_slot + tau_ff(assumed = 1.0 us), both recorded in every run record.
If the true latency is tau_ff', the native window is tau' = 3 t_slot + tau_ff',
the physical stretch is c = 1 + (lambda_L - 1) tau_w / tau', and the zero-window
target c = 0 sits at lambda_L* = 1 - tau'/tau_w in nominal units (0 when tau_ff' = 1 us).

Estimators re-targeted to lambda_L* (lambda_G = lambda_M = 0 unchanged):
  joint   : the 8-coefficient model of Eq. (1) evaluated at (0, lambda_L*, 0)
  OAT     : latency term scaled by (1 - lambda_L*)
  latency-only (linear in E, and exponential): fits over lambda_L = 1..5 evaluated at lambda_L*
  gate-only: unaffected (no extrapolation along lambda_L)
  uniform : defined in nominal units along one line; not re-targetable without extra data
Intervals use the pre-specified bootstrap of analysis.py (boot_E, 2000 replicates, seed 7).

Usage: python3 -I tauff_sensitivity.py path/to/analysis.py job2_results.json job3_results.json out.json
"""
import importlib.util, json, sys
import numpy as np

spec = importlib.util.spec_from_file_location("analysis_author", sys.argv[1])
A = importlib.util.module_from_spec(spec); spec.loader.exec_module(A)
data = A.load(sys.argv[2:4])
J2 = json.load(open(sys.argv[2]))
rec = next(r for sj in J2["subjobs"] for r in sj["records"] if tuple(r["setting"]) == (1, 1, 1) and r.get("label", "std") == "std")
tau_w = rec["tau_w_s"]; t_slot = rec["pad_s"] / 2
assert abs(tau_w - (3 * t_slot + 1.0e-6)) < 1e-12, (tau_w, t_slot)

def target(tff):
    return 1.0 - (3 * t_slot + tff) / tau_w

def estimates(fv, Ev, lstar):
    out = {}
    S = A.CORNERS
    Amat = [[1, -s[0], -s[1], -s[2], -s[0]*s[1], -s[0]*s[2], -s[1]*s[2], -s[0]*s[1]*s[2]] for s in S]
    coef = np.linalg.solve(np.array(Amat, float), np.array([fv[s] for s in S]))
    out["joint"] = np.exp(coef[0] - coef[2] * lstar)          # model at (0, lstar, 0)
    base = fv[(1, 1, 1)]
    g = (base - fv[(3, 1, 1)]) / 2; l = (base - fv[(1, 3, 1)]) / 2; m = (base - fv[(1, 1, 3)]) / 2
    out["oat"] = np.exp(base + g + l * (1 - lstar) + m)
    L = [k for k in range(1, 6) if (1, k, 1) in Ev]
    pl = np.polyfit(L, [Ev[(1, k, 1)] for k in L], 1); out["latency_only_lin"] = np.polyval(pl, lstar)
    pe = np.polyfit(L, [fv[(1, k, 1)] for k in L], 1); out["latency_only_exp"] = np.exp(np.polyval(pe, lstar))
    return out

res = {"tau_w_s": tau_w, "t_slot_s": t_slot, "targets": {}, "pairs": {}}
for tff in (0.5e-6, 1.0e-6, 2.0e-6):
    res["targets"][f"{tff*1e6:.1f}"] = target(tff)
rng = np.random.default_rng(7)
for bench, obsd in A.OBS.items():
    for obs in obsd:
        keys = {}
        for k, v in data.items():
            if k[0] == bench and k[1] == obs and k[3].startswith("std") and not any(k[3].endswith(e) for e in A.PILOTS_AND_DRIFT):
                keys.setdefault(k[2], []).extend(v)
        Ev = {s: A.mean_E(v) for s, v in keys.items()}; fv = {s: A.f(e) for s, e in Ev.items()}
        entry = {}
        boots = [ {s: A.boot_E(v, rng) for s, v in keys.items()} for _ in range(A.B) ]
        for tff, lstar in res["targets"].items():
            pt = estimates(fv, Ev, lstar)
            bb = [estimates({s: A.f(e) for s, e in Eb.items()}, Eb, lstar) for Eb in boots]
            entry[tff] = {k: {"est": float(pt[k]), "lo": float(np.percentile([b[k] for b in bb], 2.5)),
                              "hi": float(np.percentile([b[k] for b in bb], 97.5))} for k in pt}
        res["pairs"][f"{bench}/{obs}"] = entry
json.dump(res, open(sys.argv[4], "w"), indent=1)
print("tau_w = %.0f ns, t_slot = %.0f ns" % (tau_w * 1e9, t_slot * 1e9))
print("lambda_L* by assumed tau_ff:", {k: round(v, 4) for k, v in res["targets"].items()})
for p, e in res["pairs"].items():
    print(p)
    for k in ["joint", "oat", "latency_only_lin", "latency_only_exp"]:
        print("   %-17s" % k + "  ".join("%s us: %.4f [%.4f,%.4f]" % (t, e[t][k]["est"], e[t][k]["lo"], e[t][k]["hi"]) for t in e))


==> anc/post_hoc/window_checks.json <==
{
 "units": "f = ln E; rates per microsecond",
 "B": 2000,
 "seed": 7,
 "marrakesh": {
  "tau_w_us": 6.868,
  "t_slot_us": 1.956
 },
 "shape": {
  "probe/spec": {
   "jobs 2+3": {
    "value": {
     "c_scan3": -0.009633983159105852,
     "k5": 0.006547961704465833,
     "c5": -0.006547961704465833,
     "max_abs_resid_quadratic": 0.0030143864020831246
    },
    "ci_prespecified": {
     "c_scan3": {
      "lo": -0.0236361446013363,
      "hi": 0.00515385647064049,
      "n": 2000
     },
     "k5": {
      "lo": 0.0028190310673606852,
      "hi": 0.00982625782165131,
      "n": 2000
     },
     "c5": {
      "lo": -0.009826257821651311,
      "hi": -0.002819031067360686,
      "n": 2000
     },
     "max_abs_resid_quadratic": {
      "lo": 0.0013843300417471372,
      "hi": 0.016311247135288958,
      "n": 2000
     }
    },
    "ci_instance": {
     "c_scan3": {
      "lo": -0.01982862540069157,
      "hi": 0.00016259911732489517,
      "n": 2000
     },
     "k5": {
      "lo": 0.004110455485546256,
      "hi": 0.009046728887181277,
      "n": 2000
     },
     "c5": {
      "lo": -0.009046728887181277,
      "hi": -0.0041104554855462576,
      "n": 2000
     },
     "max_abs_resid_quadratic": {
      "lo": 0.0009684778710738016,
      "hi": 0.012795919195249672,
      "n": 2000
     }
    }
   },
   "E": {
    "1": 0.9057999999999999,
    "2": 0.8422000000000001,
    "3": 0.7983,
    "4": 0.7675000000000001,
    "5": 0.7418
   },
   "job1c": {
    "value": {
     "c_scan3": -0.005003693828194072,
     "k5": 0.0115595914862517,
     "c5": -0.0115595914862517,
     "max_abs_resid_quadratic": 0.016188888851006167
    },
    "ci_prespecified": {
     "c_scan3": {
      "lo": -0.03159488918828967,
      "hi": 0.021252164919297385,
      "n": 2000
     },
     "k5": {
      "lo": 0.00358039866828975,
      "hi": 0.019426212291659015,
      "n": 2000
     },
     "c5": {
      "lo": -0.019426212291659018,
      "hi": -0.0035803986682897545,
      "n": 2000
     },
     "max_abs_resid_quadratic": {
      "lo": 0.0034753342237321,
      "hi": 0.04131917956861431,
      "n": 2000
     }
    },
    "ci_instance": {
     "c_scan3": {
      "lo": -0.02226037477222865,
      "hi": 0.011154374755103781,
      "n": 2000
     },
     "k5": {
      "lo": 0.005877724874408599,
      "hi": 0.01718718063772103,
      "n": 2000
     },
     "c5": {
      "lo": -0.01718718063772103,
      "hi": -0.005877724874408603,
      "n": 2000
     },
     "max_abs_resid_quadratic": {
      "lo": 0.0029884637938066617,
      "hi": 0.03384524464733501,
      "n": 2000
     }
    }
   },
   "E_job1c": {
    "1": 0.9172,
    "2": 0.8535999999999999,
    "3": 0.8024,
    "4": 0.7552000000000001,
    "5": 0.7616
   }
  },
  "probe/ff": {
   "jobs 2+3": {
    "value": {
     "c_scan3": -0.00606471246794521,
     "k5": -0.0024983278129598993,
     "c5": 0.0024983278129598993,
     "max_abs_resid_quadratic": 0.006553302898169078
    },
    "ci_prespecified": {
     "c_scan3": {
      "lo": -0.021316675282174652,
      "hi": 0.01025905585849485,
      "n": 2000
     },
     "k5": {
      "lo": -0.0073041587402896185,
      "hi": 0.0025510331766505205,
      "n": 2000
     },
     "c5": {
      "lo": -0.0025510331766505257,
      "hi": 0.007304158740289614,
      "n": 2000
     },
     "max_abs_resid_quadratic": {
      "lo": 0.002232853656293412,
      "hi": 0.022715056235279633,
      "n": 2000
     }
    },
    "ci_instance": {
     "c_scan3": {
      "lo": -0.016801090489854512,
      "hi": 0.005065529374555234,
      "n": 2000
     },
     "k5": {
      "lo": -0.006352073190741921,
      "hi": 0.001092009542305826,
      "n": 2000
     },
     "c5": {
      "lo": -0.0010920095423058262,
      "hi": 0.00635207319074192,
      "n": 2000
     },
     "max_abs_resid_quadratic": {
      "lo": 0.0021275030627228783,
      "hi": 0.017971256040365417,
      "n": 2000
     }
    }
   },
   "E": {
    "1": 0.9061999999999999,
    "2": 0.8394999999999999,
    "3": 0.7871999999999999,
    "4": 0.7323,
    "5": 0.6693
   },
   "job1c": {
    "value": {
     "c_scan3": 0.003957109297232475,
     "k5": -0.003923634725506303,
     "c5": 0.003923634725506303,
     "max_abs_resid_quadratic": 0.003679209773104486
    },
    "ci_prespecified": {
     "c_scan3": {
      "lo": -0.030895993012012447,
      "hi": 0.037280290901026095,
      "n": 2000
     },
     "k5": {
      "lo": -0.013239916039814805,
      "hi": 0.006151601699956967,
      "n": 2000
     },
     "c5": {
      "lo": -0.006151601699956968,
      "hi": 0.013239916039814803,
      "n": 2000
     },
     "max_abs_resid_quadratic": {
      "lo": 0.0028967955101369715,
      "hi": 0.038059970895591634,
      "n": 2000
     }
    },
    "ci_instance": {
     "c_scan3": {
      "lo": -0.02027676422536318,
      "hi": 0.02944683998188899,
      "n": 2000
     },
     "k5": {
      "lo": -0.010258304503878811,
      "hi": 0.002262800380443429,
      "n": 2000
     },
     "c5": {
      "lo": -0.00226280038044343,
      "hi": 0.01025830450387881,
      "n": 2000
     },
     "max_abs_resid_quadratic": {
      "lo": 0.00220890444328311,
      "hi": 0.026134277421015338,
      "n": 2000
     }
    }
   },
   "E_job1c": {
    "1": 0.8916,
    "2": 0.8124,
    "3": 0.7343999999999999,
    "4": 0.6636,
    "5": 0.5884
   }
  },
  "teleport/tel": {
   "jobs 2+3": {
    "value": {
     "c_scan3": -0.0011915523625543045,
     "k5": 0.007038880905192768,
     "c5": -0.007038880905192768,
     "max_abs_resid_quadratic": 0.021079759036466306
    },
    "ci_prespecified": {
     "c_scan3": {
      "lo": -0.03491740982204227,
      "hi": 0.03253393609150289,
      "n": 2000
     },
     "k5": {
      "lo": -0.002095739115868206,
      "hi": 0.016145845539087447,
      "n": 2000
     },
     "c5": {
      "lo": -0.01614584553908745,
      "hi": 0.002095739115868202,
      "n": 2000
     },
     "max_abs_resid_quadratic": {
      "lo": 0.0049305279138103396,
      "hi": 0.05400173791978724,
      "n": 2000
     }
    },
    "ci_instance": {
     "c_scan3": {
      "lo": -0.02513296333639063,
      "hi": 0.024158860676688588,
      "n": 2000
     },
     "k5": {
      "lo": 0.0007629629139528749,
      "hi": 0.013283449822103416,
      "n": 2000
     },
     "c5": {
      "lo": -0.013283449822103425,
      "hi": -0.0007629629139528832,
      "n": 2000
     },
     "max_abs_resid_quadratic": {
      "lo": 0.004291691939469536,
      "hi": 0.04469746615158534,
      "n": 2000
     }
    }
   },
   "E": {
    "1": 0.7393000000000001,
    "2": 0.6069,
    "3": 0.49940000000000007,
    "4": 0.4388000000000001,
    "5": 0.3662000000000001
   }
  },
  "teleport/spec": {
   "jobs 2+3": {
    "value": {
     "c_scan3": 0.038110757428474806,
     "k5": 0.007973802500141415,
     "c5": -0.007973802500141415,
     "max_abs_resid_quadratic": 0.02809029814590358
    },
    "ci_prespecified": {
     "c_scan3": {
      "lo": 0.020502609292911145,
      "hi": 0.05420595807472217,
      "n": 2000
     },
     "k5": {
      "lo": 0.0028592443644012188,
      "hi": 0.012660409079772363,
      "n": 2000
     },
     "c5": {
      "lo": -0.012660409079772372,
      "hi": -0.0028592443644012227,
      "n": 2000
     },
     "max_abs_resid_quadratic": {
      "lo": 0.018784202141285063,
      "hi": 0.040772319026511954,
      "n": 2000
     }
    },
    "ci_instance": {
     "c_scan3": {
      "lo": 0.026135676310978274,
      "hi": 0.050685584639291625,
      "n": 2000
     },
     "k5": {
      "lo": 0.0041735175735745185,
      "hi": 0.011715729948253132,
      "n": 2000
     },
     "c5": {
      "lo": -0.011715729948253133,
      "hi": -0.004173517573574527,
      "n": 2000
     },
     "max_abs_resid_quadratic": {
      "lo": 0.021137777030159007,
      "hi": 0.037751381295180755,
      "n": 2000
     }
    }
   },
   "E": {
    "1": 0.8814,
    "2": 0.8404,
    "3": 0.7424999999999999,
    "4": 0.7277,
    "5": 0.6966000000000001
   }
  },
  "ghz/ghz": {
   "jobs 2+3": {
    "value": {
     "c_scan3": -0.092704583226904,
     "k5": -0.0007700139191131238,
     "c5": 0.0007700139191131238,
     "max_abs_resid_quadratic": 0.06270406486662283
    },
    "ci_prespecified": {
     "c_scan3": {
      "lo": -0.1634111676947726,
      "hi": -0.02712507901770741,
      "n": 2000
     },
     "k5": {
      "lo": -0.023010575082779042,
      "hi": 0.018405169720241955,
      "n": 2000
     },
     "c5": {
      "lo": -0.018405169720241976,
      "hi": 0.023010575082779042,
      "n": 2000
     },
     "max_abs_resid_quadratic": {
      "lo": 0.029084893912048958,
      "hi": 0.116164189907407,
      "n": 2000
     }
    },
    "ci_instance": {
     "c_scan3": {
      "lo": -0.14352727846393898,
      "hi": -0.04170103745230222,
      "n": 2000
     },
     "k5": {
      "lo": -0.016901448681630956,
      "hi": 0.014678081480418105,
      "n": 2000
     },
     "c5": {
      "lo": -0.01467808148041812,
      "hi": 0.01690144868163093,
      "n": 2000
     },
     "max_abs_resid_quadratic": {
      "lo": 0.036858750589073536,
      "hi": 0.1007480843873062,
      "n": 2000
     }
    }
   },
   "E": {
    "1": 0.4990000000000001,
    "2": 0.36529999999999996,
    "3": 0.3219000000000001,
    "4": 0.2298,
    "5": 0.18589999999999995
   }
  },
  "ghz/spec": {
   "jobs 2+3": {
    "value": {
     "c_scan3": -0.006314224475562402,
     "k5": 0.04123184059652383,
     "c5": -0.04123184059652383,
     "max_abs_resid_quadratic": 0.044639222406214984
    },
    "ci_prespecified": {
     "c_scan3": {
      "lo": -0.16416272021424713,
      "hi": 0.1589269276491958,
      "n": 2000
     },
     "k5": {
      "lo": 0.0025460547411341604,
      "hi": 0.08028544488151818,
      "n": 2000
     },
     "c5": {
      "lo": -0.08028544488151822,
      "hi": -0.002546054741134167,
      "n": 2000
     },
     "max_abs_resid_quadratic": {
      "lo": 0.01375637748333378,
      "hi": 0.16926703485248756,
      "n": 2000
     }
    },
    "ci_instance": {
     "c_scan3": {
      "lo": -0.16556157181518574,
      "hi": 0.15303969268483247,
      "n": 2000
     },
     "k5": {
      "lo": 0.0030826469524671872,
      "hi": 0.07906062615318134,
      "n": 2000
     },
     "c5": {
      "lo": -0.07906062615318137,
      "hi": -0.0030826469524672215,
      "n": 2000
     },
     "max_abs_resid_quadratic": {
      "lo": 0.014391562763946219,
      "hi": 0.1688459968992308,
      "n": 2000
     }
    }
   },
   "E": {
    "1": 0.6214999999999999,
    "2": 0.5286,
    "3": 0.45530000000000004,
    "4": 0.49239999999999995,
    "5": 0.4987999999999999
   }
  }
 },
 "padding": {
  "job1c/probe/spec": {
   "value": {
    "delta_f_pad": -0.06785834241295233,
    "p_per_slot": 0.033929171206476164,
    "rate_pad": 0.0173462020483007,
    "rate_stretch_same_job": 0.008847333554143053,
    "rate_stretch_main": 0.009501400798137886,
    "ratio_same_job": 1.9606135500766524,
    "ratio_main": 1.8256468090158098,
    "shift_first_term_main": -0.046033293735955376,
    "shift_first_term_same_job": -0.04987136032371706,
    "bLM_if_front_loaded_main": -0.007672215622659229,
    "bLM_if_front_loaded_same_job": -0.008311893387286176,
    "bLM_observed_minus_front_loaded_main": 0.008416212611191423,
    "bLM_observed_minus_front_loaded_same_job": 0.011243075417414181,
    "bLM_observed_main": 0.0007439969885321938,
    "bM_main": 0.03256658775415286,
    "bL_main": -0.065255620681611,
    "bLM_observed_same_job": 0.002931182030128005,
    "bM_same_job": 0.03664614013623815
   },
   "ci_prespecified": {
    "delta_f_pad": {
     "lo": -0.08671530000745198,
     "hi": -0.04960928268690357,
     "n": 2000
    },
    "p_per_slot": {
     "lo": 0.024804641343451783,
     "hi": 0.04335765000372599,
     "n": 2000
    },
    "rate_pad": {
     "lo": 0.012681309480292323,
     "hi": 0.022166487731966254,
     "n": 2000
    },
    "rate_stretch_same_job": {
     "lo": 0.00794857311224701,
     "hi": 0.009825050957243031,
     "n": 2000
    },
    "rate_stretch_main": {
     "lo": 0.008908180032137341,
     "hi": 0.010106444988679842,
     "n": 2000
    },
    "ratio_same_job": {
     "lo": 1.363601179522384,
     "hi": 2.6536172112275347,
     "n": 2000
    },
    "ratio_main": {
     "lo": 1.331514489486589,
     "hi": 2.3605794687813657,
     "n": 2000
    },
    "shift_first_term_main": {
     "lo": -0.07488011375568598,
     "hi": -0.018685816032812844,
     "n": 2000
    },
    "shift_first_term_same_job": {
     "lo": -0.08067975188876794,
     "hi": -0.01971380573206693,
     "n": 2000
    },
    "bLM_if_front_loaded_main": {
     "lo": -0.012480018959280997,
     "hi": -0.003114302672135474,
     "n": 2000
    },
    "bLM_if_front_loaded_same_job": {
     "lo": -0.013446625314794656,
     "hi": -0.0032856342886778216,
     "n": 2000
    },
    "bLM_observed_minus_front_loaded_main": {
     "lo": 0.002274855449220916,
     "hi": 0.014379051653001062,
     "n": 2000
    },
    "bLM_observed_minus_front_loaded_same_job": {
     "lo": 0.004587812216014405,
     "hi": 0.01823741662607344,
     "n": 2000
    },
    "bLM_observed_main": {
     "lo": -0.0035662641025161488,
     "hi": 0.005060370634923258,
     "n": 2000
    },
    "bM_main": {
     "lo": 0.028490322285363093,
     "hi": 0.03674646311654031,
     "n": 2000
    },
    "bL_main": {
     "lo": -0.06941106418225315,
     "hi": -0.061181380460719255,
     "n": 2000
    },
    "bLM_observed_same_job": {
     "lo": -0.0032381107703941753,
     "hi": 0.009304550142307277,
     "n": 2000
    },
    "bM_same_job": {
     "lo": 0.030467014068215593,
     "hi": 0.04325523205269227,
     "n": 2000
    }
   },
   "ci_instance": {
    "delta_f_pad": {
     "lo": -0.08136719748754259,
     "hi": -0.0536794025667134,
     "n": 2000
    },
    "p_per_slot": {
     "lo": 0.026839701283356696,
     "hi": 0.04068359874377129,
     "n": 2000
    },
    "rate_pad": {
     "lo": 0.013721728672472747,
     "hi": 0.020799385860823767,
     "n": 2000
    },
    "rate_stretch_same_job": {
     "lo": 0.008311101133625334,
     "hi": 0.0093817765925381,
     "n": 2000
    },
    "rate_stretch_main": {
     "lo": 0.009033036950325738,
     "hi": 0.009940108009509393,
     "n": 2000
    },
    "ratio_same_job": {
     "lo": 1.504956624193111,
     "hi": 2.4212370717527336,
     "n": 2000
    },
    "ratio_main": {
     "lo": 1.4382746312582628,
     "hi": 2.1895711874893213,
     "n": 2000
    },
    "shift_first_term_main": {
     "lo": -0.0662025392905559,
     "hi": -0.024410135091377964,
     "n": 2000
    },
    "shift_first_term_same_job": {
     "lo": -0.07134218401844435,
     "hi": -0.026910406733444026,
     "n": 2000
    },
    "bLM_if_front_loaded_main": {
     "lo": -0.011033756548425984,
     "hi": -0.004068355848562994,
     "n": 2000
    },
    "bLM_if_front_loaded_same_job": {
     "lo": -0.011890364003074057,
     "hi": -0.004485067788907338,
     "n": 2000
    },
    "bLM_observed_minus_front_loaded_main": {
     "lo": 0.0037522289500078413,
     "hi": 0.01296320133172611,
     "n": 2000
    },
    "bLM_observed_minus_front_loaded_same_job": {
     "lo": 0.0071547177424469135,
     "hi": 0.015154891698403776,
     "n": 2000
    },
    "bLM_observed_main": {
     "lo": -0.0021697730362641725,
     "hi": 0.0036735828769681803,
     "n": 2000
    },
    "bM_main": {
     "lo": 0.029597661667267287,
     "hi": 0.03542808845071962,
     "n": 2000
    },
    "bL_main": {
     "lo": -0.06826866180931052,
     "hi": -0.06203889777483716,
     "n": 2000
    },
    "bLM_observed_same_job": {
     "lo": -0.0007436282024105157,
     "hi": 0.006580991702332194,
     "n": 2000
    },
    "bM_same_job": {
     "lo": 0.03285758926561387,
     "hi": 0.040374397267399255,
     "n": 2000
    }
   },
   "device": "ibm_marrakesh",
   "echo": true,
   "t_slot_us": 1.956,
   "tau_w_us": 6.868,
   "E_padded": 0.9172,
   "E_unpadded": 0.9816,
   "n_instances": {
    "padded": 10,
    "unpadded": 10
   }
  },
  "job1c/probe/ff": {
   "value": {
    "delta_f_pad": -0.0730820022015908,
    "p_per_slot": 0.0365410011007954,
    "rate_pad": 0.018681493405314623,
    "rate_stretch_same_job": 0.015150072484602787,
    "rate_stretch_main": 0.011315260800546704,
    "ratio_same_job": 1.233095975237139,
    "ratio_main": 1.6509998076590522,
    "shift_first_term_main": -0.04322505292477815,
    "shift_first_term_same_job": -0.02072237796273706,
    "bLM_if_front_loaded_main": -0.007204175487463025,
    "bLM_if_front_loaded_same_job": -0.0034537296604561767,
    "bLM_observed_minus_front_loaded_main": 0.0016365373077167726,
    "bLM_observed_minus_front_loaded_same_job": -0.001238877897138337,
    "bLM_observed_main": -0.005567638179746252,
    "bM_main": 0.018641455823315972,
    "bL_main": -0.07771321117815477,
    "bLM_observed_same_job": -0.004692607557594514,
    "bM_same_job": 0.022911258155298125
   },
   "ci_prespecified": {
    "delta_f_pad": {
     "lo": -0.09506381101519874,
     "hi": -0.051779216087571585,
     "n": 2000
    },
    "p_per_slot": {
     "lo": 0.02588960804378579,
     "hi": 0.047531905507599365,
     "n": 2000
    },
    "rate_pad": {
     "lo": 0.013235995932405823,
     "hi": 0.024300565187934237,
     "n": 2000
    },
    "rate_stretch_same_job": {
     "lo": 0.013624863418608626,
     "hi": 0.016605998611237915,
     "n": 2000
    },
    "rate_stretch_main": {
     "lo": 0.010680197143686985,
     "hi": 0.011941185905792788,
     "n": 2000
    },
    "ratio_same_job": {
     "lo": 0.851240038394228,
     "hi": 1.6745445380163466,
     "n": 2000
    },
    "ratio_main": {
     "lo": 1.15713379061216,
     "hi": 2.149454558574846,
     "n": 2000
    },
    "shift_first_term_main": {
     "lo": -0.0760142435479885,
     "hi": -0.010626220269373786,
     "n": 2000
    },
    "shift_first_term_same_job": {
     "lo": -0.05672985180280128,
     "hi": 0.013642131346385915,
     "n": 2000
    },
    "bLM_if_front_loaded_main": {
     "lo": -0.012669040591331417,
     "hi": -0.0017710367115622977,
     "n": 2000
    },
    "bLM_if_front_loaded_same_job": {
     "lo": -0.00945497530046688,
     "hi": 0.002273688557730986,
     "n": 2000
    },
    "bLM_observed_minus_front_loaded_main": {
     "lo": -0.005483058140953188,
     "hi": 0.008547565788513997,
     "n": 2000
    },
    "bLM_observed_minus_front_loaded_same_job": {
     "lo": -0.010936184096089764,
     "hi": 0.009168578607466818,
     "n": 2000
    },
    "bLM_observed_main": {
     "lo": -0.010169798226766376,
     "hi": -0.000997968525983347,
     "n": 2000
    },
    "bM_main": {
     "lo": 0.014001127211887272,
     "hi": 0.023424747976051152,
     "n": 2000
    },
    "bL_main": {
     "lo": -0.08201206480098487,
     "hi": -0.07335159398284222,
     "n": 2000
    },
    "bLM_observed_same_job": {
     "lo": -0.014040768103818024,
     "hi": 0.004817713977393962,
     "n": 2000
    },
    "bM_same_job": {
     "lo": 0.013469579302008832,
     "hi": 0.03234545024647963,
     "n": 2000
    }
   },
   "ci_instance": {
    "delta_f_pad": {
     "lo": -0.0889002034472122,
     "hi": -0.057576037567045615,
     "n": 2000
    },
    "p_per_slot": {
     "lo": 0.028788018783522808,
     "hi": 0.0444501017236061,
     "n": 2000
    },
    "rate_pad": {
     "lo": 0.014717801014070966,
     "hi": 0.02272500088118921,
     "n": 2000
    },
    "rate_stretch_same_job": {
     "lo": 0.01413058784796463,
     "hi": 0.016161816821510588,
     "n": 2000
    },
    "rate_stretch_main": {
     "lo": 0.010867353545215355,
     "hi": 0.011804145794157611,
     "n": 2000
    },
    "ratio_same_job": {
     "lo": 0.9508823662115768,
     "hi": 1.5405726150382404,
     "n": 2000
    },
    "ratio_main": {
     "lo": 1.300901405863171,
     "hi": 2.025249716964461,
     "n": 2000
    },
    "shift_first_term_main": {
     "lo": -0.0672598351226755,
     "hi": -0.020120663977854857,
     "n": 2000
    },
    "shift_first_term_same_job": {
     "lo": -0.046632710527952745,
     "hi": 0.004440538426028135,
     "n": 2000
    },
    "bLM_if_front_loaded_main": {
     "lo": -0.011209972520445918,
     "hi": -0.003353443996309143,
     "n": 2000
    },
    "bLM_if_front_loaded_same_job": {
     "lo": -0.007772118421325458,
     "hi": 0.0007400897376713557,
     "n": 2000
    },
    "bLM_observed_minus_front_loaded_main": {
     "lo": -0.0034819891269543103,
     "hi": 0.006605939983595962,
     "n": 2000
    },
    "bLM_observed_minus_front_loaded_same_job": {
     "lo": -0.008619925163221883,
     "hi": 0.006189256793464183,
     "n": 2000
    },
    "bLM_observed_main": {
     "lo": -0.008761281909446875,
     "hi": -0.002221210651891949,
     "n": 2000
    },
    "bM_main": {
     "lo": 0.015576277262486381,
     "hi": 0.021943957674628346,
     "n": 2000
    },
    "bL_main": {
     "lo": -0.08107087331427447,
     "hi": -0.07463698414853907,
     "n": 2000
    },
    "bLM_observed_same_job": {
     "lo": -0.011952167050417527,
     "hi": 0.0019729343993966884,
     "n": 2000
    },
    "bM_same_job": {
     "lo": 0.015946212142238826,
     "hi": 0.029641634840723706,
     "n": 2000
    }
   },
   "device": "ibm_marrakesh",
   "echo": true,
   "t_slot_us": 1.956,
   "tau_w_us": 6.868,
   "E_padded": 0.8916,
   "E_unpadded": 0.9592,
   "n_instances": {
    "padded": 10,
    "unpadded": 10
   }
  },
  "job1b/probe/spec": {
   "value": {
    "delta_f_pad": -0.007383134440499036,
    "p_per_slot": 0.003691567220249518,
    "rate_pad": 0.0025564869946326303,
    "rate_stretch_same_job": 0.002948304208936413,
    "ratio_same_job": 0.8671042109168481,
    "shift_first_term_same_job": 0.0016973521723639869,
    "bLM_if_front_loaded_same_job": 0.00028289202872733114,
    "bLM_observed_minus_front_loaded_same_job": -0.0016374041942833675,
    "bLM_observed_same_job": -0.0013545121655560363,
    "bM_same_job": 0.003894235429127568
   },
   "ci_prespecified": {
    "delta_f_pad": {
     "lo": -0.022472855852058618,
     "hi": 0.007399224256596614,
     "n": 2000
    },
    "p_per_slot": {
     "lo": -0.0036996121282983096,
     "hi": 0.011236427926029309,
     "n": 2000
    },
    "rate_pad": {
     "lo": -0.002562058260594397,
     "hi": 0.007781459782568774,
     "n": 2000
    },
    "rate_stretch_same_job": {
     "lo": 0.0021800677604170487,
     "hi": 0.0037216167280793057,
     "n": 2000
    },
    "ratio_same_job": {
     "lo": -0.8551934294303277,
     "hi": 2.9388308903503635,
     "n": 2000
    },
    "shift_first_term_same_job": {
     "lo": -0.021777211940970664,
     "hi": 0.02483406327269104,
     "n": 2000
    },
    "bLM_if_front_loaded_same_job": {
     "lo": -0.0036295353234951106,
     "hi": 0.004139010545448507,
     "n": 2000
    },
    "bLM_observed_minus_front_loaded_same_job": {
     "lo": -0.006678558865953345,
     "hi": 0.0032210298795921485,
     "n": 2000
    },
    "bLM_observed_same_job": {
     "lo": -0.005408715114066625,
     "hi": 0.0027011557209039535,
     "n": 2000
    },
    "bM_same_job": {
     "lo": -0.00029912519666393554,
     "hi": 0.008092221972836803,
     "n": 2000
    }
   },
   "ci_instance": {
    "delta_f_pad": {
     "lo": -0.018845679833947904,
     "hi": 0.0045258720299360565,
     "n": 2000
    },
    "p_per_slot": {
     "lo": -0.0022629360149680282,
     "hi": 0.00942283991697395,
     "n": 2000
    },
    "rate_pad": {
     "lo": -0.0015671302042714877,
     "hi": 0.006525512407876697,
     "n": 2000
    },
    "rate_stretch_same_job": {
     "lo": 0.0023691173792590088,
     "hi": 0.003510132780853163,
     "n": 2000
    },
    "ratio_same_job": {
     "lo": -0.5333825516824694,
     "hi": 2.3664297682363453,
     "n": 2000
    },
    "shift_first_term_same_job": {
     "lo": -0.015951584693444584,
     "hi": 0.0201871239033079,
     "n": 2000
    },
    "bLM_if_front_loaded_same_job": {
     "lo": -0.0026585974489074303,
     "hi": 0.0033645206505513166,
     "n": 2000
    },
    "bLM_observed_minus_front_loaded_same_job": {
     "lo": -0.005619074491921506,
     "hi": 0.0021856835350817154,
     "n": 2000
    },
    "bLM_observed_same_job": {
     "lo": -0.004455156282459879,
     "hi": 0.001613113477932278,
     "n": 2000
    },
    "bM_same_job": {
     "lo": 0.0008448313804171974,
     "hi": 0.00685881630062869,
     "n": 2000
    }
   },
   "device": "ibm_kingston",
   "echo": true,
   "t_slot_us": 1.444,
   "tau_w_us": 5.331999999999999,
   "E_padded": 0.9716,
   "E_unpadded": 0.9787999999999999,
   "n_instances": {
    "padded": 10,
    "unpadded": 10
   }
  },
  "job1b/probe/ff": {
   "value": {
    "delta_f_pad": -0.04359488197163251,
    "p_per_slot": 0.021797440985816256,
    "rate_pad": 0.0150951807380999,
    "rate_stretch_same_job": 0.009879519116578977,
    "ratio_same_job": 1.5279266693019946,
    "shift_first_term_same_job": -0.02259424614442864,
    "bLM_if_front_loaded_same_job": -0.0037657076907381066,
    "bLM_observed_minus_front_loaded_same_job": 0.004234645405838817,
    "bLM_observed_same_job": 0.0004689377151007104,
    "bM_same_job": -0.028920156172263504
   },
   "ci_prespecified": {
    "delta_f_pad": {
     "lo": -0.07459222422119421,
     "hi": -0.014014806649509251,
     "n": 2000
    },
    "p_per_slot": {
     "lo": 0.007007403324754617,
     "hi": 0.0372961121105971,
     "n": 2000
    },
    "rate_pad": {
     "lo": 0.00485277238556414,
     "hi": 0.025828332486563087,
     "n": 2000
    },
    "rate_stretch_same_job": {
     "lo": 0.007937559740246382,
     "hi": 0.011932618660668281,
     "n": 2000
    },
    "ratio_same_job": {
     "lo": 0.4566246989990481,
     "hi": 2.8525960970154367,
     "n": 2000
    },
    "shift_first_term_same_job": {
     "lo": -0.07209528451066378,
     "hi": 0.025801871409979995,
     "n": 2000
    },
    "bLM_if_front_loaded_same_job": {
     "lo": -0.012015880751777296,
     "hi": 0.004300311901663333,
     "n": 2000
    },
    "bLM_observed_minus_front_loaded_same_job": {
     "lo": -0.00802183845454576,
     "hi": 0.015927720420916235,
     "n": 2000
    },
    "bLM_observed_same_job": {
     "lo": -0.010298854814947645,
     "hi": 0.01087871326390633,
     "n": 2000
    },
    "bM_same_job": {
     "lo": -0.03940578839140619,
     "hi": -0.01822129344396436,
     "n": 2000
    }
   },
   "ci_instance": {
    "delta_f_pad": {
     "lo": -0.06316943086673663,
     "hi": -0.02195804389519014,
     "n": 2000
    },
    "p_per_slot": {
     "lo": 0.010979021947595069,
     "hi": 0.03158471543336831,
     "n": 2000
    },
    "rate_pad": {
     "lo": 0.007603200794733427,
     "hi": 0.02187307162975645,
     "n": 2000
    },
    "rate_stretch_same_job": {
     "lo": 0.008466206465402725,
     "hi": 0.011285496206222415,
     "n": 2000
    },
    "ratio_same_job": {
     "lo": 0.7514733117203904,
     "hi": 2.3233463363270808,
     "n": 2000
    },
    "shift_first_term_same_job": {
     "lo": -0.05361006628329556,
     "hi": 0.0111977484198424,
     "n": 2000
    },
    "bLM_if_front_loaded_same_job": {
     "lo": -0.008935011047215927,
     "hi": 0.001866291403307067,
     "n": 2000
    },
    "bLM_observed_minus_front_loaded_same_job": {
     "lo": -0.004720287425599464,
     "hi": 0.012999126258773348,
     "n": 2000
    },
    "bLM_observed_same_job": {
     "lo": -0.006600839199189735,
     "hi": 0.008160485811536089,
     "n": 2000
    },
    "bM_same_job": {
     "lo": -0.036363930334107106,
     "hi": -0.021892125151244203,
     "n": 2000
    }
   },
   "device": "ibm_kingston",
   "echo": true,
   "t_slot_us": 1.444,
   "tau_w_us": 5.331999999999999,
   "E_padded": 0.8528,
   "E_unpadded": 0.8908,
   "n_instances": {
    "padded": 10,
    "unpadded": 10
   }
  },
  "job1/probe/spec": {
   "value": {
    "delta_f_pad": -0.018319258487718038,
    "p_per_slot": 0.009159629243859019,
    "rate_pad": 0.006343233548378822,
    "rate_stretch_same_job": 0.021827974069295982,
    "ratio_same_job": 0.2906011125100906,
    "shift_first_term_same_job": 0.06707989593661312,
    "bLM_if_front_loaded_same_job": 0.011179982656102188,
    "bLM_observed_minus_front_loaded_same_job": 0.008628761973829686,
    "bLM_observed_same_job": 0.019808744629931874,
    "bM_same_job": 0.0251345794203129
   },
   "ci_prespecified": {
    "delta_f_pad": {
     "lo": -0.030683841960872784,
     "hi": -0.006485567088885073,
     "n": 2000
    },
    "p_per_slot": {
     "lo": 0.003242783544442536,
     "hi": 0.01534192098043639,
     "n": 2000
    },
    "rate_pad": {
     "lo": 0.0022456949753757176,
     "hi": 0.01062459901692271,
     "n": 2000
    },
    "rate_stretch_same_job": {
     "lo": 0.020263652930476633,
     "hi": 0.023456529837702533,
     "n": 2000
    },
    "ratio_same_job": {
     "lo": 0.09855672896049245,
     "hi": 0.4968675598680111,
     "n": 2000
    },
    "shift_first_term_same_job": {
     "lo": 0.04562184014648436,
     "hi": 0.08660485965297274,
     "n": 2000
    },
    "bLM_if_front_loaded_same_job": {
     "lo": 0.00760364002441406,
     "hi": 0.014434143275495455,
     "n": 2000
    },
    "bLM_observed_minus_front_loaded_same_job": {
     "lo": 0.00010527444086770875,
     "hi": 0.01768082628801805,
     "n": 2000
    },
    "bLM_observed_same_job": {
     "lo": 0.01134471320490382,
     "hi": 0.0287995271427677,
     "n": 2000
    },
    "bM_same_job": {
     "lo": 0.016874437375634207,
     "hi": 0.03382289771757662,
     "n": 2000
    }
   },
   "ci_instance": {
    "delta_f_pad": {
     "lo": -0.02857366416785198,
     "hi": -0.009347666684344277,
     "n": 2000
    },
    "p_per_slot": {
     "lo": 0.0046738333421721375,
     "hi": 0.01428683208392599,
     "n": 2000
    },
    "rate_pad": {
     "lo": 0.003236726691254943,
     "hi": 0.009893928035959827,
     "n": 2000
    },
    "rate_stretch_same_job": {
     "lo": 0.020659454105814906,
     "hi": 0.023005062765942046,
     "n": 2000
    },
    "ratio_same_job": {
     "lo": 0.14623596437311082,
     "hi": 0.4544512842395478,
     "n": 2000
    },
    "shift_first_term_same_job": {
     "lo": 0.05073417651103598,
     "hi": 0.08233040267813749,
     "n": 2000
    },
    "bLM_if_front_loaded_same_job": {
     "lo": 0.008455696085172664,
     "hi": 0.01372173377968958,
     "n": 2000
    },
    "bLM_observed_minus_front_loaded_same_job": {
     "lo": 0.0017694106305937464,
     "hi": 0.015489642476443683,
     "n": 2000
    },
    "bLM_observed_same_job": {
     "lo": 0.013596808314142101,
     "hi": 0.026068951374338224,
     "n": 2000
    },
    "bM_same_job": {
     "lo": 0.019054988818564333,
     "hi": 0.03152288573913718,
     "n": 2000
    }
   },
   "device": "ibm_kingston",
   "echo": false,
   "t_slot_us": 1.444,
   "tau_w_us": 5.331999999999999,
   "E_padded": 0.9736,
   "E_unpadded": 0.9916,
   "n_instances": {
    "padded": 10,
    "unpadded": 10
   }
  },
  "job1/probe/ff": {
   "value": {
    "delta_f_pad": -0.03806687992383453,
    "p_per_slot": 0.019033439961917264,
    "rate_pad": 0.013181052605205862,
    "rate_stretch_same_job": 0.008100626695740454,
    "ratio_same_job": 1.6271645516188078,
    "shift_first_term_same_job": -0.022008405039804148,
    "bLM_if_front_loaded_same_job": -0.0036680675066340243,
    "bLM_observed_minus_front_loaded_same_job": 0.009367716806335587,
    "bLM_observed_same_job": 0.005699649299701563,
    "bM_same_job": -0.0008682570082717833
   },
   "ci_prespecified": {
    "delta_f_pad": {
     "lo": -0.06120847344056523,
     "hi": -0.016821073792338496,
     "n": 2000
    },
    "p_per_slot": {
     "lo": 0.008410536896169246,
     "hi": 0.030604236720282615,
     "n": 2000
    },
    "rate_pad": {
     "lo": 0.005824471534743245,
     "hi": 0.02119406975088824,
     "n": 2000
    },
    "rate_stretch_same_job": {
     "lo": 0.006658659148113486,
     "hi": 0.009687472729371602,
     "n": 2000
    },
    "ratio_same_job": {
     "lo": 0.6631343460810288,
     "hi": 2.870262866952815,
     "n": 2000
    },
    "shift_first_term_same_job": {
     "lo": -0.0582282306941261,
     "hi": 0.01301612907752388,
     "n": 2000
    },
    "bLM_if_front_loaded_same_job": {
     "lo": -0.009704705115687684,
     "hi": 0.0021693548462539797,
     "n": 2000
    },
    "bLM_observed_minus_front_loaded_same_job": {
     "lo": 3.69713113817822e-05,
     "hi": 0.018390257702115158,
     "n": 2000
    },
    "bLM_observed_same_job": {
     "lo": -0.002340707314984544,
     "hi": 0.01373721729932813,
     "n": 2000
    },
    "bM_same_job": {
     "lo": -0.008809846806388747,
     "hi": 0.007457372016554888,
     "n": 2000
    }
   },
   "ci_instance": {
    "delta_f_pad": {
     "lo": -0.05432694376073263,
     "hi": -0.02248232964366433,
     "n": 2000
    },
    "p_per_slot": {
     "lo": 0.011241164821832164,
     "hi": 0.027163471880366313,
     "n": 2000
    },
    "rate_pad": {
     "lo": 0.007784740181324213,
     "hi": 0.018811268615212127,
     "n": 2000
    },
    "rate_stretch_same_job": {
     "lo": 0.007067165784334749,
     "hi": 0.009111870088190973,
     "n": 2000
    },
    "ratio_same_job": {
     "lo": 0.9408581470052623,
     "hi": 2.4328789904981307,
     "n": 2000
    },
    "shift_first_term_same_job": {
     "lo": -0.04812028772757588,
     "hi": 0.002039625223497281,
     "n": 2000
    },
    "bLM_if_front_loaded_same_job": {
     "lo": -0.00802004795459598,
     "hi": 0.00033993753724954683,
     "n": 2000
    },
    "bLM_observed_minus_front_loaded_same_job": {
     "lo": 0.002941718105892247,
     "hi": 0.015850923967675984,
     "n": 2000
    },
    "bLM_observed_same_job": {
     "lo": 0.000191334006373994,
     "hi": 0.01107630276893691,
     "n": 2000
    },
    "bM_same_job": {
     "lo": -0.006341369332852298,
     "hi": 0.004664745526193868,
     "n": 2000
    }
   },
   "device": "ibm_kingston",
   "echo": false,
   "t_slot_us": 1.444,
   "tau_w_us": 5.331999999999999,
   "E_padded": 0.9072,
   "E_unpadded": 0.9423999999999999,
   "n_instances": {
    "padded": 10,
    "unpadded": 10
   }
  }
 }
}

==> anc/post_hoc/window_checks.py <==
"""Two checks on the latency knob (Sec. IV F of the paper), made after the runs, using only deposited data.

1. Shape of the latency axis. Jobs 2 and 3 together ran every circuit at lambda_L = 1..5 with
   lambda_G = lambda_M = 1 (lambda_L = 1 and 3 in Job 2, 2, 4 and 5 in Job 3). For each of the six
   observables this gives, on the log scale f = ln E:
     c_scan3 = f(1,2,1) - [f(1,1,1) + f(1,3,1)]/2      (same contrast as the centre point, at lambda_G = 1)
     k5      = coefficient of lambda_L^2 in a least-squares quadratic through lambda_L = 1..5
   to compare with the centre-point curvature c of analysis.py (c = -k_L, Appendix A of the paper).
   The quadratic's weights on lambda_L = 1..5 are (2, -1, -2, -1, 2)/14, which sum to zero over
   Job 3's levels (2, 4, 5), so k5 is unaffected by a constant offset of f between the two jobs;
   c_scan3 is not. The echoed trial run on ibm_marrakesh (Job 1c) ran the same five levels for the
   probe in one job.

2. Cost of the duration-matching padding. Job 1c (and Jobs 1 and 1b on ibm_kingston) also ran the
   probe at (1,1,1) without padding ("nopad"). The padding is 2 t_slot of echoed free evolution, the
   same kind of evolution that the latency knob adds, (lambda_L - 1) tau_w of it. Per microsecond:
     rate_pad     = -[f(pad) - f(nopad)] / (2 t_slot)
     rate_stretch = -b_L / tau_w            (b_L: coded latency effect, per unit lambda_L)
   If every slot of padding costs p = -[f(pad) - f(nopad)]/2 while extrapolation along lambda_L removes
   only the stretch's rate, a model linear in each knob puts the multi-knob estimates of f off by
       shift = -3 (p - rate_stretch * t_slot) - (w - rate_stretch * tau_ff),
   where w, the cost of the feedforward wait, cannot be measured here; the script reports the first term.
   A delay whose first microseconds decayed faster than later ones (a function of total delay only)
   would also give b_LM = -(p - rate_stretch * t_slot)/2; the script reports that value too.

Intervals: 95% percentile intervals from the pre-specified bootstrap of analysis.py (boot_E: twirl
instances resampled, then shots redrawn) and from the instance-level bootstrap of post_hoc/
rerun_twirl_bootstrap.py (whole instances resampled), each with B = 2000 and seed 7. Jobs are
bootstrapped independently and paired by replicate.

Used in Sec. IV F and Appendix A of the paper. Usage (from the top-level folder of the deposit):
    uv run python post_hoc/window_checks.py analysis.py job1_results.json job1b_results.json \
        job1c_results.json job2_results.json job3_results.json rerun/window_checks.json
The last argument names the output file; the deposited output is post_hoc/window_checks.json.
"""
import importlib.util
import json
import sys

import numpy as np

spec = importlib.util.spec_from_file_location("analysis_author", sys.argv[1])
A = importlib.util.module_from_spec(spec)
spec.loader.exec_module(A)
F1, F1B, F1C, F2, F3, OUT = sys.argv[2:8]
B, SEED = 2000, 7
PAIRS = [(b, o) for b, od in A.OBS.items() for o in od]


def boot_inst(inst, rng):
    idx = rng.integers(len(inst), size=len(inst))
    return 2 * sum(inst[i][0] for i in idx) / sum(inst[i][1] for i in idx) - 1


BOOTS = {"prespecified": A.boot_E, "instance": boot_inst}


def groups(data, bench, obs, tags):
    """{(setting, label): [(n_plus, n), ...]} for records whose tag is one of tags (label@job)."""
    g = {}
    for (b, o, s, tag), v in data.items():
        if b == bench and o == obs and tag in tags:
            g.setdefault((s, tag.split("@")[0]), []).extend(v)
    return g


def fvals(g, draw=None, rng=None):
    return {k: A.f(A.mean_E(v) if draw is None else draw(v, rng)) for k, v in g.items()}


def ci(a):
    a = np.asarray(a, float)
    a = a[np.isfinite(a)]
    lo, hi = np.percentile(a, [2.5, 97.5])
    return {"lo": float(lo), "hi": float(hi), "n": int(len(a))}


def with_ci(stat, groups_list):
    """Point value and both bootstraps of stat(*fvals) over independently resampled groups."""
    out = {"value": stat(*[fvals(g) for g in groups_list])}
    for name, draw in BOOTS.items():
        rng = np.random.default_rng(SEED)
        reps = [stat(*[fvals(g, draw, rng) for g in groups_list]) for _ in range(B)]
        out["ci_" + name] = {k: ci([r[k] for r in reps]) for k in out["value"]}
    out["value"] = {k: float(v) for k, v in out["value"].items()}
    return out


S = lambda l: ((1, l, 1), "std")


def shape(fv):
    L = [l for l in range(1, 6) if S(l) in fv]
    y = [fv[S(l)] for l in L]
    k5 = np.polyfit(L, y, 2)[0] if len(L) == 5 else np.nan
    r = {"c_scan3": fv[S(2)] - (fv[S(1)] + fv[S(3)]) / 2, "k5": k5, "c5": -k5}
    if len(L) == 5:   # residuals of the quadratic, for the record
        q = np.polyval(np.polyfit(L, y, 2), L)
        r["max_abs_resid_quadratic"] = float(np.max(np.abs(np.array(y) - q)))
    return r


main = A.load([F2, F3])
pilot = {j: A.load([fn]) for j, fn in (("job1", F1), ("job1b", F1B), ("job1c", F1C))}
J2 = json.load(open(F2))
rec = next(r for sj in J2["subjobs"] for r in sj["records"]
           if r["bench"] == "probe" and tuple(r["setting"]) == (1, 1, 1))
TAU_W, T_SLOT = rec["tau_w_s"] * 1e6, rec["pad_s"] / 2 * 1e6          # microseconds
res = {"units": "f = ln E; rates per microsecond", "B": B, "seed": SEED,
       "marrakesh": {"tau_w_us": TAU_W, "t_slot_us": T_SLOT}, "shape": {}, "padding": {}}

# ---- 1. shape of the latency axis -------------------------------------------------------------
for b, o in PAIRS:
    g = groups(main, b, o, {"std@job2", "std@job3"})
    res["shape"][f"{b}/{o}"] = {"jobs 2+3": with_ci(shape, [g]),
                                "E": {str(l): A.mean_E(g[S(l)]) for l in range(1, 6)}}
for o in A.OBS["probe"]:
    g = groups(pilot["job1c"], "probe", o, {"std@job1c"})
    res["shape"][f"probe/{o}"]["job1c"] = with_ci(shape, [g])
    res["shape"][f"probe/{o}"]["E_job1c"] = {str(l): A.mean_E(g[S(l)]) for l in range(1, 6)}


# ---- 2. cost of the padding -------------------------------------------------------------------
def corners_bL(fv):
    return sum((s[1] - 2) * fv[(s, "std")] for s in A.CORNERS) / 8


def coded(fv):
    return {k: sum(x * fv[(s, "std")] for s, x in zip(A.CORNERS, xs)) / 8 for k, xs in
            (("bL", [s[1] - 2 for s in A.CORNERS]), ("bM", [s[2] - 2 for s in A.CORNERS]),
             ("bLM", [(s[1] - 2) * (s[2] - 2) for s in A.CORNERS]))}


def padding_stat(t_slot, tau_w):
    def stat(fp, fm):
        d = fp[((1, 1, 1), "std")] - fp[((1, 1, 1), "nopad")]      # padded minus unpadded
        p = -d / 2                                                  # per slot of padding
        rp = p / t_slot
        cp, cm = coded(fp), coded(fm)
        rs_own, rs_main = -cp["bL"] / tau_w, -cm["bL"] / tau_w
        return {"delta_f_pad": d, "p_per_slot": p, "rate_pad": rp,
                "rate_stretch_same_job": rs_own, "rate_stretch_main": rs_main,
                "ratio_same_job": rp / rs_own, "ratio_main": rp / rs_main,
                "shift_first_term_main": -3 * (p - rs_main * t_slot),
                "shift_first_term_same_job": -3 * (p - rs_own * t_slot),
                "bLM_if_front_loaded_main": -(p - rs_main * t_slot) / 2,
                "bLM_if_front_loaded_same_job": -(p - rs_own * t_slot) / 2,
                "bLM_observed_minus_front_loaded_main": cm["bLM"] + (p - rs_main * t_slot) / 2,
                "bLM_observed_minus_front_loaded_same_job": cp["bLM"] + (p - rs_own * t_slot) / 2,
                "bLM_observed_main": cm["bLM"], "bM_main": cm["bM"], "bL_main": cm["bL"],
                "bLM_observed_same_job": cp["bLM"], "bM_same_job": cp["bM"]}
    return stat


for job, dev in (("job1c", "ibm_marrakesh"), ("job1b", "ibm_kingston"), ("job1", "ibm_kingston")):
    J = json.load(open({"job1": F1, "job1b": F1B, "job1c": F1C}[job]))
    r0 = next(r for sj in J["subjobs"] for r in sj["records"]
              if r["bench"] == "probe" and tuple(r["setting"]) == (1, 1, 1) and r.get("label", "std") == "std")
    ts, tw = r0["pad_s"] / 2 * 1e6, r0["tau_w_s"] * 1e6
    for o in A.OBS["probe"]:
        gp = groups(pilot[job], "probe", o, {f"std@{job}", f"nopad@{job}"})
        gm = groups(main, "probe", o, {"std@job2"})
        out = with_ci(padding_stat(ts, tw), [gp, gm])
        out.update({"device": dev, "echo": bool(r0.get("echo")), "t_slot_us": ts, "tau_w_us": tw,
                    "E_padded": A.mean_E(gp[((1, 1, 1), "std")]), "E_unpadded": A.mean_E(gp[((1, 1, 1), "nopad")]),
                    "n_instances": {"padded": len(gp[((1, 1, 1), "std")]), "unpadded": len(gp[((1, 1, 1), "nopad")])}})
        if dev != "ibm_marrakesh":    # the main experiment ran on another device: keep same-job values only
            for key in [k for k in out["value"] if k.endswith("_main") or k.startswith("bLM_observed_main")]:
                out["value"].pop(key, None)
                for c in ("ci_prespecified", "ci_instance"):
                    out[c].pop(key, None)
        res["padding"][f"{job}/probe/{o}"] = out

json.dump(res, open(OUT, "w"), indent=1)


def show(d, k, which="ci_prespecified"):
    c = d[which][k]
    return f"{d['value'][k]:+.4f} [{c['lo']:+.4f}, {c['hi']:+.4f}]"


print(f"ibm_marrakesh: t_slot = {T_SLOT:.3f} us, tau_w = {TAU_W:.3f} us")
print("\n1. Shape of the latency axis (pre-specified bootstrap; instance-level in brackets {})")
for p, d in res["shape"].items():
    m = d["jobs 2+3"]
    print(f"  {p:14s} c_scan3 {show(m, 'c_scan3')} {{{show(m, 'c_scan3', 'ci_instance')}}}   "
          f"k5 {show(m, 'k5')} {{{show(m, 'k5', 'ci_instance')}}}")
    if "job1c" in d:
        print(f"  {'':14s} Job 1c: c_scan3 {show(d['job1c'], 'c_scan3')}   k5 {show(d['job1c'], 'k5')}")
print("\n2. Padding")
for p, d in res["padding"].items():
    print(f"  {p} ({d['device']}, echo {d['echo']}): E padded {d['E_padded']:.4f}, unpadded {d['E_unpadded']:.4f}")
    for k in d["value"]:
        print(f"      {k:28s} {show(d, k)}   {{{show(d, k, 'ci_instance')}}}")


==> anc/precision/compute_precision.py <==
"""Independent raw-count audit; no imports from the original analysis.
Usage: python independent_audit.py DEPOSIT OUTPUT_DIR
Dependencies: numpy, matplotlib. Offline, no hardware calls.
"""
import json, sys, itertools, hashlib
from pathlib import Path
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
D,O=map(Path,sys.argv[1:]); O.mkdir(parents=True,exist_ok=True)
C=list(itertools.product((1,3),repeat=3)); X=np.array(C)-2
H=np.column_stack([np.ones(8),X,X[:,0]*X[:,1],X[:,0]*X[:,2],X[:,1]*X[:,2],np.prod(X,axis=1)])
W={'joint':np.prod(np.where(X==-1,1.5,-.5),axis=1),'oat':np.array([2.5,-.5,-.5,0,-.5,0,0,0]),'uniform':np.array([1.5,0,0,0,0,0,0,-.5]),'additive':(1-2*X.sum(axis=1))/8}
OBS={'probe':{'spec':['s'],'ff':['t','a']},'teleport':{'tel':['out'],'spec':['s']},'ghz':{'ghz':['d0','d1','d2','d3'],'spec':['s']}}
raw=json.loads((D/'job2_results.json').read_text()); ref=json.loads((D/'analysis_report.json').read_text())
R={'seed':20261012,'replicates':20000,'source_sha256':hashlib.sha256((D/'job2_results.json').read_bytes()).hexdigest(),'observables':{},'weights':{k:v.tolist() for k,v in W.items()}}
rng=np.random.default_rng(R['seed']); rows=[]
for bench,od in OBS.items():
 for obs,labs in od.items():
  groups={c:[] for c in C}
  for sj in raw['subjobs']:
   for rec in sj['records']:
    c=tuple(rec['setting'])
    if rec['bench']!=bench or c not in groups or rec.get('label','std')!='std':continue
    total=sum(rec['counts_fin'].values()); plus=0
    for bits,n in rec['counts_fin'].items():
     bits=bits.replace(' ',''); parity=0
     for lab in labs:
      i,flip=rec['fin_map'][lab]; parity^=int(bits[-1-i])^flip
     if parity==0:plus+=n
    groups[c].append((plus,total))
  E=[]; draws=[]; var=[]
  for c in C:
   arr=np.array(groups[c]); assert len(arr)==20
   e=2*arr[:,0]/arr[:,1]-1; assert np.all(arr[:,1]==arr[0,1])
   E.append(e.mean()); idx=rng.integers(0,len(e),(R['replicates'],len(e)))
   draws.append(e[idx].mean(axis=1)); var.append(e.var(ddof=1)/len(e)/e.mean()**2)
  E=np.array(E); draws=np.array(draws).T; mask=np.all(draws>.05,axis=1)
  F=np.log(E); FB=np.log(draws[mask]); b=H.T@F/8
  key=f'{bench}/{obs}'; original=ref[key]
  err=max(abs(b[i]-original['effects'][k]) for i,k in enumerate(['b0','bG','bL','bM','bGL','bGM','bLM','bGLM']))
  assert err<1e-12
  result={'E':E.tolist(),'b':b.tolist(),'max_original_coefficient_error':err,'retained_bootstrap':int(mask.sum()),'estimators':{},'relative_to_joint_log':{}}
  for name,w in W.items():
   point=float(np.exp(w@F)); bd=np.exp(FB@w); ci=np.quantile(bd,[.025,.975])
   result['estimators'][name]={'point':point,'ci95':ci.tolist(),'abs_error_to_known_ideal':abs(point-1),'delta_method_se_log':float(np.sqrt(np.dot(w*w,var)))}
   if name!='additive':assert abs(point-original['est'][name])<1e-12
   diff=(w-W['joint'])@F; db=FB@(w-W['joint'])
   result['relative_to_joint_log'][name]={'point':float(diff),'ci95':np.quantile(db,[.025,.975]).tolist()}
  result['bLM_ci95']=np.quantile(FB@(H[:,6]/8),[.025,.975]).tolist()
  R['observables'][key]=result
  rows.append((key,result))
# Algebra checks over arbitrary multilinear coefficients, independent from data.
for _ in range(1000):
 b=rng.normal(0,.1,8); f=H@b
 assert abs((W['oat']-W['joint'])@f-(-b[4:7].sum()+4*b[7]))<1e-12
 assert abs((W['uniform']-W['joint'])@f-(-3*b[4:7].sum()+6*b[7]))<1e-12
 assert abs((W['additive']-W['joint'])@f-(-4*b[4:7].sum()+8*b[7]))<1e-12
 for i in range(3):assert abs(W['joint']@(np.array(C)[:,i]**2)+3)<1e-12
R['algebra_checks_passed']=1000
R['design_variance']={k:{'support':int(np.count_nonzero(v)),'sum_squared_weights':float(v@v),'equal_total_shot_factor':float(np.count_nonzero(v)*(v@v)),'optimal_total_shot_factor':float(abs(v).sum()**2)} for k,v in W.items()}
(O/'independent_audit.json').write_text(json.dumps(R,indent=2))
print('Computed all precision estimates; output: independent_audit.json')


==> anc/precision/precision_results.json <==
{
  "seed": 20261012,
  "replicates": 20000,
  "source_sha256": "47728dfd3ee3487c32eb3fd95a2896d99ea81f7456c6e23294fc9dd6929550ec",
  "observables": {
    "probe/spec": {
      "E": [
        0.9057999999999999,
        0.9728000000000001,
        0.7983,
        0.8559000000000001,
        0.9144,
        0.967,
        0.7968,
        0.8491000000000002
      ],
      "b": [
        -0.1276449870967702,
        -0.0007984720829664754,
        -0.06525562068161095,
        0.032566587754152894,
        -0.001665863482936257,
        -0.0026906773272471485,
        0.0007439969885322251,
        0.0011667219520268071
      ],
      "max_original_coefficient_error": 6.245004513516506e-17,
      "retained_bootstrap": 20000,
      "estimators": {
        "joint": {
          "point": 0.9190139952338092,
          "ci95": [
            0.8955950485353902,
            0.9425572222412139
          ],
          "abs_error_to_known_ideal": 0.08098600476619078,
          "delta_method_se_log": 0.013472776314711148
        },
        "oat": {
          "point": 0.9266544946246419,
          "ci95": [
            0.9113153282810943,
            0.9417481904875985
          ],
          "abs_error_to_known_ideal": 0.07334550537535811,
          "delta_method_se_log": 0.008550390769492646
        },
        "uniform": {
          "point": 0.9355544181829819,
          "ci95": [
            0.9252947873038778,
            0.9456406831140158
          ],
          "abs_error_to_known_ideal": 0.0644455818170181,
          "delta_method_se_log": 0.005711647591140647
        },
        "additive": {
          "point": 0.9411337842532216,
          "ci95": [
            0.9311084580900695,
            0.951355884216882
          ],
          "abs_error_to_known_ideal": 0.058866215746778416,
          "delta_method_se_log": 0.0056410050279157
        }
      },
      "relative_to_joint_log": {
        "joint": {
          "point": 0.0,
          "ci95": [
            0.0,
            0.0
          ]
        },
        "oat": {
          "point": 0.008279431629758426,
          "ci95": [
            -0.002885373031327467,
            0.019654191333463317
          ]
        },
        "uniform": {
          "point": 0.017837963177114387,
          "ci95": [
            -0.0018878363312238064,
            0.038029751008051685
          ]
        },
        "additive": {
          "point": 0.023783950902819165,
          "ci95": [
            -0.00251711510829839,
            0.05070633467740226
          ]
        }
      },
      "bLM_ci95": [
        -0.00225230264871834,
        0.0038022487549093814
      ]
    },
    "probe/ff": {
      "E": [
        0.9061999999999999,
        0.9557000000000002,
        0.7872000000000001,
        0.7993,
        0.9031999999999998,
        0.9434999999999999,
        0.7791,
        0.8084999999999999
      ],
      "b": [
        -0.1536573736229846,
        -0.0018827893596447959,
        -0.07771321117815472,
        0.018641455823315976,
        0.0021581383556339706,
        0.0015319500900594536,
        -0.0055676381797463495,
        0.0039148681065453855
      ],
      "max_original_coefficient_error": 1.249000902703301e-16,
      "retained_bootstrap": 20000,
      "estimators": {
        "joint": {
          "point": 0.9318555850344314,
          "ci95": [
            0.9032698977211178,
            0.9599447404648535
          ],
          "abs_error_to_known_ideal": 0.06814441496556856,
          "delta_method_se_log": 0.01595820594859697
        },
        "oat": {
          "point": 0.9483416931821528,
          "ci95": [
            0.9294394080661323,
            0.9660103383723216
          ],
          "abs_error_to_known_ideal": 0.05165830681784722,
          "delta_method_se_log": 0.010150182146170427
        },
        "uniform": {
          "point": 0.9593919600439164,
          "ci95": [
            0.9475721705949142,
            0.9705820257454211
          ],
          "abs_error_to_known_ideal": 0.04060803995608364,
          "delta_method_se_log": 0.006250594450565586
        },
        "additive": {
          "point": 0.9687504011793783,
          "ci95": [
            0.9577953226146212,
            0.9796756908181157
          ],
          "abs_error_to_known_ideal": 0.031249598820621727,
          "delta_method_se_log": 0.005875995732175323
        }
      },
      "relative_to_joint_log": {
        "joint": {
          "point": 0.0,
          "ci95": [
            0.0,
            0.0
          ]
        },
        "oat": {
          "point": 0.017537022160234447,
          "ci95": [
            0.0043847858869563135,
            0.030812457036157065
          ]
        },
        "uniform": {
          "point": 0.02912185784143109,
          "ci95": [
            0.00589863424974175,
            0.05281133215449367
          ]
        },
        "additive": {
          "point": 0.03882914378857483,
          "ci95": [
            0.007864845666322305,
            0.07041510953932494
          ]
        }
      },
      "bLM_ci95": [
        -0.008807696962722199,
        -0.0023833976218414097
      ]
    },
    "teleport/tel": {
      "E": [
        0.7393,
        0.6016000000000001,
        0.4993999999999999,
        0.41819999999999985,
        0.7019,
        0.5616000000000001,
        0.4904,
        0.4124999999999999
      ],
      "b": [
        -0.6131675143716865,
        -0.01907816789927197,
        -0.1778815758012149,
        -0.09744311008132552,
        0.011100774288404877,
        -0.0015534573866845675,
        0.009834917656724021,
        0.00266906038765298
      ],
      "max_original_coefficient_error": 1.5959455978986625e-16,
      "retained_bootstrap": 20000,
      "estimators": {
        "joint": {
          "point": 1.032326144190618,
          "ci95": [
            0.9565188217555541,
            1.1152998522070428
          ],
          "abs_error_to_known_ideal": 0.03232614419061797,
          "delta_method_se_log": 0.0398508013560943
        },
        "oat": {
          "point": 1.0233777289376487,
          "ci95": [
            0.9781850420526236,
            1.072094474794261
          ],
          "abs_error_to_known_ideal": 0.023377728937648667,
          "delta_method_se_log": 0.023740445822066414
        },
        "uniform": {
          "point": 0.9897353517796685,
          "ci95": [
            0.9583007601831693,
            1.0253925297731605
          ],
          "abs_error_to_known_ideal": 0.010264648220331463,
          "delta_method_se_log": 0.017673588652348467
        },
        "additive": {
          "point": 0.9759325468337332,
          "ci95": [
            0.9415909764356403,
            1.0158886634153472
          ],
          "abs_error_to_known_ideal": 0.024067453166266795,
          "delta_method_se_log": 0.019745842391882762
        }
      },
      "relative_to_joint_log": {
        "joint": {
          "point": 0.0,
          "ci95": [
            0.0,
            0.0
          ]
        },
        "oat": {
          "point": -0.00870599300783241,
          "ci95": [
            -0.04597440243092946,
            0.029490247186209687
          ]
        },
        "uniform": {
          "point": -0.04213234134941503,
          "ci95": [
            -0.10645240282985681,
            0.02321771207796251
          ]
        },
        "additive": {
          "point": -0.05617645513255348,
          "ci95": [
            -0.14193653710647589,
            0.03095694943728324
          ]
        }
      },
      "bLM_ci95": [
        -0.0012531535200820932,
        0.020406151772658167
      ]
    },
    "teleport/spec": {
      "E": [
        0.8813999999999999,
        0.7978,
        0.7424999999999999,
        0.6786999999999999,
        0.8949999999999999,
        0.7924,
        0.7671000000000001,
        0.6789999999999998
      ],
      "b": [
        -0.25416779174601734,
        0.005194595669679752,
        -0.08022739400849127,
        -0.0541563408450921,
        0.0030644603646651433,
        -0.006782020869161499,
        0.0011964132516678258,
        -0.001256073240691706
      ],
      "max_original_coefficient_error": 1.3877787807814457e-16,
      "retained_bootstrap": 20000,
      "estimators": {
        "joint": {
          "point": 1.0041832088293785,
          "ci95": [
            0.9666064570023618,
            1.0417180299323092
          ],
          "abs_error_to_known_ideal": 0.004183208829378504,
          "delta_method_se_log": 0.019668682997442104
        },
        "oat": {
          "point": 1.0016727352895716,
          "ci95": [
            0.9777188921244185,
            1.0255738286810652
          ],
          "abs_error_to_known_ideal": 0.0016727352895715697,
          "delta_method_se_log": 0.012499135607054363
        },
        "uniform": {
          "point": 1.0042103244661245,
          "ci95": [
            0.9888499022000504,
            1.0196868456937551
          ],
          "abs_error_to_known_ideal": 0.00421032446612446,
          "delta_method_se_log": 0.008055586088467313
        },
        "additive": {
          "point": 1.0042193631744154,
          "ci95": [
            0.9893380695927386,
            1.0188746466163245
          ],
          "abs_error_to_known_ideal": 0.0042193631744154025,
          "delta_method_se_log": 0.007740081323969278
        }
      },
      "relative_to_joint_log": {
        "joint": {
          "point": 0.0,
          "ci95": [
            0.0,
            0.0
          ]
        },
        "oat": {
          "point": -0.0025031457099383217,
          "ci95": [
            -0.01869268470256699,
            0.014327784354991316
          ]
        },
        "uniform": {
          "point": 2.7002314335361488e-05,
          "ci95": [
            -0.028086094748485436,
            0.029444274470063727
          ]
        },
        "additive": {
          "point": 3.600308578052824e-05,
          "ci95": [
            -0.03744812633131379,
            0.03925903262675168
          ]
        }
      },
      "bLM_ci95": [
        -0.003186520867856405,
        0.005531615373581067
      ]
    },
    "ghz/ghz": {
      "E": [
        0.499,
        0.3506000000000001,
        0.3219000000000001,
        0.2233,
        0.47030000000000005,
        0.31370000000000003,
        0.3032,
        0.19309999999999994
      ],
      "b": [
        -1.1409530398896561,
        -0.04695005225490112,
        -0.22671275400409102,
        -0.1968503801013941,
        -0.004339011232146417,
        -0.017179154420635417,
        -0.007376930846705543,
        -0.004185766798138979
      ],
      "max_original_coefficient_error": 1.942890293094024e-16,
      "retained_bootstrap": 20000,
      "estimators": {
        "joint": {
          "point": 0.7542579062115561,
          "ci95": [
            0.6511081409203386,
            0.8715694256741995
          ],
          "abs_error_to_known_ideal": 0.24574209378844392,
          "delta_method_se_log": 0.07674975838431428
        },
        "oat": {
          "point": 0.7634795879848122,
          "ci95": [
            0.6982000917507906,
            0.8340144217077546
          ],
          "abs_error_to_known_ideal": 0.2365204120151878,
          "delta_method_se_log": 0.04668200851705523
        },
        "uniform": {
          "point": 0.8021575611921463,
          "ci95": [
            0.7569707614554295,
            0.8503080982627036
          ],
          "abs_error_to_known_ideal": 0.19784243880785368,
          "delta_method_se_log": 0.030339774192258015
        },
        "additive": {
          "point": 0.8187907951235267,
          "ci95": [
            0.7710423547540165,
            0.8704845468508218
          ],
          "abs_error_to_known_ideal": 0.1812092048764733,
          "delta_method_se_log": 0.0312453902824541
        }
      },
      "relative_to_joint_log": {
        "joint": {
          "point": 0.0,
          "ci95": [
            0.0,
            0.0
          ]
        },
        "oat": {
          "point": 0.012152029306931461,
          "ci95": [
            -0.05905904417257301,
            0.0837761200596038
          ]
        },
        "uniform": {
          "point": 0.06157068870962795,
          "ci95": [
            -0.056243623490456536,
            0.18142123785914482
          ]
        },
        "additive": {
          "point": 0.08209425161283768,
          "ci95": [
            -0.07499149798727539,
            0.24189498381219315
          ]
        }
      },
      "bLM_ci95": [
        -0.027313755935981402,
        0.011606547289111781
      ]
    },
    "ghz/spec": {
      "E": [
        0.6214999999999999,
        0.5669000000000001,
        0.4553,
        0.5218999999999999,
        0.5881000000000001,
        0.6713,
        0.5377,
        0.5281999999999999
      ],
      "b": [
        -0.5835502428120861,
        0.036517192852269065,
        -0.09040295500285904,
        0.019882476526789775,
        0.008068617819870935,
        0.008740859854758906,
        0.009790941562217811,
        -0.047327169920066844
      ],
      "max_original_coefficient_error": 1.1102230246251565e-16,
      "retained_bootstrap": 20000,
      "estimators": {
        "joint": {
          "point": 0.9699365371374434,
          "ci95": [
            0.5569800267290512,
            1.5922199507788126
          ],
          "abs_error_to_known_ideal": 0.030063462862556567,
          "delta_method_se_log": 0.2696393029110912
        },
        "oat": {
          "point": 0.781583152074428,
          "ci95": [
            0.5398799773916619,
            1.0655494623780086
          ],
          "abs_error_to_known_ideal": 0.21841684792557203,
          "delta_method_se_log": 0.17545326440581652
        },
        "uniform": {
          "point": 0.6741592550741969,
          "ci95": [
            0.5409192147160649,
            0.8127447152880115
          ],
          "abs_error_to_known_ideal": 0.32584074492580306,
          "delta_method_se_log": 0.10578305007908174
        },
        "additive": {
          "point": 0.597175838823425,
          "ci95": [
            0.49827934292418763,
            0.7106609466424526
          ],
          "abs_error_to_known_ideal": 0.40282416117657505,
          "delta_method_se_log": 0.09291220713613868
        }
      },
      "relative_to_joint_log": {
        "joint": {
          "point": 0.0,
          "ci95": [
            0.0,
            0.0
          ]
        },
        "oat": {
          "point": -0.21590909891711502,
          "ci95": [
            -0.42866870541621516,
            -0.0022235506225578767
          ]
        },
        "uniform": {
          "point": -0.36376427723094423,
          "ci95": [
            -0.7510490107822615,
            0.027187528076132218
          ]
        },
        "additive": {
          "point": -0.4850190363079255,
          "ci95": [
            -1.0013986810430153,
            0.036250037434842744
          ]
        }
      },
      "bLM_ci95": [
        -0.04066616411427847,
        0.060366033802179815
      ]
    }
  },
  "weights": {
    "joint": [
      3.375,
      -1.125,
      -1.125,
      0.375,
      -1.125,
      0.375,
      0.375,
      -0.125
    ],
    "oat": [
      2.5,
      -0.5,
      -0.5,
      0.0,
      -0.5,
      0.0,
      0.0,
      0.0
    ],
    "uniform": [
      1.5,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.5
    ],
    "additive": [
      0.875,
      0.375,
      0.375,
      -0.125,
      0.375,
      -0.125,
      -0.125,
      -0.625
    ]
  },
  "algebra_checks_passed": 1000,
  "design_variance": {
    "joint": {
      "support": 8,
      "sum_squared_weights": 15.625,
      "equal_total_shot_factor": 125.0,
      "optimal_total_shot_factor": 64.0
    },
    "oat": {
      "support": 4,
      "sum_squared_weights": 7.0,
      "equal_total_shot_factor": 28.0,
      "optimal_total_shot_factor": 16.0
    },
    "uniform": {
      "support": 2,
      "sum_squared_weights": 2.5,
      "equal_total_shot_factor": 5.0,
      "optimal_total_shot_factor": 4.0
    },
    "additive": {
      "support": 8,
      "sum_squared_weights": 1.625,
      "equal_total_shot_factor": 13.0,
      "optimal_total_shot_factor": 9.0
    }
  }
}

==> anc/pyproject.toml <==
[project]
name = "quantum-separability"
version = "0.1.0"
requires-python = ">=3.13"
dependencies = [
    "markdown>=3.11",
    "matplotlib>=3.11.2",
    "numpy>=2.5.3",
    "pylatexenc>=2.11",
    "qiskit>=2.5.2",
    "qiskit-aer>=0.17.2",
    "qiskit-ibm-runtime>=0.50.0",
    "scipy>=1.18.1",
]


==> anc/sim_validation.py <==
"""sim_validation.py - recovery of known separable noise and a synthetic L x M interaction; power."""
import json, numpy as np
from qiskit_aer import AerSimulator
from qiskit_aer.noise import NoiseModel, depolarizing_error, pauli_error, ReadoutError
from common import Timing, build, FACTORIAL
import analysis as A

P2, PRO, PID, PINT = 0.01, 0.02, 0.002, 0.004     # (design) synthetic noise parameters

def noise(pint):
    nm = NoiseModel()
    nm.add_all_qubit_quantum_error(depolarizing_error(P2, 2), ["cz"])
    nm.add_all_qubit_quantum_error(pauli_error([("Z", PID), ("I", 1 - PID)]), ["id"])
    if pint > 0:   # RUNTIME CHECK: label-targeted noise on UnitaryGate("idx")
        nm.add_all_qubit_quantum_error(pauli_error([("Z", pint), ("I", 1 - pint)]), ["idx"])
        nm.add_basis_gates(["unitary"])
    nm.add_all_qubit_readout_error(ReadoutError([[1 - PRO, PRO], [PRO, 1 - PRO]]))
    return nm

def analytic_f(qc, pint, s=2):
    n_id = sum(1 for ci in qc.data if ci.operation.name == "id" and qc.find_bit(ci.qubits[0]).index == s)
    n_x = sum(1 for ci in qc.data if getattr(ci.operation, "label", None) == "idx")
    return n_id * np.log(1 - 2 * PID) + n_x * np.log(1 - 2 * pint) + np.log(1 - 2 * PRO)

def fin_only(counts):
    out = {}
    for k, v in counts.items():
        fin = k.split(" ")[0]; out[fin] = out.get(fin, 0) + v     # 'fin' is the last-added register
    return out

def run(pint, shots=1000, K=20, seed=1):
    tim = Timing(sim_quantum=1e-7); sim = AerSimulator(noise_model=noise(pint))
    try:   # RUNTIME CHECK: classical-expression support in Aer
        test = build("probe", [(1, 1, 3)], 1, tim, 0, sim=True)[0][0]
        sim.run(test, shots=10).result(); unroll = False
    except Exception as e:
        print("Aer lacks expr support -> unrolled XOR fallback:", e); unroll = True
    items = build("probe", FACTORIAL, K, tim, seed, sim=True, interaction=pint > 0, unroll=unroll)
    res = sim.run([c for c, _ in items], shots=shots, seed_simulator=seed).result()
    recs = [{**m, "counts_fin": fin_only(res.get_counts(i))} for i, (c, m) in enumerate(items)]
    return items, recs

def estimate(recs, nboot=500):
    data = {}
    for r in recs:
        data.setdefault(("probe", "spec", tuple(r["setting"]), "std@sim"), []).append(A.plus_counts(r, ["s"]))
    A.B = nboot
    return A.analyse(data, "probe", "spec")

if __name__ == "__main__":
    report = {}
    for pint in (0.0, PINT):
        items, recs = run(pint); ftrue = {}
        for c, m in items: ftrue.setdefault(tuple(m["setting"]), []).append(analytic_f(c, pint))
        est = estimate(recs)
        report[f"pint={pint}"] = {"true_b": A.coded_effects({s: np.mean(v) for s, v in ftrue.items()}),
                                  "est_b": est["effects"], "ci": est["ci"], "est": est["est"],
                                  "pred_log_bias": est["pred_log_bias"]}
    R = 20; hits = {0.0: 0, PINT: 0}              # (design) replicates for power / false positives
    for pint in hits:
        for rep in range(R):
            ci = estimate(run(pint, seed=100 + rep)[1], nboot=300)["ci"]["bLM"]
            hits[pint] += not (ci["lo"] <= 0 <= ci["hi"])
    report["false_positive_rate"] = hits[0.0] / R; report["power"] = hits[PINT] / R
    json.dump(report, open("sim_validation_results.json", "w"), indent=1, default=float)
    print("wrote sim_validation_results.json")


==> anc/sim_validation_results.json <==
{
 "pint=0.0": {
  "true_b": {
   "b0": -0.14503055085626454,
   "bG": 0.0,
   "bL": -0.056112299565543526,
   "bM": 0.0,
   "bGL": 0.0,
   "bGM": 0.0,
   "bLM": 0.0,
   "bGLM": 0.0
  },
  "est_b": {
   "b0": -0.1481996966256942,
   "bG": 0.002550536313454324,
   "bL": -0.056160030806774286,
   "bM": 0.0010239057458699616,
   "bGL": -0.00043527374366430713,
   "bGM": 0.0021109764952612006,
   "bLM": -0.0007545719278965191,
   "bGLM": 0.00104729522629185
  },
  "ci": {
   "b0": {
    "lo": -0.15207174304368407,
    "hi": -0.14460422324961844,
    "p_boot": 0.0,
    "n": 500
   },
   "bG": {
    "lo": -0.0014003665337323822,
    "hi": 0.0064296479893830765,
    "p_boot": 0.208,
    "n": 500
   },
   "bL": {
    "lo": -0.06022606189703886,
    "hi": -0.05185547624703068,
    "p_boot": 0.0,
    "n": 500
   },
   "bM": {
    "lo": -0.0030362882889467054,
    "hi": 0.005201725984649949,
    "p_boot": 0.576,
    "n": 500
   },
   "bGL": {
    "lo": -0.004725907593293238,
    "hi": 0.0030775321677823323,
    "p_boot": 0.78,
    "n": 500
   },
   "bGM": {
    "lo": -0.0021547490286482995,
    "hi": 0.005904469782599237,
    "p_boot": 0.332,
    "n": 500
   },
   "bLM": {
    "lo": -0.004752261233083331,
    "hi": 0.003234263743950291,
    "p_boot": 0.684,
    "n": 500
   },
   "bGLM": {
    "lo": -0.002769751774286727,
    "hi": 0.005205632452373558,
    "p_boot": 0.64,
    "n": 500
   },
   "H2_LM_minus_GL": {
    "lo": -0.003478848532061545,
    "hi": 0.0036227318757382078,
    "p_boot": 0.976,
    "n": 500
   },
   "H2_LM_minus_GM": {
    "lo": -0.005158112919792792,
    "hi": 0.0030720940250303563,
    "p_boot": 0.772,
    "n": 500
   },
   "curv_(2, 2, 1)": {
    "lo": -0.00620754486078034,
    "hi": 0.02140844796768245,
    "p_boot": 0.24,
    "n": 500
   },
   "curv_(2, 2, 3)": {
    "lo": -0.009885731884738609,
    "hi": 0.016522156547048736,
    "p_boot": 0.576,
    "n": 500
   },
   "est_joint": {
    "lo": 0.914731142490124,
    "hi": 0.9897504875639112,
    "p_boot": 0.0,
    "n": 500
   },
   "est_oat": {
    "lo": 0.9321797365900905,
    "hi": 0.9799759077836566,
    "p_boot": 0.0,
    "n": 500
   },
   "est_uniform": {
    "lo": 0.9428194008147855,
    "hi": 0.9705648149948015,
    "p_boot": 0.0,
    "n": 500
   },
   "est_latency_only_lin": {
    "lo": 0.94086875,
    "hi": 0.9683575,
    "p_boot": 0.0,
    "n": 500
   },
   "est_latency_only_exp": {
    "lo": 0.9438952345248192,
    "hi": 0.9731046285227998,
    "p_boot": 0.0,
    "n": 500
   },
   "est_gate_only_lin": {
    "lo": 0.8930999999999997,
    "hi": 0.92062875,
    "p_boot": 0.0,
    "n": 500
   },
   "est_gate_only_exp": {
    "lo": 0.8931781526888848,
    "hi": 0.9206520721686144,
    "p_boot": 0.0,
    "n": 500
   }
  },
  "est": {
   "joint": 0.9533984541252046,
   "oat": 0.95651930479142,
   "uniform": 0.9567606926180027,
   "latency_only_lin": 0.9551499999999998,
   "latency_only_exp": 0.9590449030871985,
   "gate_only_lin": 0.9069500000000001,
   "gate_only_exp": 0.906955039127214
  },
  "pred_log_bias": {
   "oat": 0.0032680500814670256,
   "uniform": 0.0035203788866499768
  }
 },
 "pint=0.004": {
  "true_b": {
   "b0": -0.2012557527371144,
   "bG": 0.0,
   "bL": -0.11233750144639337,
   "bM": -0.056225201880849854,
   "bGL": 0.0,
   "bGM": 0.0,
   "bLM": -0.056225201880849854,
   "bGLM": 0.0
  },
  "est_b": {
   "b0": -0.2055862914542061,
   "bG": 0.001907152452295724,
   "bL": -0.11354662563528618,
   "bM": -0.05636268908264194,
   "bGL": -0.0010786576048229107,
   "bGM": 0.001467592634102604,
   "bLM": -0.058141166756408416,
   "bGLM": 0.00040391136513325335
  },
  "ci": {
   "b0": {
    "lo": -0.21043994908840868,
    "hi": -0.200647604118092,
    "p_boot": 0.0,
    "n": 500
   },
   "bG": {
    "lo": -0.0036000609603249766,
    "hi": 0.0069504803816301175,
    "p_boot": 0.456,
    "n": 500
   },
   "bL": {
    "lo": -0.11812511240395868,
    "hi": -0.1091465783364066,
    "p_boot": 0.0,
    "n": 500
   },
   "bM": {
    "lo": -0.06132005343974376,
    "hi": -0.05144425763128372,
    "p_boot": 0.0,
    "n": 500
   },
   "bGL": {
    "lo": -0.005758213263765555,
    "hi": 0.004077669830312228,
    "p_boot": 0.64,
    "n": 500
   },
   "bGM": {
    "lo": -0.003092179283892537,
    "hi": 0.006509967463128758,
    "p_boot": 0.576,
    "n": 500
   },
   "bLM": {
    "lo": -0.06326694844322306,
    "hi": -0.05334441326654592,
    "p_boot": 0.0,
    "n": 500
   },
   "bGLM": {
    "lo": -0.004791067958213139,
    "hi": 0.005683805224843373,
    "p_boot": 0.932,
    "n": 500
   },
   "H2_LM_minus_GL": {
    "lo": 0.04933123868034042,
    "hi": 0.06184111797341304,
    "p_boot": 0.0,
    "n": 500
   },
   "H2_LM_minus_GM": {
    "lo": 0.0492510020182237,
    "hi": 0.06152335298288306,
    "p_boot": 0.0,
    "n": 500
   },
   "curv_(2, 2, 1)": {
    "lo": -0.00621060858238783,
    "hi": 0.02040632546561878,
    "p_boot": 0.28,
    "n": 500
   },
   "curv_(2, 2, 3)": {
    "lo": -0.00783334186677732,
    "hi": 0.025375748567716152,
    "p_boot": 0.26,
    "n": 500
   },
   "est_joint": {
    "lo": 0.8683037919852086,
    "hi": 0.9400205460374468,
    "p_boot": 0.0,
    "n": 500
   },
   "est_oat": {
    "lo": 0.9321197250075522,
    "hi": 0.9814892177241671,
    "p_boot": 0.0,
    "n": 500
   },
   "est_uniform": {
    "lo": 1.0564231812044256,
    "hi": 1.0946104338085947,
    "p_boot": 0.0,
    "n": 500
   },
   "est_latency_only_lin": {
    "lo": 0.9419425000000001,
    "hi": 0.9695287499999999,
    "p_boot": 0.0,
    "n": 500
   },
   "est_latency_only_exp": {
    "lo": 0.9451130830523421,
    "hi": 0.9748221412439733,
    "p_boot": 0.0,
    "n": 500
   },
   "est_gate_only_lin": {
    "lo": 0.8928237500000001,
    "hi": 0.9203762499999996,
    "p_boot": 0.0,
    "n": 500
   },
   "est_gate_only_exp": {
    "lo": 0.8929251160740382,
    "hi": 0.9204120304340278,
    "p_boot": 0.0,
    "n": 500
   }
  },
  "est": {
   "joint": 0.9013855632689324,
   "oat": 0.95651930479142,
   "uniform": 1.0745027308658888,
   "latency_only_lin": 0.9551499999999998,
   "latency_only_exp": 0.9590449030871985,
   "gate_only_lin": 0.9069500000000001,
   "gate_only_exp": 0.906955039127214
  },
  "pred_log_bias": {
   "oat": 0.05936787718766173,
   "uniform": 0.17568016337218567
  }
 },
 "false_positive_rate": 0.0,
 "power": 1.0
}

==> anc/sim_validation_results_noecho.json <==
{
 "pint=0.0": {
  "true_b": {
   "b0": -0.14503055085626454,
   "bG": 0.0,
   "bL": -0.056112299565543526,
   "bM": 0.0,
   "bGL": 0.0,
   "bGM": 0.0,
   "bLM": 0.0,
   "bGLM": 0.0
  },
  "est_b": {
   "b0": -0.1481996966256942,
   "bG": 0.002550536313454324,
   "bL": -0.056160030806774286,
   "bM": 0.0010239057458699616,
   "bGL": -0.00043527374366430713,
   "bGM": 0.0021109764952612006,
   "bLM": -0.0007545719278965191,
   "bGLM": 0.00104729522629185
  },
  "ci": {
   "b0": {
    "lo": -0.15207174304368407,
    "hi": -0.14460422324961844,
    "p_boot": 0.0
   },
   "bG": {
    "lo": -0.0014003665337323822,
    "hi": 0.0064296479893830765,
    "p_boot": 0.208
   },
   "bL": {
    "lo": -0.06022606189703886,
    "hi": -0.05185547624703068,
    "p_boot": 0.0
   },
   "bM": {
    "lo": -0.0030362882889467054,
    "hi": 0.005201725984649949,
    "p_boot": 0.576
   },
   "bGL": {
    "lo": -0.004725907593293238,
    "hi": 0.0030775321677823323,
    "p_boot": 0.78
   },
   "bGM": {
    "lo": -0.0021547490286482995,
    "hi": 0.005904469782599237,
    "p_boot": 0.332
   },
   "bLM": {
    "lo": -0.004752261233083331,
    "hi": 0.003234263743950291,
    "p_boot": 0.684
   },
   "bGLM": {
    "lo": -0.002769751774286727,
    "hi": 0.005205632452373558,
    "p_boot": 0.64
   },
   "est_joint": {
    "lo": 0.914731142490124,
    "hi": 0.9897504875639112,
    "p_boot": 0.0
   },
   "est_oat": {
    "lo": 0.9321797365900905,
    "hi": 0.9799759077836566,
    "p_boot": 0.0
   },
   "est_uniform": {
    "lo": 0.9428194008147855,
    "hi": 0.9705648149948015,
    "p_boot": 0.0
   },
   "est_latency_only_lin": {
    "lo": 0.94086875,
    "hi": 0.9683575,
    "p_boot": 0.0
   },
   "est_latency_only_exp": {
    "lo": 0.9438952345248192,
    "hi": 0.9731046285227998,
    "p_boot": 0.0
   },
   "est_gate_only_lin": {
    "lo": 0.8930999999999997,
    "hi": 0.92062875,
    "p_boot": 0.0
   },
   "est_gate_only_exp": {
    "lo": 0.8931781526888848,
    "hi": 0.9206520721686144,
    "p_boot": 0.0
   }
  },
  "est": {
   "joint": 0.9533984541252046,
   "oat": 0.95651930479142,
   "uniform": 0.9567606926180027,
   "latency_only_lin": 0.9551499999999998,
   "latency_only_exp": 0.9590449030871985,
   "gate_only_lin": 0.9069500000000001,
   "gate_only_exp": 0.906955039127214
  },
  "pred_log_bias": {
   "oat": 0.0032680500814670256,
   "uniform": 0.0035203788866499768
  }
 },
 "pint=0.004": {
  "true_b": {
   "b0": -0.2012557527371144,
   "bG": 0.0,
   "bL": -0.11233750144639337,
   "bM": -0.056225201880849854,
   "bGL": 0.0,
   "bGM": 0.0,
   "bLM": -0.056225201880849854,
   "bGLM": 0.0
  },
  "est_b": {
   "b0": -0.2055862914542061,
   "bG": 0.001907152452295724,
   "bL": -0.11354662563528618,
   "bM": -0.05636268908264194,
   "bGL": -0.0010786576048229107,
   "bGM": 0.001467592634102604,
   "bLM": -0.058141166756408416,
   "bGLM": 0.00040391136513325335
  },
  "ci": {
   "b0": {
    "lo": -0.21043994908840868,
    "hi": -0.200647604118092,
    "p_boot": 0.0
   },
   "bG": {
    "lo": -0.0036000609603249766,
    "hi": 0.0069504803816301175,
    "p_boot": 0.456
   },
   "bL": {
    "lo": -0.11812511240395868,
    "hi": -0.1091465783364066,
    "p_boot": 0.0
   },
   "bM": {
    "lo": -0.06132005343974376,
    "hi": -0.05144425763128372,
    "p_boot": 0.0
   },
   "bGL": {
    "lo": -0.005758213263765555,
    "hi": 0.004077669830312228,
    "p_boot": 0.64
   },
   "bGM": {
    "lo": -0.003092179283892537,
    "hi": 0.006509967463128758,
    "p_boot": 0.576
   },
   "bLM": {
    "lo": -0.06326694844322306,
    "hi": -0.05334441326654592,
    "p_boot": 0.0
   },
   "bGLM": {
    "lo": -0.004791067958213139,
    "hi": 0.005683805224843373,
    "p_boot": 0.932
   },
   "est_joint": {
    "lo": 0.8683037919852086,
    "hi": 0.9400205460374468,
    "p_boot": 0.0
   },
   "est_oat": {
    "lo": 0.9321197250075522,
    "hi": 0.9814892177241671,
    "p_boot": 0.0
   },
   "est_uniform": {
    "lo": 1.0564231812044256,
    "hi": 1.0946104338085947,
    "p_boot": 0.0
   },
   "est_latency_only_lin": {
    "lo": 0.9419425000000001,
    "hi": 0.9695287499999999,
    "p_boot": 0.0
   },
   "est_latency_only_exp": {
    "lo": 0.9451130830523421,
    "hi": 0.9748221412439733,
    "p_boot": 0.0
   },
   "est_gate_only_lin": {
    "lo": 0.8928237500000001,
    "hi": 0.9203762499999996,
    "p_boot": 0.0
   },
   "est_gate_only_exp": {
    "lo": 0.8929251160740382,
    "hi": 0.9204120304340278,
    "p_boot": 0.0
   }
  },
  "est": {
   "joint": 0.9013855632689324,
   "oat": 0.95651930479142,
   "uniform": 1.0745027308658888,
   "latency_only_lin": 0.9551499999999998,
   "latency_only_exp": 0.9590449030871985,
   "gate_only_lin": 0.9069500000000001,
   "gate_only_exp": 0.906955039127214
  },
  "pred_log_bias": {
   "oat": 0.05936787718766173,
   "uniform": 0.17568016337218567
  }
 },
 "false_positive_rate": 0.0,
 "power": 1.0
}
